DeepInfer-Mac: Running a 750B-Class MoE on a 24 GB Laptop

DeepInfer-Mac runs the 750B-class DeepSeek-V4.1-Flash model on a MacBook Air with 24 GB of unified memory. A mixed low-bit conversion occupies 338 GiB on the internal SSD. About 7.6 GiB of weights remain resident; routed experts and Engram rows are loaded when needed. This separation makes the model executable, but it leaves each generated token waiting for a succession of storage reads. We organize expert weights so that reads fill reusable GPU buffers directly, and couple cache allocation with the lifetime of those buffers. In end-to-end runs, the system generates English, Chinese and code at 0.21-0.72 tokens per second, with a largest sampled process footprint of 16.73 GiB across the tested requests. Matched decode comparisons show a 21.0% throughput gain from next-layer prefetching over resident-expert overlap alone, at the cost of additional reads. Longer prompts remain costly. We describe the design, provide the implementation and measurement scripts, and identify the limits of this operating point: a model far larger than memory can run locally, while storage and prefill still govern the user's wait.

==> anc/ARTIFACT_README.txt <==
DeepInfer-Mac: implementation and measurement snapshot

This directory accompanies the preprint as ancillary material. It contains
the local implementation used for the new measurements, regression tests,
measurement scripts, and saved logs. It includes changes beyond the base
Git commit recorded in SNAPSHOT.json; that commit alone is not its identity.
The source fingerprint and MANIFEST.sha256 identify the archived version.

The implementation retains the repository's Apache-2.0 license in LICENSE.
Existing notices in individual source files remain in effect. Model weights,
the external DeepSeek reference, tokenizer, API reference vectors, and large
captured indexer inputs are not included. Obtain external inputs from their
original sources under their respective terms. This archive does not grant
new rights to those external materials.

Integrity check (Python standard library only, from this directory):

  python verify_artifact.py

Runtime and tests (Apple Silicon macOS, Python 3.12 used in the measurements):

  python -m venv .venv
  source .venv/bin/activate
  python -m pip install -e '.[test]'
  export DSV41_REF=/path/to/official/inference
  export DSV41_TOKENIZER=/path/to/checkpoint/tokenizer.json
  python -m pytest -q tests/

SNAPSHOT.json records installed package versions at packaging time. The saved
regression result is 78 passed, with one pre-existing warning. Reference tests
are skipped when the official reference is absent; a run with skips does not
reproduce that result.

Checkpoint conversion, if a converted checkpoint is not already available:

  python -m deepinfer_mac convert --out /path/to/checkpoint

The measured converted weight files occupy 337.6 GiB. Budget additional disk
space for the environment and conversion. A 24 GB unified-memory Apple M4 was
used; these runs do not establish swap-free operation.

Fresh measurements (run the suites sequentially, one model process at a time):

  export DEEPINFER_HF_MODEL_DIR=/path/to/checkpoint
  python scripts/paper_benchmark.py --out paper/logs/repeated_generation.json --cache-gb 4.5 --suite generation --tokens 128 --replay full
  python scripts/paper_benchmark.py --out paper/logs/repeated_matched.json --cache-gb 4.5 --suite matched --tokens 12 --rounds 3 --warmup 8 --replay full

These commands write new results under different names, preserving the
archived evidence. The paper's exact original command lines are also stored
in laptop_generation.json and laptop_matched.json. Absolute paths in those
logs are provenance from the measured machine, not portable path settings.

The optional command below refreshes paper/logs/parameter_audit.json in place;
run it in a separate working copy if retaining the original artifact manifest:

  python scripts/parameter_audit.py --checkpoint /path/to/checkpoint

Regenerate the current paper's result macros and new figures from saved logs:

  python -m pip install matplotlib
  python paper/figures/make_case_study.py

This writes paper/results.tex and figure files locally; no TeX file is shipped
inside this ancillary directory. The manuscript sources are in the submission
root. The historical indexer figure and numerical results are documented in
paper/logs/bench_kernels.log and paper/logs/dosa_study_v2.log. The large raw
indexer captures are not archived here; capture_indexer.py can produce new
inputs, which are not guaranteed to reproduce the exact historical samples.

Evidence map:

  laptop_generation.json         Five complete requests, text outputs and memory samples.
  laptop_matched.json            Three prompts, three rounds, three schedules and telemetry.
  laptop_matched.matched.json    Matched schedule records without wrapper telemetry.
  parameter_audit.json           Weight-shape accounting and stored file sizes.
  paper_summary.json            Derived schedule aggregates used in the manuscript.
  cache_budget_audit.json        Cache capacity and lifetime analysis.
  runtime_regression_fixed.log   Saved runtime regression result.
  final_eval.log                Historical API comparison; checkpoint revision differs.

Other logs and scripts are historical context. Advancing-token comparisons,
old cache labels and cross-revision API results are not current causal speedup
or same-revision quality evidence. See the manuscript's measurement appendix.

Development repository: https://github.com/haoruilee/DeepInfer-Mac
Checkpoint: https://huggingface.co/deepseek-ai/DeepSeek-V4.1-Flash-1017


==> anc/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2026 haoruilee

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.



==> anc/MANIFEST.sha256 <==
25c3e589921ecd7ddc1fd791379ccc50d001a1b201767d49b2ca3ba54908033a  ARTIFACT_README.txt
91ba9411ae581c3ba141fab35da4204c3f1bc3e0f4e2055407b2fae434c2821f  LICENSE
0d426f5796d57259ac531d5c40cd104f908a5ade7cd14f116664e8416019791f  SNAPSHOT.json
6f83c4322b7e8da1ac3eac95483cf6022dc0338dd71fad749bda8d19f648ff1f  deepinfer_mac/__init__.py
4c58887932f3d5708a24e178071d6b27d3ad88c3c665806dde31e4ce149b4bb0  deepinfer_mac/__main__.py
a7bdae65904d5d8bf261bc57cec8c08fb3427441f40cd8cda7028abd28f6d05a  deepinfer_mac/cache_plan.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  deepinfer_mac/convert/__init__.py
812d56fe9cf9f31e831b171cc269c2d9efa3a5c06492baf275bf158e8e9e46a8  deepinfer_mac/convert/hf.py
cd5e9a4f6f9d941f2f6aee61135667593924f7e8e102945445d4d3374ed753ce  deepinfer_mac/convert/remote.py
63c45fcb2979c75abc50168fc28a9494bd404def59e0b1334244454bd8f5e0ed  deepinfer_mac/convert/tensor_index.json
fee1e56e7994e2d401c257f344ca90b13c0ccd030d3c3f86deb78a05cc299f4f  deepinfer_mac/doctor.py
969eeaa8893c37c965d1203d7f4836a8c35f26e1802c768752f69719cf27723b  deepinfer_mac/dspark.py
c38639ac02511ec1b35678f634b41612c379b7e70cb390bf55e824accf31b488  deepinfer_mac/engine.py
fdd6a8d2978122ec5f66c223fe388371e89c7092546d1f166b47eb058a8a295b  deepinfer_mac/format.py
371938db47be72fae0fb59e1d18f0c2db4e3e8a06e8b0449ec461ae751b678fc  deepinfer_mac/model/engram.py
546e778c97662ea51506cf54fce804813eb68e37d0530729c6d87ba979b120d2  deepinfer_mac/model/model.py
e22968a0cfd1fa1b5dcf6f143d893b6afa5863b455645559816ee3e1054b379a  deepinfer_mac/model/ops.py
36a634759de42862164b5772093761823a052dbf63a161a5f776f5366fda60dc  deepinfer_mac/model/vision.py
5a35784a537c9eb42cd07e643a704f9cc0a6291db6a96cec4d98b63671443c13  deepinfer_mac/quant.py
7c741656317356809aa2cf40131210c47b622794f11825538012df0439fc8601  deepinfer_mac/server.py
c127b876e082f57a2d92d54363b7168aa44a17aa60c276db35b61d855ead2a57  deepinfer_mac/store.py
5d066cf4975f25d5b880b416d52124a681d98916faf233d35a4c7d022a10e88d  deepinfer_mac/weights.py
806a9b4db7e17938c66b697c7fd4a408d23e42caa223012214b68b7e587ef61c  examples/offline_inference.py
77fe868134c506e9922d9028802038acafd4a2178c82fe81480e65ee57652b05  examples/openai_client.py
bd2a9faaca0e7bd24dda7ca58c67329baccdfc5c815a4a41499d6474a9c958db  examples/structured_output.py
6956155afb8dac0db0758baf27606672420479ca4b61b9c5812779c82c6ac698  paper/figures/make_case_study.py
3b532db48f5b9a76b33ae0bc85f7e0c36b4757e92b6e1d2be202dd8c121ec83d  paper/figures/make_plots.py
f1767b3e3d1ab6d5e6ac9288bcd7ff228071646ec620dd74daf4c276a493fd7b  paper/logs/ablation.json
d9d2b93c8ef5f24299055b6d1af91e9c3a9fcbc666aac4bf031d7fffe60952d2  paper/logs/ablation2.json
a2d15c761ffb0884590c2275c09a65cc965ba00ab75286f7645388019a56047c  paper/logs/ablation3.json
e69f58560f801c5baebdb481de45906bf947e4e4c71640fc56def22dd1426fdd  paper/logs/after_score.log
bc713c065ad2587a7bd699a7c745a8e9944799bd2d1f3a113484a6c227f6a392  paper/logs/bench_kernels.log
8cb0f00caff2ff26058b6c219e6d5cb4766d6019239f6498b33bf2319b6d0090  paper/logs/cache_budget_audit.json
3188ffcf01da83f098066fcdf7d15df624734d2ebe57d429707626562e7b31c9  paper/logs/clean.log
d53b49ef7b0839ab7004d3c700c36ac520674e3594fc10431953c3cf64c211f4  paper/logs/dosa_study_v2.log
f7f06086f5781ca9b651b603b53dff3ecabfe00c179e5b3ead10581cef0f0d46  paper/logs/final_eval.log
f7ad15e81c5cb092db0b3ba72546740595f80ca018278105612287b34852830c  paper/logs/laptop_generation.json
b47f1f2754eab5b531eeab5d71965b8f598529fddb2d9c73fa81ab7a39350723  paper/logs/laptop_generation.log
ccf647e268de0b84394e84e945c6b853a1f187d8e6325b4643cee64a46faae97  paper/logs/laptop_matched.json
791cbeddd300a3fab59f4bbf815a464360763b4006e00e972b65a09fb468739a  paper/logs/laptop_matched.log
f7471471f56f2c5171834a9f0e42096071197f5b9d2dcdf54ffe54cf04b4c9b4  paper/logs/laptop_matched.matched.json
da055d89d3598fa532da0c5ca7b90ef736c11d56753db3a63672ba56696c5bdb  paper/logs/matched_cache_smoke.json
15c598b71f9609a075f1cc3fc7dd62450567bf2f3ca2b242a21fd583a72802fb  paper/logs/optimize.log
c4225fd678e1cf17127f8f5dfb1240c3b4b069ca85b24646118e266d27bf6678  paper/logs/pagecache_ab.log
141fbe89b6f0a308fd4e13d3b6274e3135afd8a4c09ee56ff76737fe30c21578  paper/logs/paper_summary.json
bfec6b40dc5834358bf502662563d5341be623b48fc017769cba65bc0c116836  paper/logs/parameter_audit.json
df2fd871f0b7603ee4f9414b9246f66edb38bc6dd135eaac4ae93bd610eb789a  paper/logs/prefill_exp.log
09e4976443f27d275425b60eeef888042e984f15adb1b5a46e98920953901f21  paper/logs/prefill_overlap.log
c84db00c4df60a1d25a9312bb3c8336e79344525e6adb76219f071a379732f6e  paper/logs/prefill_overlap2.log
348608160c0fcb6910ec1526fc7befa1b717508ffab92a8e7d8b9d17e17fd50c  paper/logs/review.log
e55215589413b268cca2980c9b52a9795dc1a3872cb905f4a6f1c83949dd63dd  paper/logs/review2.log
18f5ed0dfd953b9af0bdfe3ec4207683cfcad289dfb241140ccf4629582d3ed1  paper/logs/review3.log
34b425a3f33c3c675dd4455f5c88210bd737c63956ac793e2afcd90b2aa81367  paper/logs/runtime_regression_baseline.log
85952ab59f962448b4b8ba57fc4f90fcb3ef3d0f04767a000a09bbd027786275  paper/logs/runtime_regression_fixed.log
74670e5276a3c0429e1e168ee01777422fb7a392f9dcdcd08ac01cae23146ddb  paper/logs/spec_ab_5gb.log
06446091b440074b595fe4cd4f7235c43a6dcede3abaf6eb1c5485c6195e0da3  paper/logs/sweep2.json
25519f0a0244d1fb26485ae587f53984ecf4b08054c69654e8d0bd98cd136a2d  paper/logs/sweep2.json.2.5.json
ae9636790dc8b5621f7005d7bcd6cd79bfd2effa7a7912a0983cb4aeb40a3150  paper/logs/sweep2.json.3.5.json
89c28344e0877a2548f77238763b43e5a0c7c058bd0196c1266d1bb1c31256f7  paper/logs/sweep2.json.4.5.json
096681b4f8aaf12fa079d7a9731f29b3e416fa44173abfc9c0fa8d8f7678ceca  paper/logs/sweep2.json.5.5.json
a6e6f5c949c52b0ab4d86bf639425ba40a206b44eeea841f7b7389f379c0f7a0  paper/logs/sweep2.json.6.5.json
2c9857631d242774889756aa08441cff29621258e57ea2248eadbffd30815427  paper/logs/trace_clean_off.json
7118cfd41ad63867aade799eb7e4789357eb03a834c62072285b14d7fa6c6528  paper/logs/trace_clean_spec.json
f6968153808ddc5ce92df83450353ca366d6c91d195b2d620f7b6e65532d8e50  paper/logs/trace_policies.log
bf4af245316f0163bc4ed8f7e0d089e145e42a5fecbb25e555987e68bb9b08ce  pyproject.toml
ccea2eece22a732d248a59ce6c9862d3eaf9d4f443ae1ed3b04140a079116d00  scripts/bench_io_parallel.py
df4f3a7904d73c24f5c53ca50d2f027b55e1b19fa079dc20816babb9e067b3a7  scripts/bench_kernels.py
e3e73e1a655edb2d70a29e195b8ba9100b1c57ca3a8328f140cda0cc9292a605  scripts/bench_store.py
fb39f0b2365480230d0f51e8489824c1318e8fb02bd634bb2dea64d12c847041  scripts/cache_budget_study.py
60e1cef64b9c58bad1bad67367126b531f5fe45bcd54d3f3d53582bf70c95bc0  scripts/capture_indexer.py
4d627438e30d7c460f7194ae75687c6782608a87f6da64e248051e30ec624a62  scripts/check_engram.py
3b7e27ad288465946b9bed40d659167a9079248aed888a48851836a296ada439  scripts/decode_speed.py
a8b963220f55da8773293cd3daef98a8c5bd1b6853bc0516a6ce5306f8d339f7  scripts/dosa_study.py
5d23e2bf7d6d24e81efd0106022b0b9f0178b32d99b3cc86d87d76edba7c3017  scripts/make_figures.py
0df2c9031b2524c2976006cb00d2e118384511070f82b9f8c8adf97842ec4ad9  scripts/paper_benchmark.py
cc5c05fda5ca1ac364eeee687f3d9f3b78ca330729c675e378c997463a6ece07  scripts/parameter_audit.py
81e2f9d3771481fc365ccc5d01632629cfdf7bf2794047cd324c180b4bea225a  scripts/prefill_chunks.py
a036c915a222d9270b9f72b834a0fcb16547aed385d89fb547b4e745ec3eb7f1  scripts/prefill_overlap.py
67890b6058f48ba9fb75dc5f3bc7ac3e3b1f91aab8797c5ebd53075474dca8fe  scripts/profile_parts.py
da8ec70d6dde38499ffd42a56298a9cd201b56cb33b9c901013dc93d8ad6f7ec  scripts/profile_prefill.py
1e11c2cb845604b2bfb335d98d94e03a71b75e86d8d4384011de3af988251d83  scripts/quant_damage.py
6e02670dee67766e3bf46aec4fa7bcd35fc86d39fed1beb7bd66829a7fa8c0cb  scripts/real_check.py
c31d76e03f12e8ec58fe3644143329350ad8033a4549697f86c9398f2ad0ef43  scripts/real_speed.py
56d0bc035fdff665fa8e64cb2181507f74504257e5cee5c37521f0169298a66e  scripts/schedule_ab.py
f35d6c60e96564480c73285a7342e2b4a05ae20f05416d7f41c1bd656624fbb8  scripts/score_api.py
b33c720d3ad34c21f5fa434e738f0889e751162bbab46263264cbff06fd2d336  scripts/spec_ab.py
6e4117e101814be76b952a7c4a520c30928146b0a64af0b608acac980ba9dee4  scripts/spec_ablation.py
7ff4d6c91dd486ba473328701899a134871514936a88741c1d8fa49ab3ae369c  scripts/spec_sweep.py
3454f236c577a5d99d6bd0603ee43c0be88a00f3e0e6fa4a44b5d87ea70b6141  scripts/trace_decode.py
cb8a62686e9f4a395c70244dd0fe078ead9036ff9591107e57d3c641380c5791  scripts/trace_policies.py
6947f0615db1d3a6013c32ade97bd13d25a8dd4aec4b4d2d0b176db23941ba9a  scripts/upgrade_layers.sh
114cce20497009fc047d1dda0e2ccc7a34887bed52774c5c52d290decb60b363  tests/ref_kernels.py
eddd0c3bfbd058ad43f982a6812a7ad4e3ddf2ebd9862e7c07aeeb773f41104b  tests/test_cache_plan.py
c13ee455d3cd55381b0f02073e5c6edd766590608f74953512c39308b6826ca5  tests/test_converter.py
7ece26007b3a55f1c2737bb3717b2cd372364faa45b350a8e9c2e1b2abf30a4e  tests/test_dspark.py
3d0ad988fb6f1a43269edc92daa3b788ef53f7ebe25e593ec0565e19e5a2f824  tests/test_engine.py
b1b1ad01644cf7ed41ce1269bfd151b9cd81f1ac16058745d3593b6431a61f2f  tests/test_parity.py
6592abd75fcfe80c022ccdfdbff8d1d5c6dfd2c402cc632a7cc00741a6fecced  tests/test_sampling.py
43cb8b584265d27e3cb81201a6f76c8f6fe436b520d3e41095f1b79cb9b123ea  tests/test_server.py
c37d940d647d2fd3111d3f8dfd15f213fb97356cdb9f9a5fec6a428c82a56029  tests/test_store.py
a7c8a4dd167b98f3ecdad84554d3bf4e21a93c29ee7a349dcea6c45f5f45b662  tests/test_topk.py
78d52043c87486f61ad51c2262c263723a1e38a80773d0a867e7e08a72c72378  tests/test_vision.py
f238cad5ac85cca04c46aabdbc06e1d891422a8e203ef8c6214878c61dfb5bcd  tests/tiny_ckpt.py
187578f2ecdff6fc51bbf21fb32bbc14dfc0027bb1711b1a306db92777dcb4cf  verify_artifact.py


==> anc/SNAPSHOT.json <==
{
  "created_utc": "2026-10-26T06:15:29.157831+00:00",
  "repository": "https://github.com/haoruilee/DeepInfer-Mac",
  "base_git_commit": "a4df33c552591f4562e9d584f4faff641697b58a",
  "contains_uncommitted_changes": true,
  "identity_note": "The base commit alone does not identify this snapshot. Use the per-file manifest and measured source hash.",
  "measured_runtime_source_sha256": "7c01c36ce4f694fd6f2dc2d3e31fa0611ae1abc84b788aca6ebcf4deea35cb95",
  "python": "3.12.14 (main, Aug 14 2026, 15:24:41) [Clang 22.1.3 ]",
  "installed_package_versions_at_packaging": {
    "mlx": "0.32.4",
    "numpy": "2.5.4",
    "safetensors": "0.8.0",
    "tokenizers": "0.23.3",
    "requests": "2.34.2",
    "xgrammar": "0.2.8",
    "deepseek-recipe": "0.2.0",
    "fastapi": "0.161.1",
    "uvicorn": "0.54.0",
    "torch": "2.14.1",
    "pytest": "9.1.1",
    "sympy": "1.14.0",
    "pillow": "13.0.0",
    "httpx": "0.28.1"
  },
  "code_license": "Apache-2.0; existing file notices retained",
  "checkpoint_and_external_reference_inputs_included": false
}


==> anc/deepinfer_mac/__init__.py <==
"""DeepInfer-Mac: DeepSeek-V4.1-Flash on Apple Silicon (MLX + SSD expert streaming)."""

from .engine import LLM, RequestOutput, SamplingParams

__all__ = ["LLM", "SamplingParams", "RequestOutput"]


==> anc/deepinfer_mac/__main__.py <==
"""deepinfer-mac command line.

  python -m deepinfer_mac convert --out ~/models/dsv41-mac      # stream + convert from the Hub
  python -m deepinfer_mac chat [--think]                         # interactive multi-turn chat
  python -m deepinfer_mac serve [--port 8000]                    # OpenAI/Anthropic-compatible API
  python -m deepinfer_mac bench [--prompt-len 512 --gen 64]      # throughput numbers
  python -m deepinfer_mac doctor                                 # readiness + conversion status
"""

import argparse
import json
import sys
import time

from .engine import DEFAULT_MODEL_DIR


def _llm(a):
    from .engine import LLM
    from .model.model import MoE

    MoE.SKIP_MISS_BELOW = a.skip_miss
    MoE.PREFILL_TOPK = a.prefill_topk
    MoE.LOOKAHEAD, MoE.LOOKAHEAD_K = a.lookahead > 0, a.lookahead
    MoE.SPEC_K = 0 if a.lookahead else a.spec_k
    return LLM(a.model, expert_cache_gb=a.cache_gb, speculative=a.spec or None, moe_topk=a.moe_topk)


def chat(a):
    llm = _llm(a)
    from .engine import EOS_ID, SamplingParams

    msgs = []
    print("DeepSeek-V4.1-Flash on DeepInfer-Mac. Empty line = quit, /reset = new conversation, /img <path> <question>.\n")
    while True:
        try:
            user = input("you> ").strip()
        except EOFError:
            break
        if not user:
            break
        if user == "/reset":
            msgs = []
            llm.reset()
            continue
        if user.startswith("/img "):  # /img <path-or-url> question
            _, path, *rest = user.split(" ", 2)
            import base64, mimetypes

            if not path.startswith(("http://", "https://")):
                mime = mimetypes.guess_type(path)[0] or "image/png"
                path = f"data:{mime};base64," + base64.b64encode(open(path, "rb").read()).decode()
            content = [{"type": "text", "text": rest[0] if rest else "Describe this image."}, {"type": "image_url", "image_url": {"url": path}}]
        else:
            content = user
        msgs.append({"role": "user", "content": content})
        extra = {"reasoning_effort": a.effort} if a.think and a.effort else {}
        ids, images, conv = llm.chat_inputs(msgs, thinking=a.think, **extra)
        sp = SamplingParams(temperature=a.temperature, top_p=1.0, max_tokens=a.max_tokens)
        out, shown = [], ""
        print("ds> ", end="", flush=True)
        for o in llm.stream(ids, sp, images):
            if o.token_id == EOS_ID:
                break
            out.append(o.token_id)
            text = llm.tokenizer.decode(out, skip_special_tokens=False)
            if not text.endswith("�"):
                print(text[len(shown):], end="", flush=True)
                shown = text
        print(f"\n   [{json.dumps(llm.last_stats)}]\n")
        reply = shown.split("</think>")[-1].strip()
        msgs.append({"role": "assistant", "content": reply})


def serve(a):
    import uvicorn

    from .server import create_app

    uvicorn.run(create_app(_llm(a)), host=a.host, port=a.port, log_level="info")


def bench(a):
    from .engine import SamplingParams

    llm = _llm(a)
    text = ("The history of computing is a story of abstraction layered on abstraction. " * 400)
    ids = llm.encode(text)[: a.prompt_len]
    for rnd in range(a.rounds):
        llm.reset()
        t = time.perf_counter()
        for _ in llm.stream(ids, SamplingParams(temperature=0, max_tokens=a.gen, ignore_eos=True)):
            pass
        print(json.dumps({"round": rnd, **llm.last_stats, "wall_s": round(time.perf_counter() - t, 1)}), flush=True)


def main(argv=None):
    ap = argparse.ArgumentParser(prog="deepinfer_mac")
    sub = ap.add_subparsers(dest="cmd", required=True)
    for name in ("chat", "serve", "bench"):
        p = sub.add_parser(name)
        p.add_argument("--model", default=str(DEFAULT_MODEL_DIR))
        p.add_argument("--cache-gb", type=float, default=None, help="expert cache size (default: free memory - dense weights - 4 GB, keeping >= 9 GB for macOS)")
        p.add_argument("--spec", action="store_true", help="DSpark speculative decoding")
        p.add_argument("--moe-topk", type=int, default=None, help="experts per token (model: 6); fewer = faster, lossy")
        p.add_argument("--skip-miss", type=float, default=0.0, help="skip a non-cached expert under this routing-weight share (e.g. 0.08); lossy")
        p.add_argument("--prefill-topk", type=int, default=0, help="experts per prompt token outside the last 140 (e.g. 4); faster TTFT, lossy")
        p.add_argument("--lookahead", type=int, default=0, help="prefetch the k most confident next-layer experts (0 = off)")
        p.add_argument("--spec-k", type=int, default=3, help="idle-window speculation: read k guessed next-layer experts after each layer's misses, inserted cold (0 = off)")
        if name == "chat":
            p.add_argument("--think", action="store_true")
            p.add_argument("--effort", choices=["high", "max"], default=None, help="reasoning effort in thinking mode (API default: high = 75)")
            p.add_argument("--temperature", type=float, default=1.0, help="model card: 1.0")
            p.add_argument("--max-tokens", type=int, default=2048)
        if name == "serve":
            p.add_argument("--host", default="127.0.0.1")
            p.add_argument("--port", type=int, default=8000)
        if name == "bench":
            p.add_argument("--prompt-len", type=int, default=256)
            p.add_argument("--gen", type=int, default=32)
            p.add_argument("--rounds", type=int, default=2)
    d = sub.add_parser("doctor")
    d.add_argument("--model", default=str(DEFAULT_MODEL_DIR))
    c = sub.add_parser("convert")
    c.add_argument("--out", default=str(DEFAULT_MODEL_DIR))
    c.add_argument("--workers", type=int, default=6)
    a = ap.parse_args(argv)
    if a.cmd == "doctor":
        from pathlib import Path

        from .doctor import main as doctor

        return doctor(Path(a.model).expanduser())
    if a.cmd == "convert":
        from .convert.remote import main as conv

        sys.argv = ["convert", "--out", a.out, "--workers", str(a.workers)]
        return conv()
    {"chat": chat, "serve": serve, "bench": bench}[a.cmd](a)


if __name__ == "__main__":
    main()


==> anc/deepinfer_mac/cache_plan.py <==
"""Plan heterogeneous expert slabs without allocating GPU memory.

Each layout gets four request-sized windows: two lazy-compute pins, the next demand,
and read-ahead. Extra capacity is apportioned by layer count and record size. Integer
rounding can leave unused bytes, but cannot exceed the caller's budget.
"""

from collections import Counter
from dataclasses import dataclass

from .format import ExpertLayout


@dataclass(frozen=True)
class SlabPlan:
    slots: int
    request_limit: int
    reserved_bytes: int
    array_bytes: int


def plan_cache(layouts: dict[str, ExpertLayout], budget_bytes: int,
               max_request: int = 6, max_batch: int = 16) -> dict[ExpertLayout, SlabPlan]:
    """A byte-feasible plan, or an error *before* any MLX allocations.

    `max_request` covers the largest decode routing set (including MTP). Prefill may
    shrink below `max_batch`; the store retains one request's worth of evictable slots
    when admitting optional reads. Reserved bytes include disk-record padding and
    bound array payloads, not the rest of the model or allocator bookkeeping.
    """
    if budget_bytes < 0 or max_request < 1 or max_batch < 1:
        raise ValueError("budget must be nonnegative and request/batch sizes positive")
    counts = Counter(layouts.values())
    if not counts:
        return {}
    floor = 4 * max_request
    minimum = sum(floor * lay.stride for lay in counts)
    if budget_bytes < minimum:
        raise MemoryError(f"expert cache budget {budget_bytes} bytes is below the safe minimum "
                          f"{minimum} bytes ({minimum / 2**30:.3f} GiB); raise --cache-gb")
    extra = budget_bytes - minimum
    weight = sum(n * lay.stride for lay, n in counts.items())
    slots = {lay: floor + extra * n // weight for lay, n in counts.items()}
    left = budget_bytes - sum(slots[lay] * lay.stride for lay in counts)
    # Largest fractional slot share first. Sorting is stable, so a plan is reproducible.
    for lay in sorted(counts, key=lambda lay: extra * counts[lay] % weight, reverse=True):
        if lay.stride <= left:
            slots[lay] += 1
            left -= lay.stride
    return {lay: SlabPlan(n, max(max_request, min(max_batch, n // 4)), n * lay.stride, n * lay.nbytes)
            for lay, n in slots.items()}


==> anc/deepinfer_mac/convert/hf.py <==
"""Range-read tensors straight out of the safetensors shards on the Hugging Face Hub."""

import json
import struct
import threading
import time

import numpy as np
import requests

ENDPOINT = "https://huggingface.co"
REPO = "deepseek-ai/DeepSeek-V4.1-Flash-1017"

DTYPES = {
    "BF16": np.uint16, "F32": np.float32, "F16": np.float16, "I8": np.uint8,
    "F8_E4M3": np.uint8, "F8_E8M0": np.uint8, "I32": np.int32, "I64": np.int64,
}

_local = threading.local()

# --- direct routing for China-hosted mirrors -------------------------------------------------
# A system-wide proxy in TUN mode (e.g. Clash) captures every socket and answers DNS with fake
# IPs. ModelScope is reachable directly from mainland China at full line speed, so for its hosts
# we resolve through a public resolver and bind the socket to the physical interface: that
# traffic bypasses the proxy (and its metered node). Everything else is left untouched.
DIRECT_SUFFIXES = (".modelscope.cn",)
DIRECT_DNS = "223.5.5.5"
_dns_cache: dict[str, tuple[str, float]] = {}


def _physical_interface() -> str | None:
    import subprocess

    try:
        out = subprocess.run(["route", "-n", "get", "default"], capture_output=True, text=True, timeout=5).stdout
        for line in out.splitlines():
            if "interface:" in line:
                name = line.split()[-1]
                return None if name.startswith("utun") else name
    except Exception:  # noqa: BLE001
        pass
    return None


def _resolve_direct(host: str) -> str:
    import subprocess

    hit = _dns_cache.get(host)
    if hit and time.time() - hit[1] < 300:
        return hit[0]
    out = subprocess.run(["dig", "+short", "+time=3", f"@{DIRECT_DNS}", host, "A"], capture_output=True, text=True, timeout=10).stdout
    ips = [l for l in out.split() if l.count(".") == 3 and l.replace(".", "").isdigit()]
    if not ips:
        raise OSError(f"direct DNS failed for {host}")
    _dns_cache[host] = (ips[0], time.time())
    return ips[0]


def _install_direct_routing():
    import socket

    import urllib3.util.connection as uconn

    iface = _physical_interface()
    if iface is None:
        return
    ifindex = socket.if_nametoindex(iface)
    orig = uconn.create_connection

    def create_connection(address, timeout=socket._GLOBAL_DEFAULT_TIMEOUT, source_address=None, socket_options=None):
        host, port = address
        if not host.endswith(DIRECT_SUFFIXES):
            return orig(address, timeout, source_address, socket_options)
        sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
        sock.setsockopt(socket.IPPROTO_IP, 25, ifindex)  # IP_BOUND_IF: leave via the physical NIC
        for opt in socket_options or []:
            sock.setsockopt(*opt)
        if timeout is not socket._GLOBAL_DEFAULT_TIMEOUT:
            sock.settimeout(timeout)
        sock.connect((_resolve_direct(host), port))
        return sock

    uconn.create_connection = create_connection


_install_direct_routing()


def _session() -> requests.Session:
    if not hasattr(_local, "s"):
        _local.s = requests.Session()
    return _local.s


# Sources, in preference order. ModelScope hosts byte-identical shards (same size and sha256 for
# all 48) on a CDN in China; from there it delivers full line speed without a proxy, where the
# Hugging Face CDN can drop under 1 MB/s.
ENDPOINTS = ["https://www.modelscope.cn", "https://huggingface.co"]


def url(path: str, repo: str = REPO, endpoint: str = ENDPOINT) -> str:
    if "modelscope" in endpoint:
        return f"{endpoint}/models/{repo}/resolve/master/{path}"
    return f"{endpoint}/{repo}/resolve/main/{path}"


PIECE = 32 << 20  # one HTTP request
MIN_RATE = 100 << 10  # bytes/s: only truly stuck transfers (a slow line must not abort every piece)


def _stream_into(buf: bytearray, path: str, start: int, end: int, endpoint: str) -> None:
    """Append bytes [start, end) to buf; raises on a stall, keeping what arrived."""
    r = _session().get(url(path, endpoint=endpoint), headers={"Range": f"bytes={start}-{end - 1}"}, timeout=30, stream=True)
    r.raise_for_status()
    t0, n0 = time.time(), len(buf)
    for chunk in r.iter_content(1 << 20):
        buf += chunk
        dt = time.time() - t0
        if dt > 30 and (len(buf) - n0) / dt < MIN_RATE:
            r.close()
            raise IOError(f"stalled at {(len(buf) - n0) / dt / 1e6:.2f} MB/s")


def get_range(path: str, start: int, end: int, retries: int = 200) -> bytes:
    """Bytes [start, end) of a repo file in PIECE-sized requests. A failed or stalled request
    resumes from the last byte received (nothing is downloaded twice), on a fresh connection and
    alternating endpoints."""
    out = bytearray()
    for a in range(start, end, PIECE):
        b = min(end, a + PIECE)
        piece = bytearray()
        for attempt in range(retries):
            if len(piece) == b - a:
                break  # complete, even if the request that delivered the last bytes then failed
            try:
                _stream_into(piece, path, a + len(piece), b, ENDPOINTS[1] if attempt % 3 == 2 else ENDPOINTS[0])  # fallback every third retry
                if len(piece) != b - a:
                    raise IOError(f"short read {len(piece)} != {b - a}")
                break
            except Exception as e:  # noqa: BLE001 - network: anything retries
                if len(piece) > b - a:
                    piece = bytearray()  # a server ignored the range: start the piece over
                if attempt == retries - 1:
                    raise
                print(f"[hf] retry {attempt + 1} {path} [{a + len(piece)},{b}): {str(e)[:120]}", flush=True)
                _local.__dict__.pop("s", None)  # new connection
                time.sleep(min(20, 1 + attempt))
        out += piece
    return bytes(out)


def fetch_headers(shards: list[str]) -> dict:
    """{tensor: {dtype, shape, shard, start, end}} with absolute file offsets."""
    out = {}
    for s in shards:
        n = struct.unpack("<Q", get_range(s, 0, 8))[0]
        h = json.loads(get_range(s, 8, 8 + n))
        h.pop("__metadata__", None)
        for k, v in h.items():
            a, b = v.pop("data_offsets")
            out[k] = {**v, "shard": s, "start": 8 + n + a, "end": 8 + n + b}
    return out


def as_array(buf: bytes, meta: dict) -> np.ndarray:
    return np.frombuffer(buf, dtype=DTYPES[meta["dtype"]]).reshape(meta["shape"])


==> anc/deepinfer_mac/convert/remote.py <==
"""Streaming converter: Hugging Face Hub -> DeepInfer-Mac layout, without ever storing a shard.

The released checkpoint is 510 GB; the target Mac has ~400 GB free. Every tensor is range-read
straight from the shards (offsets from the safetensors headers), converted on the GPU, and
written to its final place. Each task is idempotent and logged on completion, so the run can be
killed and restarted at any point.

    python -m deepinfer_mac.convert.remote --out ~/models/dsv41-mac
"""

import argparse
import json
import os
import queue
import re
import shutil
import threading
import time
from collections import defaultdict
from pathlib import Path

import mlx.core as mx
import numpy as np

from .. import format as F
from .. import quant as Q
from . import hf

INDEX = Path(__file__).with_name("tensor_index.json")
EXPERT_CHUNK = 8  # experts per download task (~100-150 MB)
ENGRAM_CHUNK = 1 << 20  # rows per download task (~264 MB)
MAX_SPAN = 256 << 20
MAX_GAP = 1 << 20


# ------------------------------------------------------------------------------ fetching


def plan_spans(metas: list[dict]) -> list[tuple[str, int, int]]:
    """Merge tensors that sit close together in the same shard into single range requests."""
    spans = []
    for m in sorted(metas, key=lambda m: (m["shard"], m["start"])):
        if spans and spans[-1][0] == m["shard"] and m["start"] - spans[-1][2] <= MAX_GAP and m["end"] - spans[-1][1] <= MAX_SPAN:
            spans[-1][2] = max(spans[-1][2], m["end"])
        else:
            spans.append([m["shard"], m["start"], m["end"]])
    return [tuple(s) for s in spans]


def fetch(named: dict[str, dict]) -> dict[str, np.ndarray]:
    """{name: meta} -> {name: array}, reading merged spans."""
    out = {}
    for shard, a, b in plan_spans(list(named.values())):
        buf = hf.get_range(shard, a, b)
        for name, m in named.items():
            if m["shard"] == shard and a <= m["start"] and m["end"] <= b:
                out[name] = hf.as_array(buf[m["start"] - a : m["end"] - a], m)
    assert len(out) == len(named), set(named) - set(out)
    return out


def fetch_rows(m: dict, r0: int, r1: int) -> np.ndarray:
    """Rows [r0, r1) of a 2D tensor (the engram tables are single 98 GB tensors)."""
    row = m["end"] - m["start"]
    row //= m["shape"][0]
    buf = hf.get_range(m["shard"], m["start"] + r0 * row, m["start"] + r1 * row)
    return np.frombuffer(buf, dtype=hf.DTYPES[m["dtype"]]).reshape(r1 - r0, *m["shape"][1:])


# ------------------------------------------------------------------------------ converting


def to_mx(name: str, a: np.ndarray, dtype: str) -> mx.array:
    if dtype == "BF16":
        return mx.array(a.view(np.uint16)).view(mx.bfloat16)
    return mx.array(a)


def convert_dense(arrays: dict[str, np.ndarray], metas: dict[str, dict], strip: str) -> dict[str, mx.array]:
    """fp8 Linears -> mxfp8 (bit-exact); head -> affine 8-bit; everything else as shipped."""
    out = {}
    for name, a in arrays.items():
        m = metas[name]
        key = name[len(strip) :]
        if name.endswith(".scale") and name[: -len(".scale")] + ".weight" in arrays:
            continue  # consumed with its weight
        if m["dtype"] == "F8_E4M3":
            scale = arrays[name[: -len(".weight")] + ".scale"]
            q, s = Q.fp8_block_to_mxfp8(a, scale)
            base = key[: -len(".weight")]
            out[base + ".weight"], out[base + ".scales"] = mx.array(q), mx.array(s)
        elif key == "head.weight":
            q, s, b = mx.quantize(to_mx(name, a, m["dtype"]), group_size=F.GROUP, bits=8)
            out["head.weight"], out["head.scales"], out["head.biases"] = q, s, b
        else:
            out[key] = to_mx(name, a, m["dtype"])
    return out


def convert_expert(w: dict[str, np.ndarray], layout: F.ExpertLayout) -> bytes:
    buf = bytearray(layout.stride)
    bits = {"w1": layout.bits_w1, "w3": layout.bits_w3, "w2": layout.bits_w2}
    parts = {}
    for k in ("w1", "w3", "w2"):
        deq = Q.dequant_fp4(mx.array(w[k + ".weight"]), mx.array(w[k + ".scale"]))
        q, s, b = Q.quantize_mse(deq, bits[k])
        mx.eval(q, s, b)
        parts[k + ".q"], parts[k + ".s"], parts[k + ".b"] = q, s, b
    for name, shape, dtype, off, nbytes in layout.parts():
        a = parts[name]
        assert tuple(a.shape) == shape and str(a.dtype).endswith(dtype), (name, a.shape, a.dtype, shape, dtype)
        raw = np.array(a.view(mx.uint16) if dtype == "bfloat16" else a).tobytes()
        assert len(raw) == nbytes
        buf[off : off + nbytes] = raw
    return bytes(buf)


def convert_engram_rows(codes: np.ndarray, scale: np.ndarray, group: int = F.ENGRAM_GROUP) -> bytes:
    """[R, d] e4m3 + [R, d/32] e8m0 -> [R, d/2 + 4*d/group]: 4-bit affine (clipping search),
    then bf16 scales, then bf16 biases, per row."""
    out = []
    for a in range(0, codes.shape[0], 1 << 17):  # bounded working set for the clip search
        deq = Q.dequant_fp8_rowscale(mx.array(codes[a : a + (1 << 17)]), mx.array(scale[a : a + (1 << 17)]))
        q, s, b = Q.quantize_mse(deq, F.ENGRAM_BITS, group_size=group, ratios=(1.0, 0.95, 0.9, 0.85))
        rows = mx.concatenate([q.view(mx.uint8), s.view(mx.uint8), b.view(mx.uint8)], axis=1)
        assert rows.shape[1] == codes.shape[1] * F.ENGRAM_BITS // 8 + 4 * (codes.shape[1] // group)
        out.append(np.array(rows).tobytes())
        mx.clear_cache()
    return b"".join(out)


# ------------------------------------------------------------------------------ tasks


class Converter:
    def __init__(self, out: Path, workers: int = 4):
        if workers < 1:
            raise ValueError("workers must be at least 1")
        self.out = out
        self.idx = json.load(open(INDEX))
        self.inf = json.loads(self._small("inference/config.json"))
        self.workers = workers
        self.log = out / "progress.log"
        self.done = set(self.log.read_text().split()) if self.log.exists() else set()
        self.lock = threading.Lock()
        self.bytes_in = 0
        self.t0 = time.time()

    def _small(self, path: str) -> bytes:
        import requests

        r = requests.get(hf.url(path), timeout=60)
        r.raise_for_status()
        return r.content

    # -- task list

    def tasks(self) -> list[tuple[str, str, dict]]:
        by = defaultdict(dict)
        for name, m in self.idx.items():
            if (mm := re.match(r"(layers|mtp)\.(\d+)\.ffn\.experts\.(\d+)\.", name)):
                kind = "XL" if mm[1] == "layers" else "XM"
                by[(kind, int(mm[2]), int(mm[3]) // EXPERT_CHUNK)][name] = m
            elif ".engram.embed." in name:
                continue
            elif (mm := re.match(r"(layers|mtp)\.(\d+)\.", name)):
                by[("L" if mm[1] == "layers" else "M", int(mm[2]))][name] = m
            elif name.startswith(("vision.", "aligner.", "image_")):
                by[("vision",)][name] = m
            elif name == "embed.weight":
                by[("embed",)][name] = m
            else:
                by[("globals",)][name] = m
        order = [("globals",)] + sorted(k for k in by if k[0] == "L") + sorted(k for k in by if k[0] == "M")
        order += [("embed",), ("vision",)]
        order += sorted(k for k in by if k[0] == "XL") + sorted(k for k in by if k[0] == "XM")
        tasks = [("-".join(map(str, k)), k[0], by[k]) for k in order]
        for li, layer in enumerate(self.inf["engram_layer_ids"]):
            w = self.idx[f"layers.{layer}.engram.embed.weight"]
            s = self.idx[f"layers.{layer}.engram.embed.scale"]
            rows = w["shape"][0]
            for c in range(-(-rows // ENGRAM_CHUNK)):
                r0, r1 = c * ENGRAM_CHUNK, min(rows, (c + 1) * ENGRAM_CHUNK)
                tasks.append((f"EG-{layer}-{c}", "EG", {"w": w, "s": s, "layer": layer, "r0": r0, "r1": r1, "rows": rows}))
        return tasks

    # -- download side (threads)

    def download(self, kind: str, payload: dict):
        if kind == "EG":
            return fetch_rows(payload["w"], payload["r0"], payload["r1"]), fetch_rows(payload["s"], payload["r0"], payload["r1"])
        if kind == "embed":
            m = payload["embed.weight"]
            rows, out = m["shape"][0], []
            step = 8192
            for r0 in range(0, rows, step):
                out.append(fetch_rows(m, r0, min(rows, r0 + step)))
            return {"embed.weight": np.concatenate(out)}
        return fetch(payload)

    # -- convert/write side (main thread: MLX)

    def _file(self, path: Path, size: int):
        path.parent.mkdir(parents=True, exist_ok=True)
        fd = os.open(path, os.O_RDWR | os.O_CREAT, 0o644)
        if os.fstat(fd).st_size < size:
            os.ftruncate(fd, size)
        return fd

    def write(self, tid: str, kind: str, payload: dict, data):
        out = self.out
        if kind in ("globals", "L", "M"):
            strip = "" if kind == "globals" else re.match(r"(layers|mtp)\.\d+\.", next(iter(payload)))[0]
            arrays = convert_dense(data, payload, strip)
            name = "globals" if kind == "globals" else f"L{int(tid.split('-')[1]):02d}" if kind == "L" else f"M{tid.split('-')[1]}"
            (out / "dense").mkdir(parents=True, exist_ok=True)
            mx.save_safetensors(str(out / "dense" / f"{name}.safetensors"), arrays)
        elif kind == "embed":
            a = data["embed.weight"]
            (out / "embed.bf16").write_bytes(np.ascontiguousarray(a).tobytes())
        elif kind == "vision":
            mx.save_safetensors(str(out / "vision.safetensors"), {k: to_mx(k, a, payload[k]["dtype"]) for k, a in data.items()})
        elif kind in ("XL", "XM"):
            _, layer, _ = tid.split("-")
            layer = int(layer)
            is_mtp = kind == "XM"
            layout = self.expert_layouts[("M" if is_mtp else "L") + (str(layer) if is_mtp else f"{layer:02d}")]
            n_exp = self.inf["dspark_n_routed_experts"] if is_mtp else self.inf["n_routed_experts"]
            path = out / "experts" / (f"M{layer}.bin" if is_mtp else f"L{layer:02d}.bin")
            fd = self._file(path, n_exp * layout.stride)
            try:
                experts = defaultdict(dict)
                for name, a in data.items():
                    mm = re.search(r"experts\.(\d+)\.(w\d\.(?:weight|scale))$", name)
                    experts[int(mm[1])][mm[2]] = a
                for e, w in sorted(experts.items()):
                    os.pwrite(fd, convert_expert(w, layout), e * layout.stride)
                os.fsync(fd)
            finally:
                os.close(fd)
        elif kind == "EG":
            codes, scale = data
            path = out / "engram" / f"L{payload['layer']:02d}.bin"
            fd = self._file(path, payload["rows"] * F.ENGRAM_ROW)
            try:
                os.pwrite(fd, convert_engram_rows(codes, scale), payload["r0"] * F.ENGRAM_ROW)
                os.fsync(fd)
            finally:
                os.close(fd)
        mx.clear_cache()
        with open(self.log, "a") as f:
            f.write(tid + "\n")
            f.flush()
            os.fsync(f.fileno())

    def write_meta(self):
        out = self.out
        out.mkdir(parents=True, exist_ok=True)
        for p in ("config.json", "tokenizer.json", "tokenizer_config.json", "inference/config.json", "encoding/encoding.py"):
            dst = out / ("inference_config.json" if p == "inference/config.json" else Path(p).name)
            if not dst.exists():
                dst.write_bytes(self._small(p))
        experts = {f"L{i:02d}": F.expert_layout_for(i).to_json() for i in range(self.inf["n_layers"])}
        experts |= {f"M{i}": F.expert_layout_for(i, is_mtp=True).to_json() for i in range(self.inf["n_mtp_layers"])}
        prev = json.loads((out / "layout.json").read_text()) if (out / "layout.json").exists() else {}
        # a layer with any converted chunk keeps the layout its records were written in
        for k, v in prev.get("experts", {}).items():
            kind, n = ("XL", int(k[1:])) if k[0] == "L" else ("XM", int(k[1:]))
            if any(t.startswith(f"{kind}-{n}-") for t in self.done):
                experts[k] = v
        engram = {"bits": F.ENGRAM_BITS, "group": F.ENGRAM_GROUP, "dim": F.ENGRAM_DIM, "row_bytes": F.ENGRAM_ROW, "layers": self.inf["engram_layer_ids"]}
        if any(t.startswith("EG-") for t in self.done):
            engram = prev["engram"]  # likewise for the engram tables
        layout = {
            "format": "deepinfer-mac/1",
            "group_size": F.GROUP,
            "dense": "mxfp8 (bit-exact from fp8 32x32 blocks); head affine 8-bit",
            "experts": experts,
            "engram": engram,
        }
        (out / "layout.json").write_text(json.dumps(layout, indent=1))
        self.expert_layouts = {k: F.ExpertLayout(v["bits_w1"], v["bits_w3"], v["bits_w2"]) for k, v in experts.items()}
        assert engram["row_bytes"] == F.ENGRAM_ROW, "engram format changed mid-conversion"

    def run(self, only: str | None = None, limit: int | None = None):
        if self.workers < 1:
            raise ValueError("workers must be at least 1")
        self.write_meta()
        todo = [t for t in self.tasks() if t[0] not in self.done and (only is None or re.match(only, t[0]))]
        if limit:
            todo = todo[:limit]
        print(f"[convert] {len(self.done)} done, {len(todo)} to go", flush=True)
        jobs: queue.Queue = queue.Queue()
        for t in todo:
            jobs.put(t)
        results: dict[str, object] = {}
        cond = threading.Condition()
        stopped = False
        failure = None

        def worker():
            nonlocal stopped, failure
            while True:
                with cond:  # bound read-ahead when the head-of-line task is slow
                    cond.wait_for(lambda: stopped or len(results) < 2 * self.workers)
                    if stopped:
                        return
                    try:
                        tid, kind, payload = jobs.get_nowait()
                    except queue.Empty:
                        return
                try:
                    data = self.download(kind, payload)
                    n = sum(a.nbytes for a in (data.values() if isinstance(data, dict) else data))
                except BaseException as exc:
                    with cond:
                        if failure is None:
                            failure = (tid, exc)
                        stopped = True
                        cond.notify_all()
                    return
                with cond:
                    if stopped:
                        return
                    self.bytes_in += n
                    results[tid] = data
                    cond.notify_all()

        threads = [threading.Thread(target=worker, daemon=True) for _ in range(self.workers)]
        for th in threads:
            th.start()
        # convert strictly in task order so the log stays a prefix-friendly record, but let
        # downloads run ahead by up to `workers` tasks
        try:
            for i, (tid, kind, payload) in enumerate(todo):
                with cond:
                    cond.wait_for(lambda: failure is not None or tid in results)
                    if failure is not None:
                        failed_id, exc = failure
                        raise RuntimeError(f"download failed for conversion task {failed_id}") from exc
                    data = results.pop(tid)
                    cond.notify_all()
                self.write(tid, kind, payload, data)
                dt = max(time.time() - self.t0, 1e-6)
                free = shutil.disk_usage(self.out).free / 1e9
                print(f"[convert] {i + 1}/{len(todo)} {tid}  {self.bytes_in / 1e9:.1f} GB in, "
                      f"{self.bytes_in / dt / 1e6:.1f} MB/s, disk free {free:.0f} GB", flush=True)
                if free < 15:
                    raise SystemExit("stopping: less than 15 GB free on disk")
        finally:
            # Wake workers waiting for space even when conversion/writing fails. An HTTP call
            # already running cannot be cancelled; its result is discarded when it returns.
            with cond:
                stopped = True
                results.clear()
                cond.notify_all()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", type=Path, required=True)
    ap.add_argument("--only", help="regex over task ids, e.g. 'globals|L-3|XL-3-0'")
    ap.add_argument("--limit", type=int)
    ap.add_argument("--workers", type=int, default=4)
    a = ap.parse_args()
    Converter(a.out.expanduser(), a.workers).run(a.only, a.limit)


if __name__ == "__main__":
    main()


==> anc/deepinfer_mac/doctor.py <==
"""`python -m deepinfer_mac doctor`: is this Mac ready, and how is the conversion going?"""

import json
import shutil
import subprocess
from pathlib import Path


def _gb(n: float) -> str:
    return f"{n / 1e9:.1f} GB"


def conversion_status(root: Path) -> tuple[int, int, float]:
    """(tasks done, tasks total, bytes still to download)."""
    from .convert import remote as R

    c = R.Converter.__new__(R.Converter)
    c.idx = json.loads(R.INDEX.read_text())
    c.inf = json.loads((root / "inference_config.json").read_text())
    done = set((root / "progress.log").read_text().split()) if (root / "progress.log").exists() else set()
    total = left = 0
    tasks = c.tasks()
    for tid, kind, p in tasks:
        n = (p["r1"] - p["r0"]) * 264 if kind == "EG" else sum(m["end"] - m["start"] for m in p.values())
        total += 1
        if tid not in done:
            left += n
    return len(done & {t[0] for t in tasks}), total, left


def main(root: Path):
    from .weights import available_memory, default_expert_budget, total_memory

    print(f"model dir: {root}")
    ok = True
    if not (root / "inference_config.json").exists():
        print("  ✗ not converted yet: run `python -m deepinfer_mac convert`")
        return
    done, total, left = conversion_status(root)
    state = "complete" if done == total else f"{done}/{total} tasks, {_gb(left)} left to download"
    print(f"  conversion: {state}")
    ok &= done == total
    free = shutil.disk_usage(root).free
    print(f"  disk free:  {_gb(free)}" + ("  ✗ not enough for the rest" if free < left * 0.7 + 8e9 else ""))
    print(f"  memory:     {_gb(total_memory())} total, {_gb(available_memory())} available now")
    if done == total or (root / "dense" / "globals.safetensors").exists():
        budget = default_expert_budget(root)
        hint = "" if budget >= 5 << 30 else "  (close memory-heavy apps for a bigger cache = faster decode)"
        print(f"  expert cache would be: {budget / 2**30:.1f} GB{hint}")
    top = subprocess.run(["ps", "-axo", "rss=,comm="], capture_output=True, text=True).stdout.splitlines()
    top = sorted((int(l.split(None, 1)[0]), l.split(None, 1)[1].rsplit("/", 1)[-1]) for l in top if l.strip())[-5:][::-1]
    print("  largest processes: " + ", ".join(f"{n} {r / 2**20:.1f} GB" for r, n in top))
    proxy = subprocess.run(["route", "-n", "get", "default"], capture_output=True, text=True).stdout
    if "utun" in proxy:
        print("  note: default route is a VPN/TUN interface; the converter reaches ModelScope directly anyway")
    print("ready to run" if ok else "not ready yet")


==> anc/deepinfer_mac/dspark.py <==
"""DSpark speculative decoding (the mtp.* stages of DeepSeek-V4.1-Flash).

The reference implements only the draft forward (DSparkBlock / forward_spec); the loop around it is
DeepInfer's. Here:

  draft:   from the newest target token t (at position p+1) and the target's hidden at position
           p, the three draft stages run a block of `block_size` positions at once -- t followed
           by noise tokens -- attending to a sliding window of *target* hidden states (seeded by
           `seed`) plus the whole block. Tokens then come out one by one through the Markov head
           (logits bias from the previous token) and a confidence head scores each.
  verify:  the target runs [t, d1..dk] in one forward; drafts are accepted by speculative
           rejection sampling (exact for any temperature; argmax match when greedy). k is the
           longest prefix whose confidence clears `threshold` (DeepInfer: "confidence estimates
           deciding when to verify").
  rollback: on a partial accept the target state is restored and only the accepted tokens are
           re-fed -- their experts are still in the LRU, so this costs dense compute only.
"""

from __future__ import annotations

import time

import numpy as np
import mlx.core as mx

from . import engine as E
from .model import ops
from .model import model as M
from .model.model import Args, Block, Linear, Ring, rms_norm, rope_tail


class DSparkBlock(Block):
    def attn_dspark(self, x: mx.array, p: int, main_x: mx.array, ring: Ring) -> mx.array:
        at, a, rd = self.attn, self.a, self.a.rope_head_dim
        win, n = a.window_size, x.shape[0]
        # the target's state at position p enters this stage's window
        main_kv = M.act_quant(rope_tail(rms_norm(at.wkv(main_x), at.kv_norm, a.norm_eps), at.rope.cos_sin(mx.array([p])), rd))
        seed_ring(ring, main_kv, [p], win)
        cs = at.rope.cos_sin(mx.arange(p + 1, p + 1 + n))
        qr = rms_norm(at.wq_a(x), at.q_norm, a.norm_eps)
        q = rope_tail(at.wq_b(qr).reshape(n, a.n_heads, a.head_dim), cs, rd)
        kv = M.act_quant(rope_tail(rms_norm(at.wkv(x), at.kv_norm, a.norm_eps), cs, rd))
        valid = np.nonzero((ring.pos >= 0) & (ring.pos > p - win) & (ring.pos <= p))[0]
        idx = np.concatenate([valid, win + np.arange(n)]).astype(np.int32)  # whole block, both ways
        o = ops.sparse_attn(q, mx.concatenate([ring.kv, kv]), at.sink, mx.broadcast_to(mx.array(idx), (n, idx.size)), at.scale)
        o = M.act_quant(rope_tail(o, cs, rd, inverse=True).reshape(n, a.o_groups, -1))
        return at.wo_b(at.wo_a(o))

    def step(self, x, p, pre_mix, main_x, ring):
        eps = self.a.norm_eps
        residual = x
        attn_pre, attn_post, attn_comb = self.hc_mixes(x, "attn")
        h = rms_norm(self.hc_pre(x, pre_mix), self.attn_norm, eps)
        x = self.hc_post(self.attn_dspark(h, p, main_x, ring), residual, attn_post, attn_comb)
        residual = x
        ffn_pre, ffn_post, ffn_comb = self.hc_mixes(x, "ffn")
        h = rms_norm(self.hc_pre(x, attn_pre), self.ffn_norm, eps)
        return self.hc_post(self.ffn(h), residual, ffn_post, ffn_comb), ffn_pre


def seed_ring(ring: Ring, kv: mx.array, positions, win: int):
    positions = np.asarray(positions)
    keep = positions[-win:]
    src = np.full(win, -1, dtype=np.int32)
    src[keep % win] = np.arange(len(positions) - len(keep), len(positions))
    has = mx.array(src >= 0)
    ring.kv = mx.where(has[:, None], kv[mx.array(np.maximum(src, 0))].astype(ring.kv.dtype), ring.kv)
    ring.pos = ring.pos.copy()
    ring.pos[keep % win] = keep


class DSpark:
    ADAPTIVE = True  # fall back to plain decoding when it measures faster

    def __init__(self, args: Args, weights, model, threshold: float = 0.5):
        self.a, self.model, self.threshold = args, model, threshold
        n = args.n_mtp_layers
        ds = [weights.mtp(j) for j in range(n)]
        self.blocks = [DSparkBlock(args, args.n_layers + j, ds[j], weights.experts, key=f"M{j}", is_backbone=False) for j in range(n)]
        self.main_proj = Linear(ds[0], "main_proj")
        self.main_norm = ds[0]["main_norm.weight"]
        last = ds[-1]
        self.norm = last["norm.weight"]
        self.markov_embed = last["markov_head.embed.weight"]
        self.markov_head = last["markov_head.head.weight"].astype(mx.float32)
        self.conf = last["confidence_head.proj.weight"].astype(mx.float32)
        M.materialize(self.blocks, self.main_proj, self.main_norm, self.norm, self.markov_embed, self.markov_head, self.conf)

    def rings(self, st):
        if not st.mtp_rings:
            st.mtp_rings = [Ring(self.a.window_size, self.a.head_dim) for _ in self.blocks]
        return st.mtp_rings

    def _main_x(self, hidden: mx.array) -> mx.array:
        return rms_norm(self.main_proj(hidden.astype(mx.bfloat16)), self.main_norm, self.a.norm_eps)

    def seed(self, st, hidden: mx.array, positions) -> None:
        """Write target hidden states at `positions` into every stage's window (prefill seeding)."""
        if len(positions) == 0:
            return
        main_x = self._main_x(hidden)
        cs = None
        for blk, ring in zip(self.blocks, self.rings(st)):
            at = blk.attn
            cs = at.rope.cos_sin(mx.array(np.asarray(positions)))
            kv = M.act_quant(rope_tail(rms_norm(at.wkv(main_x), at.kv_norm, self.a.norm_eps), cs, self.a.rope_head_dim))
            seed_ring(ring, kv, positions, self.a.window_size)

    def draft(self, st, token: int, hidden: mx.array, p: int, sp, rng):
        """-> draft ids [B], draft logits [B, V] (with Markov bias), confidences [B]."""
        a = self.a
        B = a.dspark_block_size
        main_x = self._main_x(hidden[None] if hidden.ndim == 1 else hidden)
        ids = [token] + [a.dspark_noise_token_id] * (B - 1)
        x = mx.repeat(self.model.embed_tokens(ids)[:, None, :], a.hc_mult, axis=1)
        pre_mix = mx.zeros((B, a.hc_mult), dtype=mx.float32)
        pre_mix[:, 0] = 1.0
        for blk, ring in zip(self.blocks, self.rings(st)):
            x, pre_mix = blk.step(x, p, pre_mix, main_x, ring)
        h = Block.hc_pre(x, pre_mix)
        logits = self.model.head(rms_norm(h, self.norm, a.norm_eps)).astype(mx.float32)
        out, prev, membs, lg_all = [], token, [], []
        for i in range(B):
            emb = self.markov_embed[prev]
            lg = logits[i] + self.markov_head @ emb.astype(mx.float32)
            membs.append(emb)
            lg_np = np.array(lg, dtype=np.float32)
            lg_all.append(lg_np)
            prev = E.sample(lg_np, sp, rng)
            out.append(prev)
        conf = (mx.concatenate([h.astype(mx.float32), mx.stack(membs).astype(mx.float32)], axis=-1) @ self.conf.T)[:, 0]
        return out, np.stack(lg_all), np.array(mx.sigmoid(conf))

    # ------------------------------------------------------------------------------ loop

    PROBE_EVERY = 16  # re-measure the losing mode this often

    def _choose(self, rate: dict, step: int) -> str:
        """Speculate or not, by measured throughput. On an SSD-bound machine verifying drafts reads
        the union of their experts, so plain decoding can win; this keeps --spec from being slower
        than plain beyond the occasional probe."""
        if not self.ADAPTIVE:
            return "spec"
        if rate["spec"] is None:
            return "spec"
        if rate["plain"] is None:
            return "plain"
        if rate["spec"] >= rate["plain"]:
            return "plain" if step % self.PROBE_EVERY == 0 else "spec"
        # speculation is losing: probe it again only after an exponentially growing gap, so its
        # probes (draft experts streamed + verification + evicted cache) do not dominate
        gap = rate.setdefault("gap", self.PROBE_EVERY)
        if step >= rate.get("next_probe", gap):
            rate["gap"] = gap * 2
            rate["next_probe"] = step + rate["gap"]
            return "spec"
        return "plain"

    @staticmethod
    def _rate(rate: dict, mode: str, tokens: int, seconds: float) -> None:
        r = tokens / max(seconds, 1e-6)
        rate[mode] = r if rate[mode] is None else 0.7 * rate[mode] + 0.3 * r


    def generate(self, eng, st, logits, hidden, sp, rng, grammar, stops, n_prompt):
        if sp.max_tokens <= 0:
            return
        if grammar is not None or hidden is None:
            yield from eng._plain_decode(st, logits, sp, rng, grammar, stops, n_prompt)
            return
        m = self.model
        n_h = hidden.shape[0]
        positions = list(range(st.pos - n_h, st.pos))
        self.seed(st, hidden[:-1], positions[:-1])
        mh, b = hidden[-1], st.pos - 1  # last fed position and its hidden
        lg = np.array(logits[-1], dtype=np.float32)
        t, lp, top = E.sample_lp(lg, sp, rng)
        yield E.RequestOutput(t, lp, n_prompt, text=eng.tokenizer.decode([t], skip_special_tokens=False), top_logprobs=top)
        produced = 1
        mode_rate = {"spec": None, "plain": None}  # measured tokens/second per mode (EMA)
        step = 0
        while t not in stops and produced < sp.max_tokens:
            mode = self._choose(mode_rate, step)
            step += 1
            t0 = time.perf_counter()
            if mode == "plain":
                # no drafting: one target step, with the draft window kept seeded so speculation
                # can resume at any point
                self.seed(st, mh[None] if mh.ndim == 1 else mh, [b])
                lg, h = m.forward(st, [t], want_hidden=True)
                lg = np.array(lg[-1], dtype=np.float32)
                nxt, lp, top = E.sample_lp(lg, sp, rng)
                self._rate(mode_rate, "plain", 1, time.perf_counter() - t0)
                yield E.RequestOutput(nxt, lp, n_prompt, text=eng.tokenizer.decode([nxt], skip_special_tokens=False), top_logprobs=top)
                produced += 1
                b, mh, t = b + 1, h[-1], nxt
                continue
            drafts, dlog, conf = self.draft(st, t, mh, b, sp, rng)
            # DeepInfer ranks drafts by the running product of confidences
            prod = np.cumprod(conf)
            k = 0
            while k < min(len(drafts), eng.draft_len, sp.max_tokens - produced - 1) and prod[k] >= self.threshold:
                k += 1
            snap = st.snapshot() if k else None
            vlog, vhid = m.forward(st, [t] + drafts[:k], all_logits=True, want_hidden=True)
            vlog = np.array(vlog, dtype=np.float32)
            acc, nxt = accept(vlog, dlog[:k], drafts[:k], sp, rng)
            # A stop inside an accepted block must not leave later speculative tokens in the
            # reusable target state. As in plain decoding, the final emitted token is not fed.
            for j, tok in enumerate(drafts[:acc]):
                if tok in stops:
                    acc, nxt = j, tok
                    break
            if acc < k:
                st.restore(snap)
                _, vhid = m.forward(st, [t] + drafts[:acc], all_logits=True, want_hidden=True)
            self.seed(st, vhid[:acc], list(range(b + 1, b + 1 + acc)))
            emitted = drafts[:acc] + [nxt]
            self._rate(mode_rate, "spec", len(emitted), time.perf_counter() - t0)
            for j, tok in enumerate(emitted):
                lp = E._distribution(vlog[j], sp, None)
                last = j == len(emitted) - 1
                yield E.RequestOutput(tok, float(lp[tok]), n_prompt, draft_tok=(k + 1) if last else 0, accept_tok=(acc + 1) if last else 0,
                                      text=eng.tokenizer.decode([tok], skip_special_tokens=False), top_logprobs=E.top_logprobs(lp, sp.top_logprobs))
                produced += 1
                if tok in stops or produced >= sp.max_tokens:
                    return
            b, mh, t = b + 1 + acc, vhid[acc], nxt


def _probs(logits: np.ndarray, sp) -> np.ndarray:
    # Draft sampling, verification, residual sampling and bonus tokens must use the same
    # blacklist and top-p/top-k order. Otherwise rejection sampling is biased.
    return np.exp(E._distribution(logits, sp, None))


def accept(vlog: np.ndarray, dlog: np.ndarray, drafts: list[int], sp, rng) -> tuple[int, int]:
    """Speculative sampling. vlog[j] is the target's distribution for the token after the j-th
    fed token, so it judges drafts[j]; vlog[k] supplies the bonus token. Returns (#accepted, next)."""
    k = len(drafts)
    for j in range(k):
        d = drafts[j]
        if sp.temperature <= 0:
            target = int(np.argmax(E._distribution(vlog[j], sp, None)))
            if target != d:
                return j, target
            continue
        p, q = _probs(vlog[j], sp), _probs(dlog[j], sp)
        if rng.random() * q[d] > p[d]:  # reject with prob 1 - p/q
            r = np.maximum(p - q, 0)
            r = r / r.sum() if r.sum() > 0 else p
            return j, int(rng.choice(r.size, p=r))
    return k, E.sample(vlog[k], sp, rng)


==> anc/deepinfer_mac/engine.py <==
"""DeepInfer-shaped offline engine: `LLM`, `SamplingParams`, per-token outputs.

Single-sequence, Mac-sized version of what DeepInfer does on a GPU cluster:
  * SWA Bounded Replay -- prefill runs the "encoder" (layers <= the last KV source) over the whole
    prompt but replays only the last `keep_tokens` (DeepInfer default 140) through the decoder
    layers, which see the prompt only through the shared compressed KV and a 128-token window.
  * chunked, expert-major prefill and prefix reuse across calls (multi-turn chat pays only for
    the new tokens).
  * structured output (regex / JSON schema / EBNF / JSON object) via xgrammar.
  * DSpark speculative decoding (engine/dspark.py), opt-in.

Environment knobs mirror DeepInfer's names where one exists:
  DEEPINFER_YOCO_PREFILL_KEEP_TOKENS (140), DEEPINFER_YOCO_PREFILL_TRUNCATION_MODE (compact|off),
  DEEPINFER_ENABLE_MTP_VARLEN (0), DEEPINFER_USE_NEXTN_DECODE (5).
"""

from __future__ import annotations

import json
import math
import os
import time
from dataclasses import dataclass, field
from pathlib import Path
from typing import Iterator

import mlx.core as mx
import numpy as np

from .model.engram import NgramHasher
from .model.model import Args, SeqState, Transformer
from .weights import DiskWeights

DEFAULT_MODEL_DIR = Path(os.environ.get("DEEPINFER_HF_MODEL_DIR", "~/models/dsv41-mac")).expanduser()
EOS_ID = 1


@dataclass
class SamplingParams:
    temperature: float = 1.0
    top_p: float = 1.0
    top_k: int = 0
    max_tokens: int = 1024
    stop_token_ids: list[int] = field(default_factory=list)
    ignore_eos: bool = False
    seed: int | None = None
    seq_seed: int | None = None  # DeepInfer's name for the per-request seed
    so_args: dict | None = None  # {"schema_type": "json"|"regex"|"ebnf"|"json_object", "schema": str,
    #                              "trigger_token_ids": [...]}: the grammar starts after the trigger
    #                              (DeepInfer; e.g. </think> so reasoning stays free)
    blacklist: tuple = (0, 2, 129262, 129263, 129264)  # BOS, pad, image specials: never generated (DeepInfer eval)
    top_logprobs: int = 0  # alternatives reported per token


@dataclass
class RequestOutput:
    """One generated token, with the fields DeepInfer's examples read."""

    token_id: int
    token_logprobs: float
    prompt_len: int
    draft_tok: int = 0
    accept_tok: int = 0
    text: str = ""
    top_logprobs: list = field(default_factory=list)  # [(token_id, logprob)] after sampling filters


# ------------------------------------------------------------------------------ sampling


def log_softmax(x: np.ndarray) -> np.ndarray:
    m = x.max()
    return x - m - math.log(np.exp(x - m).sum())


def _distribution(logits: np.ndarray, sp: SamplingParams, mask: np.ndarray | None) -> np.ndarray:
    """Log-probabilities after masking, temperature, then top-p, then top-k (DeepInfer's order).
    Greedy (temperature 0) keeps the raw distribution."""
    x = logits.astype(np.float64, copy=True)
    if mask is not None:
        x[~mask] = -np.inf
    if sp.blacklist:
        x[list(sp.blacklist)] = -np.inf
    if sp.temperature > 0:
        x /= sp.temperature
    m = x.max()
    lp = x - m - math.log(np.exp(x - m).sum())
    if sp.temperature <= 0:
        return lp
    if sp.top_p < 1.0:
        order = np.argsort(-lp)
        c = np.cumsum(np.exp(lp[order]))
        lp[order[np.searchsorted(c, sp.top_p) + 1 :]] = -np.inf
    if sp.top_k and sp.top_k < lp.size:
        lp[lp < np.partition(lp, -sp.top_k)[-sp.top_k]] = -np.inf
    m = lp.max()
    return lp - m - math.log(np.exp(lp - m).sum())


def sample_lp(logits: np.ndarray, sp: SamplingParams, rng: np.random.Generator, mask: np.ndarray | None = None):
    """-> (token, its logprob, top_logprobs [(id, logprob)])."""
    lp = _distribution(logits, sp, mask)
    tok = int(np.argmax(lp)) if sp.temperature <= 0 else int(rng.choice(lp.size, p=np.exp(lp)))
    return tok, float(lp[tok]), top_logprobs(lp, sp.top_logprobs)


def top_logprobs(lp: np.ndarray, count: int) -> list:
    """Alternatives from an already filtered distribution (also used by DSpark)."""
    top = []
    count = min(count, lp.size)
    if count > 0:
        ids = np.argpartition(-lp, count - 1)[:count]
        ids = ids[np.argsort(-lp[ids])]
        top = [(int(i), float(lp[i])) for i in ids]
    return top


def sample(logits: np.ndarray, sp: SamplingParams, rng: np.random.Generator, mask: np.ndarray | None = None) -> int:
    return sample_lp(logits, sp, rng, mask)[0]


class Grammar:
    """xgrammar-backed constraint for one request."""

    _compiler = None

    def __init__(self, so_args: dict, tokenizer_json: Path, vocab_size: int):
        import xgrammar as xgr

        if Grammar._compiler is None:
            vocab = json.loads(Path(tokenizer_json).read_text())
            enc = [""] * vocab_size
            for tok, i in vocab["model"]["vocab"].items():
                if i < vocab_size:
                    enc[i] = tok
            for t in vocab.get("added_tokens", []):
                if t["id"] < vocab_size:
                    enc[t["id"]] = t["content"]
            info = xgr.TokenizerInfo(enc, vocab_type=xgr.VocabType.BYTE_LEVEL, vocab_size=vocab_size, stop_token_ids=[EOS_ID])
            Grammar._compiler = xgr.GrammarCompiler(info)
        c = Grammar._compiler
        kind, schema = so_args.get("schema_type", "json"), so_args.get("schema", "")
        if kind == "json":
            compiled = c.compile_json_schema(schema if isinstance(schema, str) else json.dumps(schema))
        elif kind == "json_object":
            compiled = c.compile_builtin_json_grammar()
        elif kind == "regex":
            compiled = c.compile_regex(schema)
        elif kind in ("ebnf", "grammar"):
            compiled = c.compile_grammar(schema)
        else:
            raise ValueError(f"unknown schema_type {kind!r}")
        self.xgr = xgr
        self.matcher = xgr.GrammarMatcher(compiled)
        self.vocab_size = vocab_size
        self.bitmask = xgr.allocate_token_bitmask(1, vocab_size)
        self.trigger = list(so_args.get("trigger_token_ids") or [])
        self.active = not self.trigger
        self._tail: list[int] = []

    def mask(self) -> np.ndarray | None:
        if not self.active:  # free text until the trigger sequence has been generated
            return None
        self.matcher.fill_next_token_bitmask(self.bitmask)
        bits = self.bitmask.numpy().view(np.uint8)
        return np.unpackbits(bits, bitorder="little")[: self.vocab_size].astype(bool)

    def accept(self, tok: int) -> bool:
        if not self.active:
            self._tail = (self._tail + [tok])[-len(self.trigger):]
            self.active = self._tail == self.trigger
            return True
        return self.matcher.accept_token(tok)

    def done(self) -> bool:
        return self.active and self.matcher.is_terminated()


# ------------------------------------------------------------------------------ prompts

IMAGE_PLACEHOLDER = "<｜image｜>"  # what deepseek-recipe renders
IMAGE_TOKEN = "<｜deepseek_image｜>"  # how this checkpoint's tokenizer spells image_token_id
_recipe_tokenizers: dict = {}


def encode_conversation(conversation, root: Path, raw_sources: bool = False) -> tuple[list[int], list]:
    """deepseek-recipe rendering -> token ids, plus the image sources in placeholder order. The
    image placeholder is spelled differently across tokenizer revisions (the reference takes its id
    from the config), so it is respelled here before encoding."""
    from deepseek_recipe import DeepseekV41Encoding, Tokenizer

    tok = _recipe_tokenizers.get(root) or _recipe_tokenizers.setdefault(root, Tokenizer.from_file(str(root / "tokenizer.json")))
    enc = DeepseekV41Encoding()
    rendered = enc.render_conversation(conversation)
    if not rendered.image_sources:
        return list(enc.with_tokenizer(tok).encode(conversation)), []
    ids = list(tok.encode(rendered.prompt.replace(IMAGE_PLACEHOLDER, IMAGE_TOKEN)))
    if raw_sources:
        return ids, list(rendered.image_sources)
    images = []
    for src in rendered.image_sources:
        if getattr(src, "data", None):
            images.append(bytes(src.data))
        else:
            images.append({"url": src.data_url or src.url})
    return ids, images


def build_chat(root: Path, messages: list[dict], thinking: bool = False, **request):
    """An OpenAI-style conversation rendered as DeepSeek's API renders it (deepseek-recipe):
    -> (prompt ids, images in placeholder order, converted request)."""
    from deepseek_recipe import ChatCompletionRequest, ConversionOptions, ModelVersion

    body = {"model": "deepseek-flash", "messages": messages, "thinking": {"type": "enabled" if thinking else "disabled"}, **request}
    conv = ChatCompletionRequest(json.dumps(body).encode()).convert(
        ConversionOptions().with_model_alias("deepseek-flash", ModelVersion.DeepseekV41Flash)
    )
    return (*encode_conversation(conv.conversation, Path(root)), conv)


# ------------------------------------------------------------------------------ engine


class LLM:
    def __init__(
        self,
        model: str | Path = DEFAULT_MODEL_DIR,
        expert_cache_gb: float | None = None,
        keep_tokens: int | None = None,
        bounded_replay: bool | None = None,
        prefill_chunk: int = 4096,
        speculative: bool | None = None,
        draft_len: int | None = None,
        moe_topk: int | None = None,
    ):
        self.root = root = Path(model).expanduser()
        mx.set_cache_limit(1 << 30)  # freed buffers go back to macOS instead of MLX's cache
        cfg = json.loads((root / "inference_config.json").read_text())
        self.args = args = Args.from_dict(cfg)
        if moe_topk:
            args.n_activated_experts = moe_topk
        budget = None if expert_cache_gb is None else int(expert_cache_gb * (1 << 30))
        self.weights = DiskWeights(root, args.dim, args.engram_layer_ids, budget,
                                   max_request=max(args.n_activated_experts, args.dspark_n_activated_experts))
        hasher = NgramHasher.load(args, root, cfg["engram_vocab_size"]) if args.engram_layer_ids else None
        self.model = Transformer(args, self.weights, hasher)
        from tokenizers import Tokenizer

        self.tokenizer = Tokenizer.from_file(str(root / "tokenizer.json"))
        mode = os.environ.get("DEEPINFER_YOCO_PREFILL_TRUNCATION_MODE", "compact")
        self.bounded_replay = (mode != "off") if bounded_replay is None else bounded_replay
        self.keep_tokens = keep_tokens or int(os.environ.get("DEEPINFER_YOCO_PREFILL_KEEP_TOKENS", "140"))
        # DeepInfer: the retained suffix must cover the SWA window plus the maximum backtracking length
        assert self.keep_tokens >= args.window_size + 6, "keep_tokens must cover the SWA window + backtracking"
        self.prefill_chunk = max(prefill_chunk, self.keep_tokens)
        spec = os.environ.get("DEEPINFER_ENABLE_MTP_VARLEN", "0") == "1" if speculative is None else speculative
        self.draft_len = draft_len or int(os.environ.get("DEEPINFER_USE_NEXTN_DECODE", str(args.dspark_block_size)))
        self.dspark = None
        if spec:
            from .dspark import DSpark

            self.dspark = DSpark(args, self.weights, self.model)
        self._state: SeqState | None = None
        self._snap = None  # (snapshot, its tokens, the state it belongs to)
        self.last_stats: dict = {}

    # -- prefill

    def _prefill(self, prompt: list[int], want_hidden: bool):
        """Feed `prompt`, reusing earlier work. Returns (state, last logits, main hidden or None,
        number of reused tokens).

        Two reuse points: the live sequence when the new prompt extends it, and a snapshot taken
        one token before the previous prompt's end (DeepInfer stores its cache the same way). The
        API template drops a turn's reasoning from the next prompt, so in thinking mode a follow-up
        turn diverges right after the previous prompt's last token -- the snapshot still matches."""
        st, reused = self._state, 0
        snap = self._snap
        if st is not None and len(st.tokens) < len(prompt) and prompt[: len(st.tokens)] == st.tokens:
            reused = len(st.tokens)
        elif snap is not None and len(snap[1]) < len(prompt) and prompt[: len(snap[1])] == snap[1]:
            st = snap[2]
            st.restore(snap[0])
            reused = len(snap[1])
        else:
            st = self.model.new_state()
        new = prompt[reused:]
        body, last = new[:-1], new[-1:]
        # chunking: the last chunk carries at least keep_tokens so bounded replay sees them all
        chunks, i = [], 0
        while len(body) - i > self.prefill_chunk:
            cut = min(self.prefill_chunk, len(body) - i - self.keep_tokens)
            chunks.append(body[i : i + cut])
            i += cut
        if i < len(body):
            chunks.append(body[i:])
        for ci, ch in enumerate(chunks):
            final = ci == len(chunks) - 1
            if not self.bounded_replay:
                replay = None
            elif not final:
                replay = len(ch)  # decoder skipped entirely for this chunk
            else:
                replay = max(0, len(ch) - self.keep_tokens)
            self.model.forward(st, ch, replay_from=replay)
        self._snap = (st.snapshot(), list(prompt[:-1]), st)
        out = self.model.forward(st, last, want_hidden=want_hidden)
        logits, hidden = out if want_hidden else (out, None)
        return st, logits, hidden, reused

    def _prefill_vl(self, prompt: list[int], images: list, want_hidden: bool):
        """A prompt with images: spans expanded, one chunk, no prefix reuse (image positions all
        carry the same token id, so token-level prefix matching cannot tell images apart)."""
        from .model.vision import expand_images

        toks, types, inputs = expand_images(prompt, images, self.args)
        st = self.model.new_state()
        replay = max(0, len(toks) - self.keep_tokens) if self.bounded_replay else None
        out = self.model.forward(st, toks, replay_from=replay, want_hidden=want_hidden, images=inputs, token_types=types)
        logits, hidden = out if want_hidden else (out, None)
        st.tokens[:] = [-1] * len(st.tokens)  # never reused as a text prefix
        return st, logits, hidden, 0

    # -- generation

    def stream(self, prompt_token_ids: list[int], sp: SamplingParams | None = None, images: list | None = None) -> Iterator[RequestOutput]:
        """`images`: one per image placeholder token in the prompt (bytes, path, URL, or an
        OpenAI/Anthropic image record)."""
        sp = sp or SamplingParams()
        seed = sp.seq_seed if sp.seq_seed is not None else sp.seed
        rng = np.random.default_rng(seed)
        grammar = Grammar(sp.so_args, self.root / "tokenizer.json", self.args.vocab_size) if sp.so_args else None
        stops = set(sp.stop_token_ids) | (set() if sp.ignore_eos else {EOS_ID})
        t0 = time.perf_counter()
        io0 = dict(self.weights.experts.stats)
        if images:
            st, logits, hidden, reused = self._prefill_vl(list(prompt_token_ids), images, want_hidden=self.dspark is not None)
        else:
            st, logits, hidden, reused = self._prefill(list(prompt_token_ids), want_hidden=self.dspark is not None)
        t_prefill = time.perf_counter() - t0
        n_prompt = len(prompt_token_ids)
        produced = 0
        if self.dspark is not None:
            gen = self.dspark.generate(self, st, logits, hidden, sp, rng, grammar, stops, n_prompt)
        else:
            gen = self._plain_decode(st, logits, sp, rng, grammar, stops, n_prompt)
        t1 = time.perf_counter()
        try:
            for out in gen:
                produced += 1
                yield out
        finally:
            self._state = st
            io = self.weights.experts.stats
            dt = time.perf_counter() - t1
            self.last_stats = {
                "prompt_tokens": n_prompt, "reused_tokens": reused, "prefill_s": round(t_prefill, 2),
                "prefill_tok_s": round((n_prompt - reused) / max(t_prefill, 1e-9), 1),
                "output_tokens": produced, "decode_s": round(dt, 2), "decode_tok_s": round(produced / max(dt, 1e-9), 2),
                "expert_hit_rate": round(self.weights.experts.hit_rate(), 3),
                "expert_GB_read": round((io["bytes"] - io0["bytes"]) / 1e9, 2),
            }

    def _plain_decode(self, st, logits, sp, rng, grammar, stops, n_prompt):
        for i in range(sp.max_tokens):
            lg = np.array(logits[-1], dtype=np.float32)
            tok, lp, top = sample_lp(lg, sp, rng, grammar.mask() if grammar else None)
            if grammar is not None:
                grammar.accept(tok)
            yield RequestOutput(tok, lp, n_prompt, text=self.tokenizer.decode([tok], skip_special_tokens=False), top_logprobs=top)
            if tok in stops or (grammar is not None and grammar.done()) or i == sp.max_tokens - 1:
                return  # the last token is not fed: that forward would only serve a token never sampled
            logits = self.model.forward(st, [tok])

    def generate(
        self,
        prompts: list[str] | str | None = None,
        sampling_params: SamplingParams | list[SamplingParams] | None = None,
        prompt_token_ids: list[list[int]] | None = None,
        use_tqdm: bool = False,
        **_,
    ) -> list[list[RequestOutput]]:
        if isinstance(prompts, str):
            prompts = [prompts]
        if prompt_token_ids is None:
            prompt_token_ids = [self.encode(p) for p in prompts]
        sps = sampling_params if isinstance(sampling_params, list) else [sampling_params or SamplingParams()] * len(prompt_token_ids)
        return [list(self.stream(ids, sp)) for ids, sp in zip(prompt_token_ids, sps)]

    def encode(self, text: str) -> list[int]:
        """Raw text -> ids with BOS (special tokens in the text are honoured)."""
        return [0] + self.tokenizer.encode(text, add_special_tokens=False).ids

    def chat_prompt(self, messages: list[dict], thinking: bool = False, **request) -> tuple[list[int], object]:
        """Render an OpenAI-style conversation exactly as DeepSeek's API does (deepseek-recipe)."""
        ids, images, conv = self.chat_inputs(messages, thinking, **request)
        if images:
            raise ValueError("the conversation has images: use chat_inputs() and stream(ids, sp, images)")
        return ids, conv

    def chat_inputs(self, messages: list[dict], thinking: bool = False, **request):
        """-> (prompt ids, images, converted request). Images are returned in placeholder order,
        ready for `stream(ids, sp, images)`."""
        return build_chat(self.root, messages, thinking, **request)

    def cached_prefix_len(self, prompt: list[int]) -> int:
        st, snap = self._state, self._snap
        if st is not None and len(st.tokens) < len(prompt) and prompt[: len(st.tokens)] == st.tokens:
            return len(st.tokens)
        if snap is not None and len(snap[1]) < len(prompt) and prompt[: len(snap[1])] == snap[1]:
            return len(snap[1])
        return 0

    def reset(self):
        self._state = None
        self._snap = None

    def close(self):
        self.reset()
        self.weights.experts.close()


==> anc/deepinfer_mac/format.py <==
"""On-disk layout of a converted checkpoint, shared by the converter and the runtime.

<root>/
  layout.json                 everything below, as written by the converter
  config.json, tokenizer*.json
  dense/globals.safetensors   norm, head (affine 8-bit), markov head, ...
  dense/L{nn}.safetensors     one per backbone layer: attention, shared expert, gate, mHC, engram wkv
  dense/M{n}.safetensors      one per DSpark (mtp) layer
  embed.bf16                  raw [vocab, dim] bf16, mmap'd -- only looked-up rows are read
  experts/L{nn}.bin           fixed-stride records, one per routed expert (see ExpertLayout)
  experts/M{n}.bin
  engram/L{nn}.bin            fixed 144-byte rows: 4-bit affine g64 weights + bf16 scales + biases
  vision.safetensors          ViT + aligner, bf16 as shipped
"""

from dataclasses import asdict, dataclass

ALIGN = 16384  # page size on Apple Silicon; records start page-aligned for F_NOCACHE preads
GROUP = 64

DIM = 5120
INTER = 2304
ENGRAM_DIM = 256


def affine_sizes(out: int, inn: int, bits: int, group: int = GROUP) -> tuple[int, int]:
    """Bytes of (packed weights, scales) -- biases are the same size as scales (bf16 each)."""
    return out * inn * bits // 8, out * (inn // group) * 2


@dataclass(frozen=True)
class ExpertLayout:
    """One routed expert = w1 | w3 | w2, each as (q, scales, biases), packed back to back."""

    bits_w1: int
    bits_w3: int
    bits_w2: int
    dim: int = DIM
    inter: int = INTER

    def parts(self) -> list[tuple[str, tuple[int, ...], str, int, int]]:
        """(name, shape, dtype, offset, nbytes) for each array inside a record."""
        out, off = [], 0
        for w, (o, i), bits in (
            ("w1", (self.inter, self.dim), self.bits_w1),
            ("w3", (self.inter, self.dim), self.bits_w3),
            ("w2", (self.dim, self.inter), self.bits_w2),
        ):
            qb, sb = affine_sizes(o, i, bits)
            out.append((f"{w}.q", (o, i * bits // 32), "uint32", off, qb))
            off += qb
            out.append((f"{w}.s", (o, i // GROUP), "bfloat16", off, sb))
            off += sb
            out.append((f"{w}.b", (o, i // GROUP), "bfloat16", off, sb))
            off += sb
        return out

    @property
    def nbytes(self) -> int:
        _, _, _, off, n = self.parts()[-1]
        return off + n

    @property
    def stride(self) -> int:
        return -(-self.nbytes // ALIGN) * ALIGN

    def to_json(self) -> dict:
        return {**asdict(self), "stride": self.stride, "nbytes": self.nbytes}


ENGRAM_BITS = 4
ENGRAM_GROUP = 32  # g32 + clipping search (other V4.1 ports: plain g64 4-bit costs +7.3% divergence)
ENGRAM_ROW = ENGRAM_DIM * ENGRAM_BITS // 8 + 2 * (ENGRAM_DIM // ENGRAM_GROUP) * 2  # 160


# Index-source layers (their indexer picks what every following layer attends to) and the decoder
# band 20-38 carry the most weight for output quality (rapid-mlx's per-layer KL study; a 2-bit index
# layer cut MTP acceptance 84% -> 58% in another port), the last layer most of all. Measured here:
# each 2/3-bit layer keeps hidden-state cosine 0.989-0.995 against the original FP4 experts.
HIGH_LAYERS = {8, 14} | set(range(20, 39))  # index sources + the whole decoder band


def expert_layout_for(layer: int, n_layers: int = 40, is_mtp: bool = False) -> ExpertLayout:
    """Mixed 2/3/4-bit build. w2 (down proj) is always >= 3-bit. Layers 0-3 are 3-bit for
    historical reasons (converted first; the converter keeps a started layer's layout)."""
    if is_mtp:
        return ExpertLayout(2, 2, 3)
    if layer == n_layers - 1:
        return ExpertLayout(4, 4, 4)
    if layer < 4 or layer in HIGH_LAYERS:
        return ExpertLayout(3, 3, 3)
    return ExpertLayout(2, 2, 3)


==> anc/deepinfer_mac/model/engram.py <==
"""Engram n-gram hashing (numpy port of inference/engram.py) and table backends.

The hash ids of a position depend only on the tokens, so they are computed on the CPU before the
forward pass and the table rows can be fetched from SSD while the first layers run.
"""

from __future__ import annotations

import os
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

import mlx.core as mx
import numpy as np

from .. import format as F

DEAD = -1


def _isprime(n: int) -> bool:
    if n < 2:
        return False
    if n % 2 == 0:
        return n == 2
    i = 3
    while i * i <= n:
        if n % i == 0:
            return False
        i += 2
    return True


def layout_primes(layer_ids, max_ngram_size: int, n_heads: int, vocab_size: int) -> list:
    """[layer][ngram-1][head] prime bucket sizes, drawn in order and never reused (EngramLayout)."""
    primes, seen = [], set()
    for _ in layer_ids:
        per_ngram = []
        for _ in range(max_ngram_size - 1):
            sizes, cur = [], vocab_size - 1
            for _ in range(n_heads):
                cur += 1
                while not _isprime(cur) or cur in seen:
                    cur += 1
                seen.add(cur)
                sizes.append(cur)
            per_ngram.append(sizes)
        primes.append(per_ngram)
    return primes


def hash_multipliers(layer_ids, max_ngram_size: int, compressed_vocab: int) -> np.ndarray:
    max_long = np.iinfo(np.int64).max
    bound = max(1, (max_long // compressed_vocab) // 2)
    rows = []
    for layer_id in layer_ids:
        g = np.random.default_rng(10007 * layer_id)
        rows.append(g.integers(low=0, high=bound, size=(max_ngram_size,), dtype=np.int64) * 2 + 1)
    return np.stack(rows)


def build_compressed_token_map(tokenizer_json: str) -> tuple[np.ndarray, int]:
    """Same normalization as inference/engram.py, on a raw `tokenizers.Tokenizer`."""
    from tokenizers import Regex, Tokenizer, normalizers

    tok = Tokenizer.from_file(tokenizer_json)
    sentinel = ""
    norm = normalizers.Sequence([
        normalizers.NFKC(), normalizers.NFD(), normalizers.StripAccents(), normalizers.Lowercase(),
        normalizers.Replace(Regex(r"[ \t\r\n]+"), " "), normalizers.Replace(Regex(r"^ $"), sentinel),
        normalizers.Strip(), normalizers.Replace(sentinel, " "),
    ])
    n = tok.get_vocab_size(with_added_tokens=True)
    key_to_new: dict[str, int] = {}
    lookup = np.zeros(n, dtype=np.int64)
    for tid in range(n):
        text = tok.decode([tid], skip_special_tokens=False)
        if "�" in text:
            key = tok.id_to_token(tid)
        else:
            nt = norm.normalize_str(text)
            key = nt if nt else text
        lookup[tid] = key_to_new.setdefault(key, len(key_to_new))
    return lookup, len(key_to_new)


class NgramHasher:
    """Maps the tokens fed to a sequence onto engram hash ids [L, n_layers, n_hash_cols]."""

    def __init__(self, args, token_map: np.ndarray, compressed_vocab: int, engram_vocab_size: int, pad_id: int = 2):
        assert compressed_vocab == args.engram_compressed_vocab_size if hasattr(args, "engram_compressed_vocab_size") else True
        self.n = args.engram_max_ngram_size
        self.token_map = token_map
        self.pad = int(token_map[pad_id])
        primes = layout_primes(args.engram_layer_ids, self.n, args.engram_n_heads, engram_vocab_size)
        self.primes = np.array(primes, dtype=np.int64)  # [layers, n-1, heads]
        flat = [[p for per in layer for p in per] for layer in primes]
        self.offsets = np.array([np.cumsum([0, *f[:-1]]) for f in flat], dtype=np.int64)  # [layers, cols]
        self.mult = hash_multipliers(args.engram_layer_ids, self.n, compressed_vocab)  # [layers, n]

    @classmethod
    def load(cls, args, root: Path, engram_vocab_size: int):
        cache = root / "engram_token_map.npy"
        if cache.exists():
            tm = np.load(cache)
            cv = int(tm.max()) + 1
        else:
            tm, cv = build_compressed_token_map(str(root / "tokenizer.json"))
            np.save(cache, tm)
        return cls(args, tm, cv, engram_vocab_size)

    def __call__(self, st, tokens: list[int], token_mask: np.ndarray | None = None) -> np.ndarray:
        comp = self.token_map[np.asarray(tokens, dtype=np.int64)]
        if token_mask is not None:
            comp = np.where(token_mask, comp, DEAD)
        hist = np.asarray(st.compressed_ids[-(self.n - 1):] if st.compressed_ids else [], dtype=np.int64)
        st.compressed_ids.extend(comp.tolist())
        seq = np.concatenate([hist, comp])
        h0 = len(hist)
        start = len(st.compressed_ids) - len(comp)  # absolute position of comp[0]
        L = len(comp)
        toks, blocked = [], np.zeros(L, dtype=bool)
        for shift in range(self.n):
            idx = np.arange(L) + h0 - shift
            pos = start + np.arange(L) - shift
            src = np.where(idx >= 0, seq[np.maximum(idx, 0)], self.pad)
            blocked = blocked | (pos < 0) | (src == DEAD)
            toks.append(np.where(blocked, self.pad, src))
        toks = np.stack(toks, axis=-1)  # [L, n]
        prod = toks[:, None, :] * self.mult[None]  # [L, layers, n] (int64 wraparound as torch)
        rolling = prod[..., 0]
        out = []
        for i in range(1, self.n):
            rolling = np.bitwise_xor(rolling, prod[..., i])
            out.append(rolling[..., None] % self.primes[None, :, i - 1])
        return np.concatenate(out, axis=-1) + self.offsets[None]


class MemoryEngramTable:
    """Tables held as dense bf16 arrays (tests, tiny models)."""

    def __init__(self, tables: dict[int, mx.array]):
        self.tables = tables

    def lookup(self, layer_id: int, ids: np.ndarray) -> mx.array:
        return self.tables[layer_id][mx.array(ids.astype(np.int64))]


class SSDEngramTable:
    """The converted 4-bit tables on SSD: fixed-size rows read with parallel preads on F_NOCACHE
    descriptors (no read-ahead or page-cache pollution on a 24 GB machine), behind a small LRU of
    recently used rows -- n-grams repeat, and a row is only ~160 bytes. Each position needs
    (n-1) * heads = 24 rows per engram layer."""

    def __init__(self, root: Path, layer_ids, dim: int = F.ENGRAM_DIM, bits: int = F.ENGRAM_BITS,
                 group: int = F.ENGRAM_GROUP, threads: int = 16, cache_rows: int = 1 << 20):
        import fcntl
        from collections import OrderedDict

        self.fds = {}
        for l in layer_ids:
            fd = os.open(root / "engram" / f"L{l:02d}.bin", os.O_RDONLY)
            fcntl.fcntl(fd, 48, 1)  # F_NOCACHE
            self.fds[l] = fd
        self.pool = ThreadPoolExecutor(threads, thread_name_prefix="engram-io")
        self.dim, self.bits, self.group = dim, bits, group
        self.qbytes = dim * bits // 8
        self.row = self.qbytes + 2 * (dim // group) * 2
        self.cache: OrderedDict = OrderedDict()
        self.cache_rows = cache_rows

    def _read(self, fd: int, rows: np.ndarray) -> np.ndarray:
        out = np.empty((len(rows), self.row), dtype=np.uint8)
        for i, r in enumerate(rows):
            out[i] = np.frombuffer(os.pread(fd, self.row, int(r) * self.row), dtype=np.uint8)
        return out

    def lookup(self, layer_id: int, ids: np.ndarray) -> mx.array:
        uniq, inv = np.unique(ids.reshape(-1), return_inverse=True)
        raw = np.empty((len(uniq), self.row), dtype=np.uint8)
        miss = []
        for i, r in enumerate(uniq.tolist()):
            hit = self.cache.get((layer_id, r))
            if hit is None:
                miss.append(i)
            else:
                self.cache.move_to_end((layer_id, r))
                raw[i] = hit
        if miss:
            miss = np.array(miss)
            parts = np.array_split(miss, max(1, min(16, len(miss) // 16)))
            futs = [(p, self.pool.submit(self._read, self.fds[layer_id], uniq[p])) for p in parts]
            for p, f in futs:
                raw[p] = f.result()
            for i in miss.tolist():
                self.cache[(layer_id, int(uniq[i]))] = raw[i].copy()
            while len(self.cache) > self.cache_rows:
                self.cache.popitem(last=False)
        g, qb = self.dim // self.group, self.qbytes
        q = mx.array(raw[:, :qb].copy()).view(mx.uint32)
        s = mx.array(raw[:, qb : qb + 2 * g].copy()).view(mx.bfloat16)
        b = mx.array(raw[:, qb + 2 * g :].copy()).view(mx.bfloat16)
        rows = mx.dequantize(q, s, b, group_size=self.group, bits=self.bits)
        return rows[mx.array(inv.astype(np.int32))].reshape(*ids.shape, self.dim)


class RemoteEngramTable:
    """Original fp8 Engram rows range-read from the Hub (ModelScope first) and cached in memory.
    Lets the model run -- slowly, ~48 small requests per token -- before the 200 GB of local
    tables finish converting. Used automatically while engram conversion is incomplete."""

    def __init__(self, threads: int = 32):
        import json as _json

        from ..convert import hf
        from .. import quant as Q

        self.hf, self.Q = hf, Q
        self.index = _json.loads((Path(__file__).parent.parent / "convert" / "tensor_index.json").read_text())
        self.rows: dict[tuple[int, int], np.ndarray] = {}
        self.pool = ThreadPoolExecutor(threads, thread_name_prefix="engram-remote")

    def _fetch(self, layer: int, r: int) -> np.ndarray:
        w = self.index[f"layers.{layer}.engram.embed.weight"]
        s = self.index[f"layers.{layer}.engram.embed.scale"]
        a = self.hf.get_range(w["shard"], w["start"] + r * 256, w["start"] + (r + 1) * 256)
        b = self.hf.get_range(s["shard"], s["start"] + r * 8, s["start"] + (r + 1) * 8)
        return np.concatenate([np.frombuffer(a, np.uint8), np.frombuffer(b, np.uint8)])

    def lookup(self, layer_id: int, ids: np.ndarray) -> mx.array:
        uniq, inv = np.unique(ids.reshape(-1), return_inverse=True)
        need = [int(r) for r in uniq if (layer_id, int(r)) not in self.rows]
        for r, v in zip(need, self.pool.map(lambda r: self._fetch(layer_id, r), need)):
            self.rows[(layer_id, r)] = v
        raw = np.stack([self.rows[(layer_id, int(r))] for r in uniq])
        rows = self.Q.dequant_fp8_rowscale(mx.array(raw[:, :256].copy()), mx.array(raw[:, 256:].copy())).astype(mx.bfloat16)
        return rows[mx.array(inv.astype(np.int32))].reshape(*ids.shape, 256)


==> anc/deepinfer_mac/model/model.py <==
"""DeepSeek-V4.1-Flash in MLX, for one sequence at a time.

A port of the official inference/model.py. The reference only knows two shapes of call --
a prefill from position 0 and single-token decode -- whereas this one runs any chunk of tokens
at any start position (chunked prefill, prefix reuse across chat turns, DeepInfer's SWA bounded
replay, speculative verification). All per-sequence state lives in `SeqState`, so the weights
are shared and stateless.

Routed experts never live in this module: `Weights.experts.get(layer_key, ids)` hands them over
(from the SSD stream in production, from memory in tests).
"""

from __future__ import annotations

from contextlib import nullcontext
from dataclasses import dataclass, field

import mlx.core as mx
import numpy as np

from . import ops
from .ops import Rope, act_quant, fp4_act_quant, index_head_sum, rms_norm, rope_tail


@dataclass
class Args:
    vocab_size: int = 129280
    dim: int = 5120
    moe_inter_dim: int = 2304
    n_layers: int = 40
    n_mtp_layers: int = 3
    n_heads: int = 64
    n_routed_experts: int = 384
    n_activated_experts: int = 6
    route_scale: float = 1.5
    swiglu_limit: float = 10.0
    q_lora_rank: int = 1280
    head_dim: int = 512
    rope_head_dim: int = 64
    norm_eps: float = 1e-20
    o_groups: int = 8
    o_lora_rank: int = 1024
    window_size: int = 128
    kv_source_layers: tuple = (2, 8, 14, 20)
    index_source_layers: tuple = (2, 8, 14, 20, 24, 28, 32, 36)
    original_seq_len: int = 65536
    rope_theta: float = 10000.0
    rope_factor: float = 16
    beta_fast: int = 32
    beta_slow: int = 1
    index_n_heads: int = 32
    index_head_dim: int = 128
    index_topk: int = 512
    candidate_source_layer: int = 20
    candidate_topk_blocks: int = 2048
    candidate_block_size: int = 8
    hc_mult: int = 4
    hc_sinkhorn_iters: int = 20
    hc_eps: float = 1e-6
    engram_layer_ids: tuple = (1, 14)
    engram_max_ngram_size: int = 4
    engram_n_heads: int = 8
    engram_head_dim: int = 256
    compress_rope_theta: float = 160000.0
    compress_ratios: tuple = ()
    dspark_block_size: int = 5
    dspark_noise_token_id: int = 128799
    dspark_target_layer_ids: tuple = (37, 38, 39)
    dspark_markov_rank: int = 256
    dspark_n_routed_experts: int = 128
    dspark_n_activated_experts: int = 3
    image_token_id: int = 129264
    vision_n_layers: int = 0
    vision_dim: int = 1024
    vision_n_heads: int = 16
    vision_inter_dim: int = 2816
    vision_patch_size: int = 14
    vision_downsample_ratio: int = 3
    vision_max_n_token: int = 1024
    vision_min_pixels: int = 295936
    vision_max_wh_ratio: int | None = None
    vision_rope_theta: float = 10000.0

    @classmethod
    def from_dict(cls, d: dict) -> "Args":
        names = cls.__dataclass_fields__
        kw = {k: tuple(v) if isinstance(v, list) else v for k, v in d.items() if k in names}
        return cls(**kw)

    def moe(self, layer_id: int) -> tuple[int, int]:
        if layer_id < self.n_layers:
            return self.n_routed_experts, self.n_activated_experts
        return self.dspark_n_routed_experts, self.dspark_n_activated_experts


# ------------------------------------------------------------------------------ linear layers


class Linear:
    """bf16/fp32 weight, MLX mxfp8 (bit-exact from the fp8 checkpoint) or affine-quantized.
    fp8-quantized weights get their activations fp8-fake-quantized first, as the reference's
    fp8_gemm path does."""

    def __init__(self, d: dict, name: str, dtype=None):
        self.w = d[name + ".weight"]
        self.scales = d.get(name + ".scales")
        self.biases = d.get(name + ".biases")
        self.mode = "affine" if self.biases is not None else "mxfp8"
        if self.scales is None and dtype is not None:
            self.w = self.w.astype(dtype)
        if self.scales is not None:
            self.bits = 32 * self.w.shape[1] // (self.scales.shape[1] * (32 if self.mode == "mxfp8" else 64)) if self.mode == "affine" else 8
            self.group = 32 if self.mode == "mxfp8" else 64

    def __call__(self, x: mx.array) -> mx.array:
        if self.scales is None:
            return x.astype(self.w.dtype) @ self.w.T
        if self.mode == "mxfp8":
            x = act_quant(x)
        return mx.quantized_matmul(
            x, self.w, self.scales, self.biases, transpose=True, group_size=self.group, bits=self.bits, mode=self.mode
        )

    def rows(self, a: int, b: int) -> "Linear":
        """The output rows [a, b) as their own Linear (for the grouped wo_a)."""
        out = object.__new__(Linear)
        out.__dict__.update(self.__dict__)
        out.w = self.w[a:b]
        out.scales = None if self.scales is None else self.scales[a:b]
        out.biases = None if self.biases is None else self.biases[a:b]
        return out


class GroupedLinear:
    """wo_a: block-diagonal over groups (each group projects only its own heads). One batched
    gather_qmm over the groups instead of a matmul per group."""

    def __init__(self, lin: Linear, groups: int):
        self.lin, self.g = lin, groups
        rows = lin.w.shape[0] // groups
        if lin.scales is not None:
            self.w = lin.w.reshape(groups, rows, -1)
            self.scales = lin.scales.reshape(groups, rows, -1)
            self.biases = None if lin.biases is None else lin.biases.reshape(groups, rows, -1)
            self.idx = mx.arange(groups, dtype=mx.uint32)
        else:
            self.w = lin.w.reshape(groups, rows, -1)

    def __call__(self, o: mx.array) -> mx.array:
        """o: [L, groups, in] -> [L, groups * rows]"""
        L = o.shape[0]
        x = o.swapaxes(0, 1)[:, None]  # [g, 1, L, in]
        if self.lin.scales is None:
            y = x.astype(self.w.dtype) @ self.w.swapaxes(-1, -2)[:, None]
        else:
            y = mx.gather_qmm(x, self.w, self.scales, self.biases, lhs_indices=self.idx, rhs_indices=self.idx,
                              transpose=True, group_size=self.lin.group, bits=self.lin.bits, mode=self.lin.mode)
        return y.reshape(self.g, L, -1).swapaxes(0, 1).reshape(L, -1)


@dataclass
class ExpertWeights:
    """One routed expert: per projection (packed, scales, biases-or-None, bits, mode)."""

    w1: tuple
    w3: tuple
    w2: tuple


def _qmm(x, p):
    q, s, b, bits, mode = p
    if s.dtype == mx.uint16 and mode == "affine":  # bf16 bits as stored on SSD
        s, b = s.view(mx.bfloat16), b.view(mx.bfloat16)
    group = 32 if mode.startswith("mx") else 64
    return mx.quantized_matmul(x, q, s, b, transpose=True, group_size=group, bits=bits, mode=mode)


def swiglu(gate: mx.array, up: mx.array, limit: float) -> mx.array:
    return _swiglu_c(gate, up, mx.array(limit, dtype=mx.float32))


@mx.compile
def _swiglu_c(gate, up, limit):
    gate, up = gate.astype(mx.float32), up.astype(mx.float32)
    up = mx.where(limit > 0, mx.clip(up, -limit, limit), up)
    gate = mx.where(limit > 0, mx.minimum(gate, limit), gate)
    return gate * mx.sigmoid(gate) * up


def run_expert(xq: mx.array, e: ExpertWeights, weights: mx.array | None, limit: float) -> mx.array:
    """xq: the fp8-fake-quantized input rows (quantized once per MoE call)."""
    key = tuple(p[3:] for p in (e.w1, e.w3, e.w2)) + (e.w1[2] is None,)
    f = _expert_fns.get(key)
    if f is None:
        f = _expert_fns[key] = mx.compile(lambda xq, w, lim, a1, b1, c1, a3, b3, c3, a2, b2, c2: _expert(
            xq, w, lim, (a1, b1, c1, *key[0]), (a3, b3, c3, *key[1]), (a2, b2, c2, *key[2])))
    w = weights if weights is not None else mx.ones((xq.shape[0], 1), dtype=mx.float32)
    return f(xq, w, mx.array(limit, dtype=mx.float32), *e.w1[:3], *e.w3[:3], *e.w2[:3])


_expert_fns: dict = {}
_ffn_fns: dict = {}


def _per_expert_ffn(x, wk, slots, p1, p3, p2, limit, dtype):
    """Prefill: pairs sorted by slot; one quantized_matmul per expert over its contiguous rows."""
    slots = np.asarray(slots)
    cuts = np.flatnonzero(np.diff(slots)) + 1
    starts, ends = np.concatenate([[0], cuts]), np.concatenate([cuts, [len(slots)]])
    lim = mx.array(limit, dtype=mx.float32)
    outs = []
    for a0, a1 in zip(starts.tolist(), ends.tolist()):
        sl = int(slots[a0])
        xe = x[a0:a1]
        mm = lambda v, p: mx.quantized_matmul(v, p[0][sl], p[1][sl], p[2][sl], transpose=True, group_size=64, bits=p[3])
        h = act_quant((wk[a0:a1] * _swiglu_c(mm(xe, p1), mm(xe, p3), lim)).astype(dtype))
        outs.append(mm(h, p2).astype(mx.float32))
    return outs[0] if len(outs) == 1 else mx.concatenate(outs)


def _slab_ffn(xr, rhs, wk, limit, p1, p3, p2):
    """Routed SwiGLU over slab slots: three gather_qmm + activation, compiled as one graph."""
    g = mx.gather_qmm(xr, *p1[:3], rhs_indices=rhs, transpose=True, group_size=64, bits=p1[3], sorted_indices=True)
    u = mx.gather_qmm(xr, *p3[:3], rhs_indices=rhs, transpose=True, group_size=64, bits=p3[3], sorted_indices=True)
    h = act_quant((wk * _swiglu_c(g, u, limit)).astype(xr.dtype))
    o = mx.gather_qmm(h, *p2[:3], rhs_indices=rhs, transpose=True, group_size=64, bits=p2[3], sorted_indices=True)
    return o.reshape(-1, o.shape[-1]).astype(mx.float32)


def _expert(xq, w, limit, p1, p3, p2):
    h = _swiglu_c(_qmm(xq, p1), _qmm(xq, p3), limit)
    return _qmm(act_quant(((w * h).astype(xq.dtype))), p2)


# ------------------------------------------------------------------------------ caches


class Ring:
    """A layer's sliding-window KV: `window` slots plus the position each one holds (-1 empty)."""

    def __init__(self, window: int, dim: int):
        self.kv = mx.zeros((window, dim), dtype=mx.bfloat16)
        self.pos = np.full(window, -1, dtype=np.int64)

    def copy(self) -> "Ring":
        r = object.__new__(Ring)
        r.kv, r.pos = self.kv, self.pos.copy()
        return r


class Growable:
    """Append-only [n, dim] buffer, grown in steps (like mlx-lm's KVCache)."""

    STEP = 1024

    def __init__(self, dim: int, dtype=mx.bfloat16):
        self.buf = mx.zeros((0, dim), dtype=dtype)
        self.n = 0

    def append(self, x: mx.array):
        need = self.n + x.shape[0]
        if need > self.buf.shape[0]:
            grow = max(self.STEP, need - self.buf.shape[0])
            self.buf = mx.concatenate([self.buf, mx.zeros((grow, self.buf.shape[1]), dtype=self.buf.dtype)])
        self.buf[self.n : need] = x.astype(self.buf.dtype)
        self.n = need

    def view(self, n: int | None = None) -> mx.array:
        return self.buf[: self.n if n is None else n]

    def truncate(self, n: int):
        self.n = min(self.n, n)


@dataclass
class CompressorState:
    ratio: int
    kv: Growable  # RoPE'd, fp4-fake-quantized compressed latents
    index_k: Growable | None  # indexer keys derived from the same latents
    tail_kv: mx.array | None = None  # incomplete group carried over (fp32, pre-pool)
    tail_score: mx.array | None = None


@dataclass
class SeqState:
    """Everything one sequence carries between forward calls."""

    rings: list[Ring]
    comp: dict[int, CompressorState]
    tokens: list[int] = field(default_factory=list)
    compressed_ids: list[int] = field(default_factory=list)  # engram token history
    pos: int = 0  # tokens fed so far
    mtp_rings: list[Ring] = field(default_factory=list)

    def snapshot(self) -> dict:
        """Cheap rollback point for speculative decoding: arrays are immutable values."""
        return {
            "rings": [r.copy() for r in self.rings],
            "mtp_rings": [r.copy() for r in self.mtp_rings],
            "comp": {k: (c.kv.n, None if c.index_k is None else c.index_k.n, c.tail_kv, c.tail_score) for k, c in self.comp.items()},
            "tokens": len(self.tokens),
            "compressed": len(self.compressed_ids),
            "pos": self.pos,
        }

    def restore(self, snap: dict):
        # Snapshots are reused by prefix caching and matched benchmarks. Ring objects are
        # mutable even though their MLX arrays are values.
        self.rings = [r.copy() for r in snap["rings"]]
        self.mtp_rings = [r.copy() for r in snap["mtp_rings"]]
        for k, (n, nk, tk, ts) in snap["comp"].items():
            c = self.comp[k]
            c.kv.truncate(n)
            if c.index_k is not None:
                c.index_k.truncate(nk)
            c.tail_kv, c.tail_score = tk, ts
        del self.tokens[snap["tokens"] :]
        del self.compressed_ids[snap["compressed"] :]
        self.pos = snap["pos"]


class Shared:
    """What attention layers hand down the stack within one forward (SharedAttentionRuntime)."""

    def __init__(self):
        self.comp: CompressorState | None = None
        self.index_k: Growable | None = None
        self.topk: mx.array | None = None
        self.candidates: mx.array | None = None


# ------------------------------------------------------------------------------ attention


class Attention:
    INDEX_SCORE_BUDGET = 1 << 27  # elements of the [rows, heads, T] indexer score per query block

    def __init__(self, a: Args, layer_id: int, d: dict, is_backbone: bool = True):
        self.a, self.layer_id = a, layer_id
        self.ratio = a.compress_ratios[layer_id]
        self.is_kv_source = is_backbone and layer_id in a.kv_source_layers
        self.is_index_source = is_backbone and layer_id in a.index_source_layers
        self.owns_index_k = self.is_index_source and layer_id in a.kv_source_layers
        self.is_candidate_source = layer_id == a.candidate_source_layer
        self.uses_candidates = 0 <= a.candidate_source_layer < layer_id
        self.sink = d["attn.attn_sink"].astype(mx.float32)
        self.wq_a = Linear(d, "attn.wq_a")
        self.q_norm = d["attn.q_norm.weight"]
        self.wq_b = Linear(d, "attn.wq_b")
        self.wkv = Linear(d, "attn.wkv")
        self.kv_norm = d["attn.kv_norm.weight"]
        self.wo_a = GroupedLinear(Linear(d, "attn.wo_a"), a.o_groups)
        self.wo_b = Linear(d, "attn.wo_b")
        self.scale = a.head_dim**-0.5
        if self.ratio:
            self.rope = Rope(a.rope_head_dim, a.original_seq_len, a.compress_rope_theta, a.rope_factor, a.beta_fast, a.beta_slow)
        else:
            self.rope = Rope(a.rope_head_dim, 0, a.rope_theta, a.rope_factor, a.beta_fast, a.beta_slow)
        if self.is_kv_source:
            self.c_wkv = Linear(d, "attn.compressor.wkv", dtype=mx.float32 if self.ratio > 1 else None)
            self.c_wgate = Linear(d, "attn.compressor.wgate", dtype=mx.float32) if self.ratio > 1 else None
            self.c_norm = d["attn.compressor.norm.weight"]
        if self.is_index_source:
            self.i_wq_b = Linear(d, "attn.indexer.wq_b")
            self.i_weights_proj = Linear(d, "attn.indexer.weights_proj")
            if self.owns_index_k:
                self.i_wk = Linear(d, "attn.indexer.wk")
                self.i_k_norm = d["attn.indexer.k_norm.weight"]

    # -- compressor

    def _compress(self, x: mx.array, c: CompressorState) -> mx.array | None:
        """New complete groups' pooled latents (pre-RoPE, normed, bf16), or None."""
        eps = self.a.norm_eps
        if self.ratio == 1:
            return rms_norm(self.c_wkv(x), self.c_norm, eps)
        xf = x.astype(mx.float32)
        kv, score = self.c_wkv(xf), self.c_wgate(xf)
        if c.tail_kv is not None:
            kv, score = mx.concatenate([c.tail_kv, kv]), mx.concatenate([c.tail_score, score])
        n = kv.shape[0]
        full = n // self.ratio * self.ratio
        c.tail_kv = kv[full:] if full < n else None
        c.tail_score = score[full:] if full < n else None
        if full == 0:
            return None
        kv = kv[:full].reshape(-1, self.ratio, kv.shape[-1])
        score = score[:full].reshape(-1, self.ratio, score.shape[-1])
        pooled = (kv * mx.softmax(score, axis=1, precise=True)).sum(axis=1)
        return rms_norm(pooled.astype(x.dtype), self.c_norm, eps)

    # -- indexer

    def _indexer(self, x, qr, latent, first_group, positions, sh: Shared, c: CompressorState, end: int):
        a, r, rd = self.a, self.ratio, self.a.rope_head_dim
        if self.owns_index_k:
            if latent is not None:
                gpos = mx.arange(first_group, first_group + latent.shape[0]) * r
                k = rms_norm(self.i_wk(latent), self.i_k_norm, a.norm_eps)
                k = fp4_act_quant(rope_tail(k, self.rope.cos_sin(gpos), rd))
                c.index_k.append(k)
            sh.index_k = c.index_k
        L = x.shape[0]
        q = self.i_wq_b(qr).reshape(L, a.index_n_heads, a.index_head_dim)
        q = fp4_act_quant(rope_tail(q, self.rope.cos_sin(positions), rd))
        visible = (positions + 1) // r  # compressed positions each query may see
        T = end // r
        index_k = sh.index_k.view(T).astype(mx.bfloat16)
        w = (self.i_weights_proj(x).astype(mx.float32) * (a.index_head_dim**-0.5 * a.index_n_heads**-0.5)).astype(mx.bfloat16)
        # query blocks keep the [rows, heads, T] score tensor near 512 MB at long context
        QB = max(1, self.INDEX_SCORE_BUDGET // (a.index_n_heads * max(T, 1)))
        outs, cands = [], []
        for b0 in range(0, L, QB):
            b1 = min(L, b0 + QB)
            idx, cand = self._index_block(q[b0:b1], w[b0:b1], visible[b0:b1], index_k, T, sh, b0, b1)
            outs.append(idx)
            if cand is not None:
                cands.append(cand)
        if cands:
            sh.candidates = cands[0] if len(cands) == 1 else mx.concatenate(cands)
        return outs[0] if len(outs) == 1 else mx.concatenate(outs)

    def _index_block(self, q, w, visible, index_k, T, sh: Shared, b0: int, b1: int):
        a = self.a
        # bf16 roundings at the same points as the reference's torch ops, so near-ties in the
        # top-k resolve the same way. q and k are fp4 values with power-of-two scales: bf16 holds
        # them exactly and their products sum exactly in the fp32 accumulator, so a bf16 matmul
        # (one rounding at the end) equals the reference's fp32 einsum + cast, at 2.4x the speed
        bf = mx.bfloat16
        score = mx.einsum("lhd,td->lht", q.astype(bf), index_k)
        score = index_head_sum(score, w).astype(mx.float32)  # [rows, T]
        reach = mx.arange(T)[None, :] < visible[:, None]
        score = mx.where(reach, score, -mx.inf)
        cand = None
        if self.is_candidate_source:
            cand = select_candidate_blocks(score, visible, a.candidate_topk_blocks, a.candidate_block_size)
        elif self.uses_candidates:
            score = mx.where(sh.candidates[b0:b1], score, -mx.inf)
        n = q.shape[0]
        k = min(a.index_topk, T)
        idx = topk_positions(score, k) if k < T else mx.broadcast_to(mx.arange(T), (n, T))
        idx = mx.sort(idx.astype(mx.int32), axis=-1)
        ok = mx.take_along_axis(score, idx, axis=-1) > -mx.inf
        idx = mx.where(ok & (idx < visible[:, None]), idx, -1).astype(mx.int32)
        if k < a.index_topk:  # fixed width keeps the attention kernel's shapes constant
            idx = mx.concatenate([idx, mx.full((n, a.index_topk - k), -1, dtype=mx.int32)], axis=-1)
        mx.eval(idx, *(() if cand is None else (cand,)))
        return idx, cand

    # -- forward

    def _proj(self, x, cos, sin):
        a, rd = self.a, self.a.rope_head_dim
        qr = rms_norm(self.wq_a(x), self.q_norm, a.norm_eps)
        q = rope_tail(self.wq_b(qr).reshape(x.shape[0], a.n_heads, a.head_dim), (cos, sin), rd)
        kv = act_quant(rope_tail(rms_norm(self.wkv(x), self.kv_norm, a.norm_eps), (cos, sin), rd))
        return qr, q, kv

    def _core(self, q, g, valid, cos, sin):
        """Attention over gathered keys (== values) g [L, K, D] with sink, then inverse RoPE and the
        output projections. Mirrors kernel.sparse_attn + the tail of Attention.forward."""
        a = self.a
        s = (q.astype(mx.float32) @ g.astype(mx.float32).swapaxes(-1, -2)) * self.scale  # [L, H, K]
        s = mx.where(valid[:, None, :], s, -mx.inf)
        m = mx.maximum(s.max(-1, keepdims=True), -1e30)
        p = mx.exp(s - m)
        denom = p.sum(-1, keepdims=True) + mx.exp(self.sink[None, :, None] - m)
        o = ((p.astype(mx.bfloat16).astype(mx.float32) @ g.astype(mx.float32)) / denom).astype(q.dtype)
        o = rope_tail(o, (cos, sin), a.rope_head_dim, inverse=True)
        o = act_quant(o.reshape(o.shape[0], a.o_groups, -1))
        return self.wo_b(self.wo_a(o))

    def _compiled(self):
        if not hasattr(self, "_proj_c"):
            self._proj_c = mx.compile(self._proj)
            self._core_c = mx.compile(self._core)
        return self._proj_c, self._core_c

    Q_BLOCK = 128

    def __call__(self, x: mx.array, positions: mx.array, st: SeqState, ring: Ring, sh: Shared, start: int, floor: int = 0) -> mx.array:
        """floor: window keys below this position are invisible -- a bounded-replay chunk's decoder
        queries see the window only from the replayed suffix's start, as in DeepInfer."""
        a, rd = self.a, self.a.rope_head_dim
        L = x.shape[0]
        proj, core = self._compiled()
        cos, sin = self.rope.cos_sin(positions)
        qr, q, kv = proj(x, cos, sin)

        # sliding window: indices into [ring (older positions) | this chunk]
        win = a.window_size
        pos_np = np.arange(start, start + L)
        wpos = pos_np[:, None] - win + 1 + np.arange(win)[None, :]
        slot = wpos % win
        in_ring = (wpos >= floor) & (wpos < start) & (ring.pos[slot] == wpos)
        widx = mx.array(np.where(wpos >= start, win + wpos - start, np.where(in_ring, slot, -1)).astype(np.int32))
        wsrc = mx.concatenate([ring.kv, kv])

        cidx = None
        if self.ratio:
            c = st.comp[self.layer_id] if self.is_kv_source else sh.comp
            first_group = c.kv.n
            latent = self._compress(x, c) if self.is_kv_source else None
            if self.is_kv_source:
                sh.comp = c
            if self.is_index_source:
                if (start + L) // self.ratio == 0:
                    sh.topk = mx.full((L, a.index_topk), -1, dtype=mx.int32)
                else:
                    sh.topk = self._indexer(x, qr, latent, first_group, positions, sh, c, start + L)
            if latent is not None:
                gpos = mx.arange(first_group, first_group + latent.shape[0]) * self.ratio
                latent = fp4_act_quant(rope_tail(latent, self.rope.cos_sin(gpos), rd), block=16, e4m3_scale=True)
                c.kv.append(latent)
            cidx = sh.topk

        outs = []
        for b0 in range(0, L, self.Q_BLOCK):
            b1 = min(L, b0 + self.Q_BLOCK)
            wi = widx[b0:b1]
            g, valid = wsrc[mx.maximum(wi, 0)], wi >= 0
            if cidx is not None:
                ci = cidx[b0:b1]
                g = mx.concatenate([g, sh.comp.kv.buf[mx.maximum(ci, 0)]], axis=1)
                valid = mx.concatenate([valid, ci >= 0], axis=1)
            outs.append(core(q[b0:b1], g, valid, cos[b0:b1], sin[b0:b1]))
        out = outs[0] if len(outs) == 1 else mx.concatenate(outs)

        # update the ring with this chunk's newest `win` tokens. Built functionally (no in-place
        # writes) so ring snapshots taken for speculative rollback stay valid.
        keep = min(L, win)
        src = np.full(win, -1, dtype=np.int32)
        src[pos_np[-keep:] % win] = np.arange(L - keep, L)
        has = mx.array(src >= 0)
        ring.kv = mx.where(has[:, None], kv[mx.array(np.maximum(src, 0))], ring.kv)
        ring.pos = ring.pos.copy()
        ring.pos[pos_np[-keep:] % win] = pos_np[-keep:]
        return out


def topk_positions(score: mx.array, k: int) -> mx.array:
    """Indices of the k best entries of each row of a bf16-valued float32 [rows, T] score: higher
    score first, the earlier position on ties. A total order makes the selection independent of
    the partition kernel (and lets an exact pruned search reproduce it, see dosa.py)."""
    score = mx.where(score == 0, 0.0, score)  # -0 ties with +0
    score = mx.where(mx.isnan(score), -mx.inf, score)  # a NaN score is never selected
    b = score.astype(mx.bfloat16).view(mx.uint16).astype(mx.int64)
    key = mx.where(b >= 0x8000, 0xFFFF - b, b | 0x8000)  # monotone in the bf16 value
    pos = mx.arange(score.shape[-1], dtype=mx.int64)
    return mx.argpartition(-((key << 32) | (0x7FFFFFFF - pos)), kth=k - 1, axis=-1)[..., :k]


def select_candidate_blocks(logits: mx.array, visible: mx.array, topk_blocks: int, block: int) -> mx.array:
    """Level one of the two-level top-k: a [L, T] bool mask of the best `topk_blocks` blocks."""
    L, T = logits.shape
    pad = -T % block
    if pad:
        logits = mx.concatenate([logits, mx.full((L, pad), -mx.inf)], axis=-1)
    scores = logits.reshape(L, -1, block).max(axis=-1)
    nb = scores.shape[-1]
    last = (visible - 1) // block
    scores = mx.where(mx.arange(nb)[None, :] == last[:, None], mx.inf, scores)
    k = min(topk_blocks, nb)
    if k < nb:
        top = topk_positions(scores, k)
        keep = mx.zeros((L, nb), dtype=mx.bool_)
        keep = mx.put_along_axis(keep, top, mx.take_along_axis(scores, top, axis=-1) > -mx.inf, axis=-1)
    else:
        keep = scores > -mx.inf
    return mx.repeat(keep, block, axis=-1)[:, :T]


# ------------------------------------------------------------------------------ MoE


class MoE:
    EXPERT_BATCH = 16  # upper bound; the store lowers it to fit the actual byte budget
    OVERLAP = True  # decode: compute resident experts while the misses load
    LOOKAHEAD = False
    LOOKAHEAD_K = 0  # 0 = all predicted experts
    SPEC_K = 3  # idle-window speculation: guess k next-layer experts, read after this layer's misses (0 = off)
    SKIP_MISS_BELOW = 0.0  # opt-in, see _prune
    PREFILL_TOPK = 0  # opt-in, see _prune
    PREFILL_KEEP = 140  # measured no gain when SSD-bound; flash-moe saw speculative routing cost 38%
    next_moe = None

    def __init__(self, a: Args, layer_id: int, d: dict, experts, key: str):
        self.a, self.key, self.experts = a, key, experts
        self.n_routed, self.topk = a.moe(layer_id)
        self.gate_w = d["ffn.gate.weight"].astype(mx.float32)
        self.bias = d["ffn.gate.bias"].astype(mx.float32)
        self.bias_vl = d.get("ffn.gate.bias_vl")
        self.shared = [Linear(d, f"ffn.shared_experts.{w}") for w in ("w1", "w2", "w3")]

    def _route_shared(self, x, bias):
        """Gate (sqrt-softplus scores, bias picks, raw scores weigh) and the shared expert."""
        scores = mx.sqrt(mx.logaddexp(x.astype(mx.float32) @ self.gate_w.T, 0.0))
        idx = mx.argpartition(-(scores + bias), kth=self.topk - 1, axis=-1)[:, : self.topk]
        w = mx.take_along_axis(scores, idx, axis=-1)
        if self.topk > 1:
            w = w / (w.sum(-1, keepdims=True) + 1e-20)
        w1, w2, w3 = self.shared
        xq = act_quant(x)
        y = w2(swiglu(w1(x), w3(x), self.a.swiglu_limit).astype(x.dtype)).astype(mx.float32)
        return w * self.a.route_scale, idx, xq, y

    def _prune(self, x, w, idx_np):
        """Opt-in byte savers for SSD-bound runs. Both renormalize the surviving routing weights to
        the original sum and mark dropped (token, expert) pairs with -1.
          PREFILL_TOPK: prompt tokens before the last PREFILL_KEEP keep only their top-k experts
            (the last tokens -- those the decoder replays -- keep all of them).
          SKIP_MISS_BELOW: at decode, an expert that is not cached and carries less than this share
            of the token's routing weight is skipped instead of read."""
        L = x.shape[0]
        drop = np.zeros(idx_np.shape, dtype=bool)
        if L > 1 and self.PREFILL_TOPK and self.PREFILL_TOPK < idx_np.shape[1]:
            wn = np.array(w.astype(mx.float32))
            rank = np.argsort(np.argsort(-wn, axis=1), axis=1)
            early = np.arange(L)[:, None] < L - self.PREFILL_KEEP
            drop |= early & (rank >= self.PREFILL_TOPK)
        if L == 1 and self.SKIP_MISS_BELOW > 0 and hasattr(self.experts, "resident"):
            wn = np.array(w.astype(mx.float32))[0]
            share = wn / wn.sum()
            order = np.argsort(share)  # skip at most one expert per token: the weakest miss
            for j in order[:1]:
                if share[j] < self.SKIP_MISS_BELOW and not self.experts.resident(self.key, int(idx_np[0, j])):
                    drop[0, j] = True
        if not drop.any():
            return w, idx_np
        keep = mx.array(~drop)
        w2 = mx.where(keep, w, 0.0)
        w2 = w2 * (w.sum(-1, keepdims=True) / mx.maximum(w2.sum(-1, keepdims=True), 1e-20))
        idx2 = idx_np.astype(np.int64)  # argpartition gives uint32; -1 marks dropped pairs
        idx2[drop] = -1
        return w2, idx2

    def _slab_moe(self, x, xq, w, idx_np, y):
        """All (token, expert) pairs of a layer through one gather_qmm per projection, over the
        store's slab slots. Decode starts every read, computes the experts already resident while
        the misses land, then the misses. Prefill works through the experts in batches so the
        working set stays within the slab; each batch's reads overlap the previous batch's compute."""
        ids = [e for e in np.unique(idx_np).tolist() if e >= 0]
        overlap = x.shape[0] == 1 and self.OVERLAP
        with self.experts.demand(self.key, ids) if overlap else nullcontext() as reads:
            if overlap:
                spec = getattr(self, "_spec", None)
                if spec is not None:  # after this layer's demand reads, never ahead of them
                    self._spec = None
                    self.experts.speculate(spec[0], spec[1], reads)
                hits = [e for e in ids if self.experts.resident(self.key, e)]
                groups = [g for g in (hits, [e for e in ids if e not in hits]) if g]
            elif x.shape[0] == 1:
                groups = [ids]
            else:
                B = self.experts.batch_size(self.key, self.EXPERT_BATCH)
                groups = [ids[i : i + B] for i in range(0, len(ids), B)]
            for gi, group in enumerate(groups):
                if x.shape[0] > 1 and gi + 1 < len(groups):
                    self.experts.prefetch(self.key, groups[gi + 1], optional=True)
                y = self._experts_into(y, x, xq, w, idx_np, group)
                if gi + 1 < len(groups):
                    mx.async_eval(y) if x.shape[0] == 1 else mx.eval(y)
        return y.astype(x.dtype)

    def _experts_into(self, y, x, xq, w, idx_np, group):
        slab, slots = self.experts.get_slots(self.key, group)
        slot_of = dict(zip(group, slots))
        rows, cols = np.nonzero(np.isin(idx_np, group))
        order = np.argsort(np.array([slot_of[e] for e in idx_np[rows, cols]]), kind="stable")
        rows, cols = rows[order], cols[order]
        rhs = mx.array(np.array([slot_of[e] for e in idx_np[rows, cols]], dtype=np.uint32))[:, None]
        r = mx.array(rows.astype(np.int32))
        xr = xq[r][:, None, None, :]  # [n, 1, 1, dim]
        q1, q3, q2 = slab.proj("w1"), slab.proj("w3"), slab.proj("w2")
        wk = w[r, mx.array(cols.astype(np.int32))].astype(mx.float32)[:, None, None, None]
        if x.shape[0] > 1:  # prefill: each expert's rows as one matmul (1.67x vs per-pair gather_qmm)
            pair_slots = [slot_of[e] for e in idx_np[rows, cols]]
            o = _per_expert_ffn(xq[r], wk.reshape(-1, 1), pair_slots, q1, q3, q2, self.a.swiglu_limit, xq.dtype)
            return y.at[r].add(o)
        key = (q1[3], q3[3], q2[3])
        f = _ffn_fns.get(key)
        if f is None:
            f = _ffn_fns[key] = mx.compile(lambda xr, rhs, wk, lim, a1, b1, c1, a3, b3, c3, a2, b2, c2: _slab_ffn(
                xr, rhs, wk, lim, (a1, b1, c1, key[0]), (a3, b3, c3, key[1]), (a2, b2, c2, key[2])))
        o = f(xr, rhs, wk, mx.array(self.a.swiglu_limit, dtype=mx.float32), *q1[:3], *q3[:3], *q2[:3])
        return y + o.sum(axis=0, keepdims=True) if x.shape[0] == 1 else y.at[r].add(o)

    def route(self, x: mx.array, image_mask: mx.array | None = None):
        w, idx, _, _ = self._route_shared(x, self._bias(x, image_mask))
        return w, idx

    def _bias(self, x, image_mask):
        if image_mask is not None and self.bias_vl is not None:
            return mx.where(image_mask[:, None], self.bias_vl.astype(mx.float32), self.bias)
        return self.bias

    def __call__(self, x: mx.array, image_mask=None) -> mx.array:
        if not hasattr(self, "_rs_c"):
            self._rs_c = mx.compile(self._route_shared)
        w, idx, xq, y = self._rs_c(x, self._bias(x, image_mask))
        nxt = self.next_moe
        if nxt is not None and self.LOOKAHEAD and hasattr(self.experts, "prefetch"):
            # router lookahead: the next layer's gate on this layer's input predicts most of its
            # experts; reading them now overlaps the SSD with this layer's and the next attention's
            # compute
            # LOOKAHEAD_K: prefetch only the k most confident predictions (mispredictions cost reads)
            k = min(self.LOOKAHEAD_K or nxt.topk, nxt.topk)
            sc = mx.sqrt(mx.logaddexp(x[-1:].astype(mx.float32) @ nxt.gate_w.T, 0.0)) + nxt.bias  # the router's scoring
            pred = mx.argpartition(-sc, kth=k - 1, axis=-1)[:, :k]
            idx_np, pred_np = (np.array(a) for a in (idx, pred))
            self.experts.prefetch(nxt.key, pred_np[0].tolist(), optional=True)
        elif nxt is not None and self.SPEC_K and x.shape[0] == 1 and hasattr(self.experts, "speculate"):
            # the next layer's router (its exact scoring) on this layer's input; one sync for both
            sc = mx.sqrt(mx.logaddexp(x[-1:].astype(mx.float32) @ nxt.gate_w.T, 0.0)) + nxt.bias
            pred = mx.argpartition(-sc, kth=self.SPEC_K - 1, axis=-1)[:, : self.SPEC_K]
            idx_np, pred_np = (np.array(a) for a in (idx, pred))
            self._spec = (nxt.key, pred_np[0].tolist())
        else:
            idx_np = np.array(idx)  # the one host sync per layer: which experts to fetch
        if hasattr(self.experts, "get_slots"):
            w, idx_np = self._prune(x, w, idx_np)
            return self._slab_moe(x, xq, w, idx_np, y)
        if x.shape[0] == 1:  # decode: every routed expert sees the single token
            order = np.argsort(idx_np[0], kind="stable")  # ascending expert id, as in the prefill path
            ids = idx_np[0][order].tolist()
            for k, ew in zip(order.tolist(), self.experts.get(self.key, ids)):
                y = y + run_expert(xq, ew, w[:, k : k + 1], self.a.swiglu_limit).astype(mx.float32)
            return y.astype(x.dtype)
        ids = np.unique(idx_np).tolist()
        # expert-major: each needed expert is fetched once for all of its tokens. Batches bound the
        # working set during long prefills (a chunk can touch every expert of the layer) and let
        # the next batch's reads overlap this batch's compute.
        B = self.EXPERT_BATCH
        batches = [ids[i : i + B] for i in range(0, len(ids), B)]
        prefetch = getattr(self.experts, "prefetch", None)
        for bi, batch in enumerate(batches):
            if prefetch is not None and bi + 1 < len(batches):
                prefetch(self.key, batches[bi + 1])
            for e, ew in zip(batch, self.experts.get(self.key, batch)):
                rows, col = np.nonzero(idx_np == e)
                r = mx.array(rows.astype(np.int32))
                out = run_expert(xq[r], ew, w[r, mx.array(col.astype(np.int32))][:, None], self.a.swiglu_limit)
                y = y.at[r].add(out.astype(mx.float32))
            if len(batches) > 1:
                mx.eval(y)
        return y.astype(x.dtype)


# ------------------------------------------------------------------------------ engram


class Engram:
    def __init__(self, a: Args, layer_id: int, d: dict, table):
        self.a, self.layer_id, self.table = a, layer_id, table
        self.wkv = Linear(d, "engram.wkv")
        self.qk = (d["engram.q_weight"].astype(mx.float32) * d["engram.k_weight"].astype(mx.float32))

    def __call__(self, h: mx.array, hash_ids: np.ndarray, token_mask: mx.array | None) -> mx.array:
        a = self.a
        rows = self.table.lookup(self.layer_id, hash_ids)  # [L, n_cols, head_dim] bf16
        kv = self.wkv(rows.reshape(rows.shape[0], -1))
        key = kv[:, : a.hc_mult * a.dim].astype(mx.float32).reshape(-1, a.hc_mult, a.dim)
        value = kv[:, a.hc_mult * a.dim :].astype(mx.float32)
        hf = h.astype(mx.float32)
        eps = a.norm_eps
        rstd = mx.rsqrt(mx.square(hf).mean(-1) + eps) * mx.rsqrt(mx.square(key).mean(-1) + eps)
        dot = (hf * self.qk * key).sum(-1) * rstd * a.dim**-0.5
        gate = mx.sigmoid(mx.sign(dot) * mx.sqrt(mx.maximum(mx.abs(dot), 1e-6)))
        if token_mask is not None:
            gate = mx.where(token_mask[:, None], gate, 0.0)
        return (hf + gate[..., None] * value[:, None, :]).astype(h.dtype)


# ------------------------------------------------------------------------------ blocks


class Block:
    def __init__(self, a: Args, layer_id: int, d: dict, experts, engram_table=None, key=None, is_backbone=True):
        self.a, self.layer_id = a, layer_id
        self.attn = Attention(a, layer_id, d, is_backbone)
        self.ffn = MoE(a, layer_id, d, experts, key or f"L{layer_id:02d}")
        self.engram = Engram(a, layer_id, d, engram_table) if "engram.wkv.weight" in d else None
        self.attn_norm, self.ffn_norm = d["attn_norm.weight"], d["ffn_norm.weight"]
        self.hc = {k: d[f"hc_{k}"].astype(mx.float32) for k in ("attn_fn", "ffn_fn", "attn_base", "ffn_base", "attn_scale", "ffn_scale")}
        assert (a.hc_mult, a.hc_sinkhorn_iters, a.hc_eps) == (4, 20, 1e-6), "_hc_mixes_c is specialized"

    def hc_mixes(self, x, kind):
        a = self.a
        fn, sc, base = self.hc[f"{kind}_fn"], self.hc[f"{kind}_scale"], self.hc[f"{kind}_base"]
        return _hc_mixes_c(x, fn, sc, base, mx.array(a.norm_eps, dtype=mx.float32))

    @staticmethod
    def hc_pre(x, pre):
        return _hc_pre_c(x, pre)

    @staticmethod
    def hc_post(x, residual, post, comb):
        return _hc_post_c(x, residual, post, comb)

    @staticmethod
    def _hc_post(x, residual, post, comb):
        # fp32 products summed over the residual streams in order, like the reference's torch.sum
        prod = comb[..., None] * residual.astype(mx.float32)[:, :, None, :]  # [L, j, k, d]
        acc = prod[:, 0]
        for j in range(1, prod.shape[1]):
            acc = acc + prod[:, j]
        y = post[..., None] * x.astype(mx.float32)[:, None, :] + acc
        return y.astype(x.dtype)

    def __call__(self, x, positions, pre_mix, st: SeqState, ring: Ring, sh: Shared, image_mask=None, start: int = 0, floor: int = 0):
        eps = self.a.norm_eps
        residual = x
        attn_pre, attn_post, attn_comb = self.hc_mixes(x, "attn")
        h = rms_norm(self.hc_pre(x, pre_mix), self.attn_norm, eps)
        h = self.attn(h, positions, st, ring, sh, start, floor)
        x = self.hc_post(h, residual, attn_post, attn_comb)

        residual = x
        ffn_pre, ffn_post, ffn_comb = self.hc_mixes(x, "ffn")
        h = rms_norm(self.hc_pre(x, attn_pre), self.ffn_norm, eps)
        h = self.ffn(h, image_mask)
        x = self.hc_post(h, residual, ffn_post, ffn_comb)
        return x, ffn_pre


@mx.compile
def _hc_mixes_c(x, fn, sc, base, eps):
    xf = x.reshape(x.shape[0], -1).astype(mx.float32)
    rs = mx.rsqrt(mx.square(xf).mean(-1, keepdims=True) + eps)
    return ops._hc_split_sinkhorn((xf @ fn.T) * rs, sc, base, 4, 20, 1e-6)


@mx.compile
def _hc_pre_c(x, pre):
    return (pre[..., None] * x.astype(mx.float32)).sum(axis=1).astype(x.dtype)


_hc_post_c = mx.compile(Block._hc_post)


# ------------------------------------------------------------------------------ the model


def materialize(*objs) -> None:
    """Evaluate every mx.array reachable through the attributes of `objs`. mx.load is lazy and
    pins arrays to the loading thread's stream; materializing makes them plain data any thread
    can use, and front-loads the reads."""
    seen, arrays = set(), []

    def walk(o, depth=0):
        if depth > 6 or id(o) in seen:
            return
        seen.add(id(o))
        if isinstance(o, mx.array):
            arrays.append(o)
        elif isinstance(o, dict):
            for v in o.values():
                walk(v, depth + 1)
        elif isinstance(o, (list, tuple)):
            for v in o:
                walk(v, depth + 1)
        elif hasattr(o, "__dict__") and not isinstance(o, type):
            for v in vars(o).values():
                walk(v, depth + 1)

    for o in objs:
        walk(o)
    for i in range(0, len(arrays), 64):
        mx.eval(arrays[i : i + 64])


class Transformer:
    def __init__(self, a: Args, weights, ngram=None):
        self.a, self.w, self.ngram = a, weights, ngram
        self.layers = [
            Block(a, i, weights.layer(i), weights.experts, weights.engram) for i in range(a.n_layers)
        ]
        g = weights.globals
        self.norm = g["norm.weight"]
        self.head = Linear(g, "head")
        self.head.w = self.head.w if self.head.scales is not None else self.head.w.astype(mx.float32)
        materialize(self.layers, self.head, self.norm)
        for cur, nxt in zip(self.layers, self.layers[1:]):  # linked after materialize: the walk is depth-limited
            cur.ffn.next_moe = nxt.ffn

    def vision_tower(self):
        """Loaded on first use: text-only sessions never pay its 0.9 GB."""
        if getattr(self, "_vision", None) is None:
            from .vision import VisionTower

            self._vision = VisionTower(self.a, self.w.vision())
        return self._vision

    def new_state(self) -> SeqState:
        a = self.a
        comp = {}
        for i in a.kv_source_layers:
            r = a.compress_ratios[i]
            comp[i] = CompressorState(r, Growable(a.head_dim), Growable(a.index_head_dim) if i in a.index_source_layers else None)
        return SeqState(rings=[Ring(a.window_size, a.head_dim) for _ in range(a.n_layers)], comp=comp)

    def embed_tokens(self, tokens: list[int]) -> mx.array:
        return self.w.embed(np.asarray(tokens, dtype=np.int64))

    def forward(
        self,
        st: SeqState,
        tokens: list[int],
        replay_from: int | None = None,
        all_logits: bool = False,
        want_hidden: bool = False,
        images: list | None = None,
        token_types: np.ndarray | None = None,
    ):
        """Feed `tokens` at positions st.pos.. and return logits (last position, or every position).

        replay_from: SWA Bounded Replay. Layers up to the last KV source (the "encoder") see every
        token; the layers after it (the "decoder", which read only that source's compressed KV
        plus their own window) see only tokens at index >= replay_from of this chunk.

        images / token_types: a vision prompt (vision.expand_images); image spans must lie in this
        chunk. Image positions route with the VL bias and take no part in Engram n-grams.
        """
        a = self.a
        L = len(tokens)
        start = st.pos
        positions = mx.arange(start, start + L)
        is_img = None if token_types is None else np.asarray(token_types) >= 0
        image_mask = None if is_img is None or not is_img.any() else mx.array(is_img)
        engram_mask = None if image_mask is None else mx.array(~is_img)
        hash_ids = self.ngram(st, tokens, None if is_img is None else ~is_img) if self.ngram is not None else None
        st.tokens.extend(tokens)

        h = self.embed_tokens(tokens)
        if images:
            h = self.vision_tower().merge(h, images)
        h = mx.repeat(h[:, None, :], a.hc_mult, axis=1)
        pre_mix = mx.zeros((L, a.hc_mult), dtype=mx.float32)
        pre_mix[:, 0] = 1.0
        sh = Shared()
        last_source = max(a.kv_source_layers)
        hiddens = []
        for i, layer in enumerate(self.layers):
            if replay_from and i == last_source + 1 and replay_from >= L:
                st.pos = start + L  # a non-final prefill chunk: the decoder replays nothing
                return (None, None) if want_hidden else None
            if replay_from and i == last_source + 1:
                h, pre_mix, positions = h[replay_from:], pre_mix[replay_from:], positions[replay_from:]
                if sh.topk is not None:
                    sh.topk = sh.topk[replay_from:]
                if sh.candidates is not None:
                    sh.candidates = sh.candidates[replay_from:]
                hash_ids = None if hash_ids is None else hash_ids[replay_from:]
                image_mask = None if image_mask is None else image_mask[replay_from:]
                engram_mask = None if engram_mask is None else engram_mask[replay_from:]
            if layer.engram is not None:
                h = layer.engram(h, hash_ids[:, a.engram_layer_ids.index(i)], engram_mask)
            if i in a.dspark_target_layer_ids:
                hiddens.append(h.mean(axis=1))
            replayed = bool(replay_from) and i > last_source
            q0 = start + (replay_from if replayed else 0)
            h, pre_mix = layer(h, positions, pre_mix, st, st.rings[i], sh, image_mask, start=q0, floor=q0 if replayed else 0)
        st.pos = start + L
        h = Block.hc_pre(h, pre_mix)
        if not all_logits:
            h = h[-1:]
        logits = self.head(rms_norm(h, self.norm, a.norm_eps)).astype(mx.float32)
        if want_hidden:
            # DSpark's input: the target layers' (mean over hc copies) inputs, for every position
            # the decoder processed -- the last rows of this chunk
            return logits, mx.concatenate(hiddens, axis=-1) if hiddens else None
        return logits


==> anc/deepinfer_mac/model/ops.py <==
"""Numerics shared by the model: QAT fake-quant, RoPE/YaRN, mHC Sinkhorn, sparse attention.

Each function mirrors a TileLang kernel of the official inference/kernel.py; the docstrings say
which, and tests/test_parity.py checks them against a CPU emulation of those kernels.
"""

import math
from functools import lru_cache

import mlx.core as mx
import numpy as np

FP8_MAX = 448.0
FP4_MAX = 6.0


def _pow2_ceil_log2(x: mx.array) -> mx.array:
    """2**ceil(log2(x)) for positive normal float32 x, by the same bit manipulation as the
    kernels' fast_round_scale."""
    bits = x.astype(mx.float32).view(mx.uint32)
    exp = (bits >> 23) & 0xFF
    exp = exp + ((bits & 0x7FFFFF) != 0).astype(mx.uint32)
    return (exp << 23).view(mx.float32)


def round_e4m3(x: mx.array) -> mx.array:
    """Round float32 to the nearest e4m3 value (inputs are pre-clamped to +-448)."""
    return mx.from_fp8(mx.to_fp8(x), dtype=mx.float32)


def round_e2m1(x: mx.array) -> mx.array:
    """Round to the nearest e2m1 value, ties to even mantissa (inputs pre-clamped to +-6)."""
    a = mx.abs(x)
    q = mx.where(
        a <= 0.25, 0.0,
        mx.where(a < 0.75, 0.5,
        mx.where(a <= 1.25, 1.0,
        mx.where(a < 1.75, 1.5,
        mx.where(a <= 2.5, 2.0,
        mx.where(a < 3.5, 3.0,
        mx.where(a <= 5.0, 4.0, 6.0)))))))
    return mx.where(x < 0, -q, q)


def act_quant(x: mx.array, block: int = 32) -> mx.array:
    return _act_quant_c[block](x)


def _act_quant(x: mx.array, block: int = 32) -> mx.array:
    """kernel.act_quant(..., scale_fmt='ue8m0', inplace=True): fp8 fake-quant per `block` along
    the last dim with power-of-two scales; returns x's dtype."""
    shape, dtype = x.shape, x.dtype
    xf = x.astype(mx.float32).reshape(-1, shape[-1] // block, block)
    amax = mx.maximum(mx.abs(xf).max(axis=-1, keepdims=True), 1e-4)
    s = _pow2_ceil_log2(amax / FP8_MAX)
    y = round_e4m3(mx.clip(xf / s, -FP8_MAX, FP8_MAX)) * s
    return y.reshape(shape).astype(dtype)


def fp4_act_quant(x: mx.array, block: int = 32, e4m3_scale: bool = False) -> mx.array:
    return _fp4_c[(block, e4m3_scale)](x)


def _fp4_act_quant(x: mx.array, block: int = 32, e4m3_scale: bool = False) -> mx.array:
    """kernel.fp4_act_quant(..., inplace=True): fp4 fake-quant. Power-of-two scales (indexer) or,
    with e4m3_scale, scales rounded to e4m3 (compressed KV, block 16)."""
    shape, dtype = x.shape, x.dtype
    xf = x.astype(mx.float32).reshape(-1, shape[-1] // block, block)
    amax = mx.abs(xf).max(axis=-1, keepdims=True)
    if e4m3_scale:
        s = round_e4m3(mx.maximum(amax, FP4_MAX * 2.0**-9) / FP4_MAX)
    else:
        s = _pow2_ceil_log2(mx.maximum(amax, FP4_MAX * 2.0**-126) / FP4_MAX)
    y = round_e2m1(mx.clip(xf / s, -FP4_MAX, FP4_MAX)) * s
    return y.reshape(shape).astype(dtype)


def rms_norm(x: mx.array, w: mx.array, eps: float) -> mx.array:
    """RMSNorm in fp32, weight applied before casting back (matches the reference exactly; the
    model's eps is 1e-20, below what mx.fast.rms_norm guarantees to honour)."""
    return _rms_c(x, w, mx.array(eps, dtype=mx.float32))


@mx.compile
def _rms_c(x, w, eps):
    xf = x.astype(mx.float32)
    y = xf * mx.rsqrt(mx.square(xf).mean(-1, keepdims=True) + eps)
    return (w.astype(mx.float32) * y).astype(x.dtype)


# ------------------------------------------------------------------------------ rope


@lru_cache(8)
def rope_table(dim: int, original_seq_len: int, base: float, factor: float, beta_fast: int, beta_slow: int):
    """Per-pair inverse frequencies with YaRN ramp (precompute_freqs_cis), as numpy float32."""
    freqs = 1.0 / (base ** (np.arange(0, dim, 2, dtype=np.float32) / dim))
    if original_seq_len > 0:
        def corrected_dim(rot):
            return dim * math.log(original_seq_len / (rot * 2 * math.pi)) / (2 * math.log(base))

        low = max(math.floor(corrected_dim(beta_fast)), 0)
        high = min(math.ceil(corrected_dim(beta_slow)), dim - 1)
        ramp = np.clip((np.arange(dim // 2, dtype=np.float32) - low) / max(high - low, 1e-3), 0, 1)
        smooth = 1 - ramp
        freqs = freqs / factor * (1 - smooth) + freqs * smooth
    return freqs.astype(np.float32)


class Rope:
    def __init__(self, dim, original_seq_len, base, factor, beta_fast, beta_slow):
        self.inv = mx.array(rope_table(dim, original_seq_len, base, factor, beta_fast, beta_slow))

    def cos_sin(self, positions: mx.array):
        # angles in float32 like torch.outer(arange, freqs) followed by torch.polar
        ang = positions.astype(mx.float32)[:, None] * self.inv[None, :]
        return mx.cos(ang), mx.sin(ang)

    @staticmethod
    def apply(x: mx.array, cs, inverse: bool = False) -> mx.array:
        """Rotate adjacent pairs of the last dim. x: [L, ..., rd]; cos/sin: [L, rd/2]."""
        cos, sin = cs
        if inverse:
            sin = -sin
        shape = x.shape
        xf = x.astype(mx.float32).reshape(*shape[:-1], -1, 2)
        while cos.ndim < xf.ndim - 1:
            cos, sin = cos[:, None], sin[:, None]
        a, b = xf[..., 0], xf[..., 1]
        y = mx.stack([a * cos - b * sin, a * sin + b * cos], axis=-1)
        return y.reshape(shape).astype(x.dtype)


def rope_tail(x: mx.array, cs, rd: int, inverse: bool = False) -> mx.array:
    """Apply RoPE to the last `rd` dims only (the model's `x[..., -rd:]` in-place rotations)."""
    return mx.concatenate([x[..., :-rd], Rope.apply(x[..., -rd:], cs, inverse)], axis=-1)


# ------------------------------------------------------------------------------ mHC


def hc_split_sinkhorn(mixes: mx.array, scale: mx.array, base: mx.array, hc: int, iters: int, eps: float):
    key = (hc, iters, eps)
    if key not in _sinkhorn_c:
        _sinkhorn_c[key] = mx.compile(lambda m, s, b: _hc_split_sinkhorn(m, s, b, hc, iters, eps))
    return _sinkhorn_c[key](mixes, scale, base)


_sinkhorn_c: dict = {}


def _hc_split_sinkhorn(mixes: mx.array, scale: mx.array, base: mx.array, hc: int, iters: int, eps: float):
    """kernel.hc_split_sinkhorn. mixes: [..., (2+hc)*hc] fp32 -> pre [..., hc], post [..., hc],
    comb [..., hc, hc] (doubly stochastic)."""
    pre = mx.sigmoid(mixes[..., :hc] * scale[0] + base[:hc]) + eps
    post = 2 * mx.sigmoid(mixes[..., hc : 2 * hc] * scale[1] + base[hc : 2 * hc])
    comb = mixes[..., 2 * hc :] * scale[2] + base[2 * hc :]
    comb = comb.reshape(*comb.shape[:-1], hc, hc)
    comb = mx.softmax(comb, axis=-1, precise=True) + eps
    comb = comb / (comb.sum(-2, keepdims=True) + eps)
    for _ in range(iters - 1):
        comb = comb / (comb.sum(-1, keepdims=True) + eps)
        comb = comb / (comb.sum(-2, keepdims=True) + eps)
    return pre, post, comb


# ------------------------------------------------------------------------------ attention


def index_head_sum(s: mx.array, w: mx.array) -> mx.array:
    """The indexer's head reduction, bf16(sum_h bf16(relu(s_h) * w_h))  -- s [R, H, T] bf16 (the
    rounded q.k), w [R, H] bf16 -> [R, T] bf16. One pass instead of three over the [R, H, T]
    tensor (16x faster at 32K keys); the same per-element roundings as the elementwise form."""
    R, H, T = s.shape
    return _index_head_sum_kernel()(
        inputs=[s, w], grid=(T, R, 1), threadgroup=(256, 1, 1), output_shapes=[(R, T)], output_dtypes=[mx.bfloat16]
    )[0]


@lru_cache(maxsize=None)
def _index_head_sum_kernel():
    src = """
        uint r = thread_position_in_grid.y, t = thread_position_in_grid.x;
        int H = s_shape[1], T = s_shape[2];
        if (t >= (uint)T) return;
        float acc = 0.0f;
        for (int h = 0; h < H; h++) {
            float x = static_cast<float>(s[((size_t)r * H + h) * T + t]);
            acc += static_cast<float>(static_cast<bfloat16_t>(max(x, 0.0f) * static_cast<float>(w[r * H + h])));
        }
        out[(size_t)r * T + t] = static_cast<bfloat16_t>(acc);
    """
    return mx.fast.metal_kernel(name="index_head_sum", input_names=["s", "w"], output_names=["out"], source=src)


def sparse_attn(q: mx.array, kv: mx.array, sink: mx.array, idxs: mx.array, scale: float, q_block: int = 128) -> mx.array:
    """kernel.sparse_attn for one sequence. q: [L, H, D]; kv: [N, D] (keys == values, MQA with a
    single latent head); idxs: [L, K] int32 into kv, -1 = empty slot; sink: [H] fp32 extra logit
    that only joins the softmax denominator. A query with no valid slot outputs zeros."""
    L = q.shape[0]
    outs = []
    for a in range(0, L, q_block):
        qi, ii = q[a : a + q_block], idxs[a : a + q_block]
        valid = ii >= 0
        g = kv[mx.maximum(ii, 0)]  # [l, K, D]
        s = (qi.astype(mx.float32) @ g.astype(mx.float32).swapaxes(-1, -2)) * scale  # [l, H, K]
        s = mx.where(valid[:, None, :], s, -mx.inf)
        m = mx.maximum(s.max(-1, keepdims=True), -1e30)
        p = mx.exp(s - m)
        denom = p.sum(-1, keepdims=True) + mx.exp(sink[None, :, None] - m)
        # probabilities go through bf16 before the PV product, as in the kernel
        o = (p.astype(mx.bfloat16).astype(mx.float32) @ g.astype(mx.float32)) / denom
        outs.append(o.astype(q.dtype))
    return mx.concatenate(outs, axis=0) if len(outs) > 1 else outs[0]


_act_quant_c = {b: mx.compile(lambda x, b=b: _act_quant(x, b)) for b in (16, 32)}
_fp4_c = {(b, e): mx.compile(lambda x, b=b, e=e: _fp4_act_quant(x, b, e)) for b in (16, 32) for e in (False, True)}


==> anc/deepinfer_mac/model/vision.py <==
"""Vision tower of DeepSeek-V4.1-Flash in MLX: image preprocessing, ViT, aligner.

A port of the official inference/vision.py and inference/image_processor.py. An image becomes an
n_vit_h x n_vit_w grid of 14-px patches for the ViT (full bidirectional attention, 2D RoPE) and,
after the aligner's 3x3 downsample, an n_llm_h x n_llm_w token grid that the LLM sees as

    [IMAGE_START] + ([IMAGE] * n_llm_w + [IMAGE_NEW_LINE]) * n_llm_h + [IMAGE_END]

Every position of that span carries `image_token_id`; only the token type tells them apart.
"""

from __future__ import annotations

import base64
import io
import math
from dataclasses import dataclass
from urllib.request import urlopen

import mlx.core as mx
import numpy as np

TEXT = -1
IMAGE_START, IMAGE, IMAGE_NEW_LINE, IMAGE_END = range(4)


@dataclass
class ImageInput:
    start: int  # position of IMAGE_START in the prompt
    patches: np.ndarray  # [n_vit_h * n_vit_w, 3, p, p] float32 in [-1, 1]
    n_vit_h: int
    n_vit_w: int
    types: np.ndarray  # token types of the span


# ------------------------------------------------------------------------------ preprocessing


def num_image_tokens(n_llm_h: int, n_llm_w: int) -> int:
    return n_llm_h * (n_llm_w + 1) + 2


def llm_grid(best_height, best_width, patch, ratio):
    return math.ceil((best_height // patch) / ratio), math.ceil((best_width // patch) / ratio)


def solve_resize_ratio(height, width, patch, ratio, max_n_token):
    r = height / width
    max_w = math.sqrt((max_n_token - 2) / r + 0.25) - 0.5
    max_h = max_w * r
    cell = patch * ratio
    if max_w < 1.0:
        return (max_n_token - 2) // 2 * cell, cell
    if max_h < 1.0:
        return cell, (max_n_token - 3) * cell
    beta = min(math.floor(max_w) * cell / width, math.floor(max_h) * cell / height)
    return math.floor(height * beta / patch) * patch, math.floor(width * beta / patch) * patch


def plan_image_grid(width: int, height: int, a):
    p = a.vision_patch_size
    if a.vision_max_wh_ratio is not None and width > height * a.vision_max_wh_ratio:
        width = height * a.vision_max_wh_ratio
    if 0 < width * height < a.vision_min_pixels:
        ratio = (a.vision_min_pixels / (width * height)) ** 0.5
        width, height = int(width * ratio), int(height * ratio)
    best_w, best_h = math.ceil(width / p) * p, math.ceil(height / p) * p
    n_llm_h, n_llm_w = llm_grid(best_h, best_w, p, a.vision_downsample_ratio)
    if num_image_tokens(n_llm_h, n_llm_w) > a.vision_max_n_token:
        best_h, best_w = solve_resize_ratio(height, width, p, a.vision_downsample_ratio, a.vision_max_n_token)
        n_llm_h, n_llm_w = llm_grid(best_h, best_w, p, a.vision_downsample_ratio)
    return n_llm_h, n_llm_w, best_h, best_w


def load_image_bytes(record) -> bytes:
    """Raw/base64 bytes, an Anthropic `source`, a data/http URL, or a path."""
    if isinstance(record, (bytes, bytearray)):
        return bytes(record)
    if isinstance(record, str):
        record = {"url": record}
    data = record.get("data")
    if isinstance(data, bytes):
        return data
    if isinstance(data, str):
        return base64.b64decode(data)
    src = record.get("source")
    if isinstance(src, dict):
        if src.get("data") is not None:
            return base64.b64decode(src["data"])
        if src.get("url"):
            return load_image_bytes({"url": src["url"]})
    url = record.get("url")
    if isinstance(url, str) and url:
        if url.startswith("data:"):
            header, _, payload = url.partition(",")
            return base64.b64decode(payload)
        if url.startswith(("http://", "https://")):
            with urlopen(url, timeout=30) as r:
                return r.read()
        with open(url, "rb") as f:
            return f.read()
    raise ValueError(f"cannot load image from {record!r:.80}")


def load_image(record, a):
    """-> (patches, n_vit_h, n_vit_w, n_llm_h, n_llm_w), as image_processor.load_image."""
    from PIL import Image, ImageOps

    p = a.vision_patch_size
    with Image.open(io.BytesIO(load_image_bytes(record))) as src:
        image = src.convert("RGB")
    n_llm_h, n_llm_w, best_h, best_w = plan_image_grid(image.width, image.height, a)
    n_vit_h, n_vit_w = best_h // p, best_w // p
    if a.vision_max_wh_ratio is not None and image.width >= a.vision_max_wh_ratio * image.height:
        image = image.resize((best_w, best_h))
    else:
        image = ImageOps.pad(image, (best_w, best_h), color=(127, 127, 127))
    x = np.asarray(image, dtype=np.float32).transpose(2, 0, 1) / 255
    x = (x - 0.5) / 0.5
    x = mx.array(x).astype(mx.bfloat16).astype(mx.float32)  # the reference rounds pixels to bf16
    patches = np.array(x).reshape(3, n_vit_h, p, n_vit_w, p).transpose(1, 3, 0, 2, 4).reshape(n_vit_h * n_vit_w, 3, p, p)
    return patches, n_vit_h, n_vit_w, n_llm_h, n_llm_w


def image_token_types(n_llm_h: int, n_llm_w: int) -> np.ndarray:
    return np.array([IMAGE_START] + ([IMAGE] * n_llm_w + [IMAGE_NEW_LINE]) * n_llm_h + [IMAGE_END], dtype=np.int64)


def expand_images(tokens: list[int], images: list, a) -> tuple[list[int], np.ndarray, list[ImageInput]]:
    """Expand each image placeholder token into its span (prepare_vl_inputs)."""
    n = sum(t == a.image_token_id for t in tokens)
    if n != len(images):
        raise ValueError(f"prompt has {n} image placeholders but {len(images)} images were given")
    out, types, inputs, it = [], [], [], iter(images)
    for t in tokens:
        if t != a.image_token_id:
            out.append(t)
            types.append(TEXT)
            continue
        patches, vh, vw, lh, lw = load_image(next(it), a)
        ty = image_token_types(lh, lw)
        inputs.append(ImageInput(len(out), patches, vh, vw, ty))
        out += [a.image_token_id] * len(ty)
        types += ty.tolist()
    return out, np.array(types, dtype=np.int64), inputs


# ------------------------------------------------------------------------------ ViT + aligner


def _lin(d, name, x):
    y = x @ d[name + ".weight"].T
    b = d.get(name + ".bias")
    return y if b is None else y + b


def _rms(x, w, eps=1e-6):
    xf = x.astype(mx.float32)
    return (w.astype(mx.float32) * (xf * mx.rsqrt(mx.square(xf).mean(-1, keepdims=True) + eps))).astype(x.dtype)


def vision_cos_sin(n_h, n_w, dim, theta):
    inv = 1.0 / (theta ** (np.arange(0, dim, 2, dtype=np.float32) / dim))
    hpos = np.repeat(np.arange(n_h)[:, None], n_w, axis=1)
    wpos = np.repeat(np.arange(n_w)[None, :], n_h, axis=0)
    freqs = (np.stack([hpos, wpos], axis=-1).reshape(-1, 2, 1).astype(np.float32) * inv).reshape(n_h * n_w, -1)
    return mx.array(np.cos(freqs))[:, None, :], mx.array(np.sin(freqs))[:, None, :]


def _rotary(x, cos, sin):
    dtype = x.dtype
    x1, x2 = mx.split(x.astype(mx.float32), 2, axis=-1)
    return mx.concatenate([x1 * cos - x2 * sin, x2 * cos + x1 * sin], axis=-1).astype(dtype)


class VisionTower:
    def __init__(self, a, d: dict):
        """d: vision.* / aligner.* / image_* tensors (bf16) with their checkpoint names."""
        self.a, self.d = a, d
        self.n_heads = a.vision_n_heads
        self.head_dim = a.vision_dim // a.vision_n_heads
        self.rope_dim = self.head_dim // 2

    def encode(self, img: ImageInput) -> mx.array:
        """-> aligner rows [n_llm_h * n_llm_w, dim] in reading order."""
        a, d = self.a, self.d
        x = mx.array(img.patches.reshape(img.patches.shape[0], -1)).astype(mx.bfloat16)
        x = _lin(d, "vision.patch_embed.proj", x)
        cos, sin = vision_cos_sin(img.n_vit_h, img.n_vit_w, self.rope_dim, a.vision_rope_theta)
        n = x.shape[0]
        for i in range(a.vision_n_layers):
            p = f"vision.blocks.{i}."
            h = _rms(x, d[p + "norm1.weight"])
            q, k, v = mx.split(_lin(d, p + "attn.wqkv", h).reshape(n, 3, self.n_heads, self.head_dim), 3, axis=1)
            q, k, v = (t[:, 0] for t in (q, k, v))
            q, k = _rotary(q, cos, sin), _rotary(k, cos, sin)
            o = mx.fast.scaled_dot_product_attention(
                q.transpose(1, 0, 2)[None], k.transpose(1, 0, 2)[None], v.transpose(1, 0, 2)[None], scale=self.head_dim**-0.5
            )[0]
            x = x + _lin(d, p + "attn.wo", o.transpose(1, 0, 2).reshape(n, -1))
            h = _rms(x, d[p + "norm2.weight"])
            gate, up = mx.split(_lin(d, p + "mlp.w1", h), 2, axis=-1)
            x = x + _lin(d, p + "mlp.w2", (gate * mx.sigmoid(gate)) * up)
        x = _rms(x, d["vision.norm.weight"])
        return self._align(x, img.n_vit_h, img.n_vit_w)

    def _align(self, x, n_h, n_w):
        r = self.a.vision_downsample_ratio
        c = x.shape[-1]
        x = x.reshape(n_h, n_w, c)
        ph, pw = -n_h % r, -n_w % r
        if ph or pw:
            x = mx.pad(x, [(0, ph), (0, pw), (0, 0)])
        H, W = x.shape[0] // r, x.shape[1] // r
        # F.unfold(kernel=r, stride=r) on [C, H, W]: each output row is (C, kh, kw) flattened
        x = x.reshape(H, r, W, r, c).transpose(0, 2, 4, 1, 3).reshape(H * W, c * r * r)
        h = _lin(self.d, "aligner.w1", x)
        h = 0.5 * h * (1 + mx.erf(h / math.sqrt(2)))  # exact gelu, as F.gelu
        return _lin(self.d, "aligner.w2", h)

    def merge(self, h: mx.array, images: list[ImageInput]) -> mx.array:
        """Write each image span into the token embeddings h [L, dim]."""
        rows = []
        for img in images:
            span = np.zeros((len(img.types), h.shape[-1]), dtype=np.float32)
            emb = self.encode(img).astype(mx.float32)
            span = mx.array(span)
            ty = mx.array(img.types)
            span = mx.where((ty == IMAGE_START)[:, None], self.d["image_start"].astype(mx.float32), span)
            span = mx.where((ty == IMAGE_END)[:, None], self.d["image_end"].astype(mx.float32), span)
            span = mx.where((ty == IMAGE_NEW_LINE)[:, None], self.d["image_newline"].astype(mx.float32), span)
            pos = np.nonzero(img.types == IMAGE)[0]
            span[mx.array(pos)] = emb
            rows.append((img.start, span.astype(h.dtype)))
        for start, span in rows:
            h = mx.concatenate([h[:start], span, h[start + span.shape[0]:]])
        return h


==> anc/deepinfer_mac/quant.py <==
"""Codecs between the DeepSeek checkpoint formats and MLX quantized layouts.

Checkpoint formats (see the official inference/convert.py):
  * fp8 Linear: e4m3 bytes [out, in] + one e8m0 scale per 32x32 block [out/32, in/32]
  * fp4 expert: e2m1 nibbles packed two per byte, low nibble first [out, in/2] + one e8m0
    scale per 32 elements along `in` [out, in/32]
  * engram table: e4m3 bytes [rows, 256] + e8m0 per 32 along the row [rows, 8]

MLX layouts:
  * mxfp8 (group 32): uint32 words of 4 e4m3 codes (low byte first) + uint8 e8m0 per group.
    A 32x32-block fp8 weight is exactly this with the block scale repeated over its 32 rows,
    so dense weights repack bit-exactly.
  * mxfp4 (group 32): uint32 words of 8 e2m1 codes (low nibble first) + uint8 e8m0 -- the same
    bytes as the checkpoint experts.
  * affine (bits 2..8, group 64): what lossy expert / engram builds use.
"""

import mlx.core as mx
import numpy as np

FP4_TABLE = np.array(
    [0.0, 0.5, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0, -0.0, -0.5, -1.0, -1.5, -2.0, -3.0, -4.0, -6.0], dtype=np.float32
)


def _e4m3_table() -> np.ndarray:
    t = np.zeros(256, dtype=np.float32)
    for b in range(256):
        s, e, m = b >> 7, (b >> 3) & 0xF, b & 0x7
        if e == 0xF and m == 0x7:
            v = np.nan
        elif e == 0:
            v = m / 8 * 2.0**-6
        else:
            v = (1 + m / 8) * 2.0 ** (e - 7)
        t[b] = -v if s else v
    return t


E4M3_TABLE = _e4m3_table()
_FP4_MX = mx.array(FP4_TABLE)
_E4M3_MX = mx.array(np.nan_to_num(E4M3_TABLE))


def e8m0_to_float(s: mx.array) -> mx.array:
    """e8m0 byte -> 2**(s-127) as float32."""
    return mx.power(mx.array(2.0, mx.float32), s.astype(mx.float32) - 127.0)


# ---------------------------------------------------------------- dequantize checkpoint formats


def dequant_fp4(packed: mx.array, scale: mx.array) -> mx.array:
    """[out, in/2] uint8 + [out, in/32] e8m0 -> [out, in] float32."""
    packed = packed.astype(mx.uint8)
    lo = _FP4_MX[(packed & 0x0F).astype(mx.uint32)]
    hi = _FP4_MX[(packed >> 4).astype(mx.uint32)]
    out, half = packed.shape
    w = mx.stack([lo, hi], axis=-1).reshape(out, half * 2)
    return (w.reshape(out, -1, 32) * e8m0_to_float(scale)[..., None]).reshape(out, half * 2)


def dequant_fp8_rowscale(codes: mx.array, scale: mx.array, block: int = 32) -> mx.array:
    """[rows, d] e4m3 + [rows, d/block] e8m0 -> float32 (engram tables)."""
    v = _E4M3_MX[codes.astype(mx.uint32)]
    rows, d = codes.shape
    return (v.reshape(rows, -1, block) * e8m0_to_float(scale)[..., None]).reshape(rows, d)


def dequant_fp8_block(codes: mx.array, scale: mx.array, block: int = 32) -> mx.array:
    """[out, in] e4m3 + [out/block, in/block] e8m0 -> float32."""
    v = _E4M3_MX[codes.astype(mx.uint32)]
    out, inn = codes.shape
    s = mx.repeat(mx.repeat(e8m0_to_float(scale), block, axis=0)[:out], block, axis=1)[:, :inn]
    return v * s


# ---------------------------------------------------------------- bit-exact repacks


def fp8_block_to_mxfp8(codes: np.ndarray, scale: np.ndarray, block: int = 32) -> tuple[np.ndarray, np.ndarray]:
    """Lossless: [out, in] e4m3 bytes + [out/32, in/32] e8m0 -> mxfp8 (uint32 [out, in/4], uint8 [out, in/32])."""
    out, inn = codes.shape
    assert inn % 32 == 0
    words = np.ascontiguousarray(codes.view(np.uint8)).view(np.uint32).reshape(out, inn // 4)
    rows = np.repeat(scale.view(np.uint8), block, axis=0)[:out]
    rows = np.repeat(rows, block // 32, axis=1)[:, : inn // 32]
    return words, np.ascontiguousarray(rows)


def fp4_to_mxfp4(packed: np.ndarray, scale: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Lossless: [out, in/2] e2m1 nibbles + [out, in/32] e8m0 -> mxfp4 (uint32 [out, in/8], uint8)."""
    out, half = packed.shape
    words = np.ascontiguousarray(packed.view(np.uint8)).view(np.uint32).reshape(out, half // 4)
    return words, np.ascontiguousarray(scale.view(np.uint8))


# ---------------------------------------------------------------- lossy requantization


def quantize_mse(w: mx.array, bits: int, group_size: int = 64, ratios=(1.0, 0.9, 0.8, 0.7, 0.6)):
    """MLX affine quantization with a per-group clipping search.

    For each candidate ratio every group is shrunk symmetrically about its midpoint before
    quantizing; per group we keep whichever candidate dequantizes with the lowest squared error.
    Groups are independent in MLX's packing (a group of 64 is 2*bits whole uint32 words), so the
    winners can be stitched together without repacking.
    """
    out, inn = w.shape
    ng = inn // group_size
    wg = w.reshape(out, ng, group_size)
    lo, hi = wg.min(axis=-1, keepdims=True), wg.max(axis=-1, keepdims=True)
    mid, half = (lo + hi) / 2, (hi - lo) / 2
    best = None
    for r in ratios:
        wc = mx.clip(wg, mid - half * r, mid + half * r).reshape(out, inn).astype(mx.bfloat16)
        q, s, b = mx.quantize(wc, group_size=group_size, bits=bits)
        err = mx.square(mx.dequantize(q, s, b, group_size=group_size, bits=bits).astype(mx.float32).reshape(out, ng, group_size) - wg).sum(-1)
        if best is None:
            best = [q.reshape(out, ng, -1), s, b, err]
            continue
        better = err < best[3]
        best[0] = mx.where(better[..., None], q.reshape(out, ng, -1), best[0])
        best[1] = mx.where(better, s, best[1])
        best[2] = mx.where(better, b, best[2])
        best[3] = mx.minimum(err, best[3])
        mx.eval(best)
    return best[0].reshape(out, -1), best[1], best[2]


==> anc/deepinfer_mac/server.py <==
"""OpenAI / Anthropic / Responses-compatible server on deepseek-recipe (the same request
conversion, prompt rendering and output parsing as DeepSeek's API), backed by the local engine.

DeepInfer's public release is offline-only; this follows deepseek-recipe's server-py example with
the mock backend replaced by `LLM.stream`. One sequence runs at a time (a 24 GB Mac streams
experts for one), requests queue on a lock, and a follow-up chat turn reuses the previous turn's
state when its prompt extends it.
"""

from __future__ import annotations

import asyncio
import threading
from collections.abc import AsyncIterator
from time import time
from uuid import uuid4

from deepseek_recipe import (
    ChatCompletionRequest,
    ChatCompletionResponse,
    ConversionError,
    ConversionOptions,
    InferenceChunk,
    InferenceFinishReason,
    MessagesRequest,
    MessagesResponse,
    ModelVersion,
    PromptUsage,
    ResponsesRequest,
    ResponsesResponse,
    StreamProcessor,
    Tokenizer,
)
from fastapi import FastAPI, Request

from deepseek_recipe import ImageError, ImageQuota, ImageResolver, OpenCvImagePreprocessor, ReqwestImageFetcher
from fastapi.responses import JSONResponse, Response, StreamingResponse

from .engine import EOS_ID, LLM, SamplingParams, encode_conversation

PROTOCOLS = {
    "chat_completions": (ChatCompletionRequest, ChatCompletionResponse),
    "responses": (ResponsesRequest, ResponsesResponse),
    "messages": (MessagesRequest, MessagesResponse),
}
CONTEXT_LIMIT = 262144
THINK_END_ID = 128822  # </think>


def conversion_options() -> ConversionOptions:
    return ConversionOptions().with_model_alias("deepseek-flash", ModelVersion.DeepseekV41Flash).with_model_alias(
        "deepseek-v4-flash", ModelVersion.DeepseekV41Flash
    )


def _public_only(host: str, address: str) -> bool:
    """Image URLs may only reach public addresses (no loopback, private, link-local, ...)."""
    import ipaddress

    ip = ipaddress.ip_address(address)
    return ip.is_global and not ip.is_multicast


_resolver = None


def resolve_images(sources) -> list[bytes]:
    """The API's image pipeline (deepseek-recipe): fetch (public hosts only), alpha onto #FDFDFD,
    cubic resize to the token grid, size caps, WebP -- the engine then gets bytes, never paths."""
    global _resolver
    if not sources:
        return []
    if _resolver is None:
        _resolver = ImageResolver(ReqwestImageFetcher().with_destination_filter(_public_only), OpenCvImagePreprocessor())
    return [bytes(img.data) for img in _resolver.resolve(sources, ImageQuota()).images]


def sampling_from(conv, n_prompt: int) -> SamplingParams:
    o = conv.inference_options
    sp = SamplingParams(
        temperature=o.temperature if o.temperature is not None else 1.0,
        top_p=o.top_p if o.top_p is not None else 1.0,
        max_tokens=conv.resolve_max_tokens(n_prompt, CONTEXT_LIMIT),
        seed=o.seed,
        top_logprobs=(o.top_logprobs or 0) if o.logprobs else 0,
    )
    sp.want_logprobs = bool(o.logprobs)
    c = o.output_constraint
    if c is not None and c.kind in ("json", "regex"):
        # json without a schema is JSON mode (json_object); in thinking mode the reasoning comes
        # first, so the grammar only starts after </think> (DeepInfer's trigger_token_ids)
        kind = "json_object" if c.kind == "json" and not c.schema else c.kind
        sp.so_args = {"schema_type": kind, "schema": c.schema}
        if conv.parsing_options.thinking_initial_stage is not None:
            sp.so_args["trigger_token_ids"] = [THINK_END_ID]
    return sp


def create_app(llm: LLM) -> FastAPI:
    app = FastAPI(title="DeepInfer-Mac", version="0.1.0")
    tok = Tokenizer.from_file(str(llm.root / "tokenizer.json"))
    gate = threading.Lock()

    @app.exception_handler(ConversionError)
    async def conversion_error(_req: Request, exc: ConversionError) -> Response:
        return Response(content=exc.body, status_code=exc.status_code, media_type="application/json")

    async def infer(prompt_ids: list[int], sp: SamplingParams, images=None) -> AsyncIterator[InferenceChunk]:
        loop = asyncio.get_running_loop()
        q: asyncio.Queue = asyncio.Queue()
        stop = threading.Event()

        def run():
            with gate:
                cached = llm.cached_prefix_len(prompt_ids)
                loop.call_soon_threadsafe(q.put_nowait, ("ready", cached))
                n, last = 0, None
                try:
                    for out in llm.stream(prompt_ids, sp, images):
                        if stop.is_set():
                            break
                        n, last = n + 1, out.token_id
                        if last != EOS_ID:
                            lps = [(out.token_logprobs, out.top_logprobs)] if getattr(sp, "want_logprobs", False) else None
                            loop.call_soon_threadsafe(q.put_nowait, ("tok", (out.token_id, lps)))
                except Exception as e:  # noqa: BLE001 - surfaced to the client as a finish
                    loop.call_soon_threadsafe(q.put_nowait, ("err", repr(e)))
                reason = InferenceFinishReason.Stop if last == EOS_ID or n < sp.max_tokens else InferenceFinishReason.Length
                loop.call_soon_threadsafe(q.put_nowait, ("end", reason))

        threading.Thread(target=run, daemon=True).start()
        try:
            while True:
                kind, val = await q.get()
                if kind == "ready":
                    yield InferenceChunk.ready(prompt_usage=PromptUsage(prompt_tokens=len(prompt_ids), prompt_cache_hit_tokens=val))
                elif kind == "tok":
                    tid, lps = val
                    yield InferenceChunk.tokens([tid], logprobs=lps) if lps else InferenceChunk.tokens([tid])
                elif kind == "err":
                    raise RuntimeError(val)
                else:
                    yield InferenceChunk.finish(finish_reason=val)
                    return
        finally:
            stop.set()

    async def body(protocol: str, conv, model: str, prompt_ids, sp, images=None) -> AsyncIterator[str]:
        req_t, resp_t = PROTOCOLS[protocol]
        rid = str(uuid4())
        proc = StreamProcessor(req_t.chunk_generator(conv, rid, model), conv.parsing_options, tok)
        resp = None if conv.stream else resp_t(rid, model, int(time()), 0, 0)
        try:
            it = aiter(infer(prompt_ids, sp, images))
            while True:
                try:
                    chunk = await anext(it)
                except StopAsyncIteration:
                    outs = proc.finish()
                else:
                    outs = proc.push(chunk)
                for o in outs:
                    if conv.stream:
                        ev = resp_t.sse_event_name(o)
                        yield (f"event: {ev}\n" if ev else "") + f"data: {o.to_json()}\n\n"
                    else:
                        resp.accumulate(o)
                if proc.finished:
                    break
            if conv.stream:
                done = resp_t.sse_done_data()
                if done is not None:
                    yield f"data: {done}\n\n"
            else:
                yield resp.to_json()
        finally:
            try:
                await it.aclose()  # stop the decode thread now (stop sequence / disconnect), not at GC
            finally:
                proc.close()

    def route(protocol: str):
        async def handler(request: Request) -> Response:
            req_t, _ = PROTOCOLS[protocol]
            try:
                req = req_t(await request.body())
            except ValueError as e:
                return JSONResponse({"error": {"message": str(e), "type": "invalid_request_error"}}, status_code=400)
            model = req.model or "deepseek-flash"
            conv = req.convert(conversion_options())
            prompt_ids, sources = encode_conversation(conv.conversation, llm.root, raw_sources=True)
            try:
                images = resolve_images(sources)
            except ImageError as e:
                return JSONResponse({"error": {"message": str(e), "type": "invalid_request_error"}}, status_code=400)
            sp = sampling_from(conv, len(prompt_ids))
            out = body(protocol, conv, model, prompt_ids, sp, images)
            if conv.stream:
                return StreamingResponse(out, media_type="text/event-stream")
            return Response("".join([p async for p in out]), media_type="application/json")

        return handler

    for path, protocol in (("/v1/chat/completions", "chat_completions"), ("/v1/responses", "responses"), ("/v1/messages", "messages")):
        app.add_api_route(path, route(protocol), methods=["POST"])

    @app.get("/v1/models")
    async def models():
        return {"object": "list", "data": [{"id": "deepseek-flash", "object": "model", "owned_by": "local"}]}

    @app.get("/stats")
    async def stats():
        return {**llm.last_stats, "expert_cache_GB": round(llm.weights.experts.used / 2**30, 2)}

    return app


==> anc/deepinfer_mac/store.py <==
"""Routed experts streamed from SSD into preallocated slabs in unified memory.

Each expert is one page-aligned record on disk (format.ExpertLayout). For every distinct layout
the store owns one *slab*: nine MLX arrays [slots, ...] (w1/w3/w2 x packed/scales/biases),
allocated once. A miss takes an LRU slot and a single `preadv` on an F_NOCACHE descriptor scatters
the record straight into that slot of the nine arrays -- unified memory makes MLX allocations
directly writable, so there is no staging copy, no per-miss allocation and no MLX call off the
compute thread (MLX streams are per-thread). The model then runs all routed experts of a layer
with one `gather_qmm` per projection over slot indices.

The OS page cache is bypassed (F_NOCACHE): it would hold a second copy of experts we already hold,
which a 24 GB machine cannot afford. Measured on an M4 MacBook Air: 2.8-3.15 GB/s.

Slot safety: slots served by the last two `get_slots` calls stay pinned, because the compute that
reads them is lazy until the next routing sync; eviction never hands those out.
"""

from __future__ import annotations

import fcntl
import json
import os
import threading
import time
from collections import Counter, OrderedDict
from concurrent.futures import Future, ThreadPoolExecutor
from contextlib import contextmanager
from pathlib import Path

import mlx.core as mx

from . import format as F
from .cache_plan import plan_cache
from .model.model import ExpertWeights

F_NOCACHE = 48
_DT = {"uint32": mx.uint32, "bfloat16": mx.uint16}  # bf16 slabs are stored as uint16 bits


class Slab:
    def __init__(self, layout: F.ExpertLayout, slots: int, request_limit: int):
        self.layout, self.slots = layout, slots
        self.request_limit = request_limit
        self.parts = {name: mx.zeros((slots, *shape), dtype=_DT[dtype]) for name, shape, dtype, _, _ in layout.parts()}
        mx.eval(list(self.parts.values()))
        self.nbytes = {name: n for name, _, _, _, n in layout.parts()}
        self.order = [name for name, *_ in layout.parts()]
        self.mem = {name: memoryview(a).cast("B") for name, a in self.parts.items()}
        self.bf16 = {name: a.view(mx.bfloat16) for name, a in self.parts.items() if a.dtype == mx.uint16}
        mx.eval(list(self.bf16.values()))  # evaluated views share the slab's memory (SSD writes stay visible)
        self.lru: OrderedDict[tuple[str, int], int] = OrderedDict()  # (key, expert) -> slot
        self.free = list(range(slots))
        self.pins: list[set[int]] = [set(), set()]
        self.busy: Counter[int] = Counter()  # nested demand leases, including resident hits

    def iovecs(self, slot: int) -> list[memoryview]:
        return [self.mem[n][slot * self.nbytes[n] : (slot + 1) * self.nbytes[n]] for n in self.order]

    def proj(self, w: str):
        """(packed, scales, biases, bits) of projection w1/w3/w2 across all slots."""
        bits = {"w1": self.layout.bits_w1, "w3": self.layout.bits_w3, "w2": self.layout.bits_w2}[w]
        return self.parts[f"{w}.q"], self.bf16[f"{w}.s"], self.bf16[f"{w}.b"], bits


class ExpertStore:
    # Let macOS's file cache keep evicted experts (a second-level cache: a "miss" becomes a memory
    # copy). Peer projects measured +22% on a 24 GB M4 with it on and a smaller slab.
    PAGE_CACHE = os.environ.get("DEEPINFER_PAGE_CACHE", "0") == "1"
    IO_SPLIT = int(os.environ.get("DEEPINFER_IO_SPLIT", "1"))  # parallel reads per expert record

    def __init__(self, root: Path, budget_bytes: int, threads: int = 8, max_request: int = 6):
        if threads < 1 or self.IO_SPLIT < 1:
            raise ValueError("I/O thread and split counts must be positive")
        root = Path(root)
        meta = json.loads((root / "layout.json").read_text())["experts"]
        self.layouts = {
            k: F.ExpertLayout(v["bits_w1"], v["bits_w3"], v["bits_w2"], v.get("dim", F.DIM), v.get("inter", F.INTER))
            for k, v in meta.items()
        }
        self.paths = {k: root / "experts" / f"{k}.bin" for k in self.layouts}
        self.fds: dict[str, int] = {}
        self._fd_lock = threading.Lock()
        self.budget = budget_bytes
        self.plan = plan_cache(self.layouts, budget_bytes, max_request)
        self.slabs: dict[str, Slab] = {}
        for lay, plan in self.plan.items():
            slab = Slab(lay, plan.slots, plan.request_limit)
            self.slabs.update({k: slab for k, layout in self.layouts.items() if layout == lay})
        self.used = sum(p.reserved_bytes for p in self.plan.values())
        self.array_bytes = sum(p.array_bytes for p in self.plan.values())
        self.inflight: dict[tuple[str, int], Future] = {}
        self.lock = threading.Lock()
        self.pool = ThreadPoolExecutor(threads, thread_name_prefix="expert-io")
        self.spec_pool = ThreadPoolExecutor(1, thread_name_prefix="expert-spec")
        self._pad = threading.local()
        self.stats = {"hits": 0, "misses": 0, "prefetch_hits": 0, "bytes": 0, "spec_bytes": 0,
                      "spec_skipped": 0, "spec_wasted_bytes": 0, "wait_s": 0.0}
        self._prefetched: set[tuple[str, int]] = set()
        self._closed = False

    # -- IO

    def _fd(self, key: str) -> int:
        with self._fd_lock:
            fd = self.fds.get(key)
            if fd is None:
                fd = os.open(self.paths[key], os.O_RDONLY)
                try:
                    if not self.PAGE_CACHE:
                        fcntl.fcntl(fd, F_NOCACHE, 1)
                except BaseException:
                    os.close(fd)
                    raise
                self.fds[key] = fd
            return fd

    def _read(self, key: str, e: int, slot: int) -> None:
        """IO thread: one preadv of the whole page-aligned record, scattered into the slab."""
        slab, lay = self.slabs[key], self.layouts[key]
        pad = lay.stride - lay.nbytes
        if getattr(self._pad, "buf", None) is None or len(self._pad.buf) < pad:
            self._pad.buf = bytearray(max(pad, 1))
        bufs = slab.iovecs(slot) + ([memoryview(self._pad.buf)[:pad]] if pad else [])
        off, want = e * lay.stride, lay.stride
        while want:
            n = os.preadv(self._fd(key), bufs, off)
            if n <= 0:
                raise IOError(f"read failed on {key} expert {e} at {off}")
            off, want = off + n, want - n
            while bufs and n >= len(bufs[0]):  # short read: drop what was filled, continue
                n -= len(bufs[0])
                bufs.pop(0)
            if bufs and n:
                bufs[0] = bufs[0][n:]

    def _read_part(self, key: str, e: int, slot: int, i: int, n: int) -> None:
        """Bytes [i/n, (i+1)/n) of a record (16 KB-aligned cut points), into the right iovecs."""
        slab, lay = self.slabs[key], self.layouts[key]
        stride = lay.stride
        a = (stride * i // n) // F.ALIGN * F.ALIGN
        b = stride if i == n - 1 else (stride * (i + 1) // n) // F.ALIGN * F.ALIGN
        if b <= a:
            return
        if getattr(self._pad, "buf", None) is None or len(self._pad.buf) < stride - lay.nbytes:
            self._pad.buf = bytearray(max(stride - lay.nbytes, 1))
        bufs = slab.iovecs(slot) + ([memoryview(self._pad.buf)[: stride - lay.nbytes]] if stride > lay.nbytes else [])
        sel, pos = [], 0  # the iovec slices covering [a, b)
        for v in bufs:
            lo, hi = max(a, pos), min(b, pos + len(v))
            if lo < hi:
                sel.append(v[lo - pos : hi - pos])
            pos += len(v)
        off, want = e * stride + a, b - a
        while want:
            got = os.preadv(self._fd(key), sel, off)
            if got <= 0:
                raise IOError(f"read failed on {key} expert {e}")
            off, want = off + got, want - got
            while sel and got >= len(sel[0]):
                got -= len(sel[0])
                sel.pop(0)
            if sel and got:
                sel[0] = sel[0][got:]

    # -- slots

    def _evictable(self, slab: Slab, protect: set[int] = frozenset()):
        pinned = slab.pins[0] | slab.pins[1] | set(slab.busy) | protect
        for k, slot in slab.lru.items():  # oldest first
            if slot in pinned:
                continue
            fut = self.inflight.get(k)
            if fut is None or fut.done():
                yield k, slot

    def _take_slot(self, slab: Slab, optional: bool, protect: set[int] = frozenset()) -> int | None:
        if optional:
            pending = sum(not f.done() for k, slot in slab.lru.items()
                          if slot not in slab.busy and (f := self.inflight.get(k)) is not None)
            # Reserve three windows even before the lazy pin sets fill up. Merely leaving
            # one free batch now lets a cold-start prefetch starve the second demand batch.
            if pending >= slab.slots - 3 * slab.request_limit:
                return None
        candidates = list(self._evictable(slab, protect))
        # Completed unpinned records count as available, even when the slab has no free slots.
        # Leave a whole request available: speculative writes cannot be cancelled mid-preadv.
        if optional and len(slab.free) + len(candidates) <= slab.request_limit:
            return None
        if slab.free:
            return slab.free.pop()
        if candidates:
            k, slot = candidates[0]
            self.inflight.pop(k, None)
            del slab.lru[k]
            if k in self._prefetched:
                self.stats["spec_wasted_bytes"] += self.layouts[k[0]].nbytes
            self._prefetched.discard(k)
            return slot
        if optional:
            return None
        raise MemoryError("expert cache too small for one layer's experts; raise --cache-gb")

    def prefetch(self, key: str, ids, optional: bool = False, cold: bool = False) -> None:
        """Start reads for experts not resident. `optional` (lookahead) never evicts pinned
        slots and silently skips when the slab is full. Experts of this same request that are
        already resident are never evicted to make room for the others. `cold` inserts at the
        LRU end that is evicted first. Call `demand` to protect hits until compute is submitted."""
        with self.lock:
            self._prefetch_locked(key, list(dict.fromkeys(int(e) for e in ids)), optional, cold)

    @staticmethod
    def _join_reads(parts):
        error = None
        for part in parts:
            try:
                part.result()
            except BaseException as exc:
                error = error or exc
        if error is not None:
            raise error  # all writers have stopped before the slot becomes evictable

    def _discard_failed(self, key: str, ids):
        slab = self.slabs[key]
        for e in ids:
            k = (key, e)
            fut, slot = self.inflight.get(k), slab.lru.get(k)
            if fut is not None and fut.done() and (fut.cancelled() or fut.exception() is not None) and slot not in slab.busy:
                del self.inflight[k]
                del slab.lru[k]
                self._prefetched.discard(k)
                slab.free.append(slot)

    def _prefetch_locked(self, key: str, ids, optional: bool = False, cold: bool = False):
        if self._closed:
            raise RuntimeError("expert store is closed")
        if any(e < 0 for e in ids):
            raise ValueError("expert ids must be nonnegative")
        slab = self.slabs[key]
        self._discard_failed(key, ids)
        protect = {slab.lru[(key, e)] for e in ids if (key, e) in slab.lru}
        for i, e in enumerate(ids):
            k = (key, e)
            if k in slab.lru:
                continue
            slot = self._take_slot(slab, optional, protect)
            if slot is None:
                self.stats["spec_skipped"] += sum((key, e) not in slab.lru for e in ids[i:])
                return
            slab.lru[k] = slot
            if cold:
                slab.lru.move_to_end(k, last=False)
            protect.add(slot)
            if self.IO_SPLIT > 1:
                parts = [self.pool.submit(self._read_part, key, e, slot, i, self.IO_SPLIT) for i in range(self.IO_SPLIT)]
                self.inflight[k] = self.pool.submit(self._join_reads, parts)
            else:
                self.inflight[k] = self.pool.submit(self._read, key, e, slot)
            self.stats["bytes"] += self.layouts[key].nbytes
            if optional:
                self.stats["spec_bytes"] += self.layouts[key].nbytes
                self._prefetched.add(k)

    def batch_size(self, key: str, wanted: int = 16) -> int:
        return min(wanted, self.slabs[key].request_limit)

    @contextmanager
    def demand(self, key: str, ids):
        """Start demand reads and atomically lease *all* requested slots, including cache hits.

        The compute thread holds this across resident/miss groups. `get_slots` then transfers
        protection to the two lazy-compute pin sets before releasing its own nested lease.
        """
        ids = [int(e) for e in ids]
        slab = self.slabs[key]
        with self.lock:
            self._prefetch_locked(key, ids)
            mine = {slab.lru[(key, e)] for e in ids}
            slab.busy.update(mine)
            reads = [self.inflight.get((key, e)) for e in ids]
        try:
            yield reads
        finally:
            with self.lock:
                slab.busy.subtract(mine)
                slab.busy += Counter()  # remove zero counts from nested leases
                self._discard_failed(key, ids)

    SPEC_WAIT = True  # ablation switches: issue guesses only after the demand reads land ...
    SPEC_COLD = True  # ... and insert them at the cold end of the LRU

    def speculate(self, key: str, ids, after) -> None:
        """Idle-window speculation: read `ids` of layer `key` only once the reads in `after`
        (the current layer's demand misses) have landed, i.e. while the GPU computes and the SSD
        would otherwise be idle. Cold insertion prefers evicting guesses; admission leaves
        capacity for demand and leases prevent evicting its hits before compute is submitted."""
        futs = [f for f in after if f is not None] if self.SPEC_WAIT else []
        if not self.SPEC_WAIT:  # ablation: guesses go straight to the I/O queue, like naive prefetch
            self.prefetch(key, ids, optional=True, cold=self.SPEC_COLD)
            return

        def go():
            for f in futs:
                try:
                    f.result()
                except Exception:  # noqa: BLE001 - the demand path reports read errors
                    pass
            self.prefetch(key, ids, optional=True, cold=self.SPEC_COLD)

        self.spec_pool.submit(go)

    def resident(self, key: str, e: int) -> bool:
        k = (key, int(e))
        with self.lock:
            fut = self.inflight.get(k)
            return k in self.slabs[key].lru and (fut is None or (fut.done() and not fut.cancelled() and fut.exception() is None))

    def get_slots(self, key: str, ids) -> tuple[Slab, list[int]]:
        """Make `ids` resident; return their slab and slots (blocking until loaded)."""
        slab = self.slabs[key]
        ids = [int(e) for e in ids]
        with self.lock:
            for e in ids:
                k = (key, e)
                fut = self.inflight.get(k)
                if k in slab.lru and (fut is None or (fut.done() and not fut.cancelled() and fut.exception() is None)):
                    self.stats["prefetch_hits" if k in self._prefetched else "hits"] += 1
                else:
                    self.stats["misses"] += 1
                self._prefetched.discard(k)
        with self.demand(key, ids) as reads:
            for fut in reads:
                if fut is not None:
                    t = time.perf_counter()
                    try:
                        fut.result()
                    finally:
                        self.stats["wait_s"] += time.perf_counter() - t
            with self.lock:
                slots = [slab.lru[(key, e)] for e in ids]
                for e in ids:
                    self.inflight.pop((key, e), None)
                    slab.lru.move_to_end((key, e))
                slab.pins = [slab.pins[1], set(slots)]
        return slab, slots

    def close(self):
        """Drain readers before closing their descriptors. Call from the compute thread."""
        if self._closed:
            return
        self.spec_pool.shutdown(wait=True)
        self.pool.shutdown(wait=True)
        with self.lock, self._fd_lock:
            self._closed = True
            for fd in self.fds.values():
                os.close(fd)
            self.fds.clear()

    def clear_cache(self):
        """Cold-cache benchmark reset, from the sole compute thread after evaluating outputs.

        Drain queued speculation and disk writes, then synchronize submitted GPU work before
        reusing slots. This resets slab residency; it does not flush the OS page cache.
        """
        self.spec_pool.submit(lambda: None).result()
        with self.lock:
            if any(s.busy for s in self.slabs.values()):
                raise RuntimeError("cannot clear cache during a demand lease")
            reads = list(self.inflight.values())
        self._join_reads(reads)
        mx.synchronize()
        with self.lock:
            self.inflight.clear()
            self._prefetched.clear()
            for slab in set(self.slabs.values()):
                slab.lru.clear()
                slab.free = list(range(slab.slots))
                slab.pins = [set(), set()]

    def get(self, key: str, ids) -> list[ExpertWeights]:
        """Per-expert views (tests, benchmarks); the model uses get_slots + gather_qmm."""
        slab, slots = self.get_slots(key, ids)
        out = []
        for s in slots:
            out.append(ExpertWeights(*[
                (q[s], sc[s], b[s], bits, "affine") for q, sc, b, bits in (slab.proj("w1"), slab.proj("w3"), slab.proj("w2"))
            ]))
        return out

    def hit_rate(self) -> float:
        s = self.stats
        n = s["hits"] + s["misses"] + s["prefetch_hits"]
        return (s["hits"] + s["prefetch_hits"]) / n if n else 0.0


==> anc/deepinfer_mac/weights.py <==
"""Weights of a converted checkpoint (see format.py): dense resident, experts and engram on SSD."""

from __future__ import annotations

import json
import subprocess
from pathlib import Path

import mlx.core as mx
import numpy as np

from .model.engram import SSDEngramTable
from .store import ExpertStore


def total_memory() -> int:
    return int(subprocess.check_output(["sysctl", "-n", "hw.memsize"]).strip())


def dense_bytes(root: Path) -> int:
    return sum(p.stat().st_size for p in (root / "dense").glob("*.safetensors"))


def available_memory() -> int:
    """Memory macOS can hand out without pressure: free + inactive + purgeable + speculative pages."""
    out = subprocess.check_output(["vm_stat"], text=True)
    page = int(out.split("page size of")[1].split()[0])
    pages = {l.split(":")[0].strip(): int(l.split(":")[1].strip().rstrip(".")) for l in out.splitlines()[1:] if ":" in l}
    return page * sum(pages.get(k, 0) for k in ("Pages free", "Pages inactive", "Pages purgeable", "Pages speculative"))


def default_expert_budget(root: Path, margin_gb: float = 4.0, os_reserve_gb: float = 9.0) -> int:
    """Size the expert slabs from what is actually free right now (after the dense weights about to
    load and a safety margin), capped so macOS keeps `os_reserve_gb` even on an idle machine.
    A larger cache is the main decode lever: 1.5x capacity lifts the hit rate 0.38 -> 0.47 on real
    routing traces. Never raise this estimate to a floor that exceeds available memory;
    the slab planner reports an insufficient budget before allocating."""
    dense = sum(p.stat().st_size for p in (root / "dense").glob("L*.safetensors")) + (root / "dense" / "globals.safetensors").stat().st_size
    cap = total_memory() - dense - int(os_reserve_gb * (1 << 30))
    want = available_memory() - dense - int(margin_gb * (1 << 30))
    return max(0, min(cap, want))


class DiskWeights:
    def __init__(self, root: Path, dim: int, engram_layers, expert_budget: int | None = None, io_threads: int = 8,
                 max_request: int = 6):
        self.root = root = Path(root)
        layout = json.loads((root / "layout.json").read_text())
        self.globals = mx.load(str(root / "dense" / "globals.safetensors"))
        budget = expert_budget if expert_budget is not None else default_expert_budget(root)
        self.experts = ExpertStore(root, budget, io_threads, max_request=max_request)
        eg = layout.get("engram", {})
        self.engram = None
        if engram_layers:
            done = (root / "progress.log").read_text().split() if (root / "progress.log").exists() else []
            n_eg = sum(t.startswith("EG-") for t in done)
            total = sum(-(-rows // (1 << 20)) for rows in json.loads((root / "inference_config.json").read_text())["engram_num_embeddings"])
            if (root / "progress.log").exists() and n_eg < total:
                from .model.engram import RemoteEngramTable

                print(f"[weights] engram tables {n_eg}/{total} converted: reading rows from the Hub meanwhile", flush=True)
                self.engram = RemoteEngramTable()
            else:
                self.engram = SSDEngramTable(root, engram_layers, dim=eg.get("dim", 256), bits=eg.get("bits", 4), group=eg.get("group", 64))
        self._embed = np.memmap(root / "embed.bf16", dtype=np.uint16, mode="r").reshape(-1, dim)

    def layer(self, i: int) -> dict:
        return mx.load(str(self.root / "dense" / f"L{i:02d}.safetensors"))

    def vision(self) -> dict:
        return mx.load(str(self.root / "vision.safetensors"))

    def mtp(self, i: int) -> dict:
        return mx.load(str(self.root / "dense" / f"M{i}.safetensors"))

    def has_mtp(self, n: int) -> bool:
        return all((self.root / "dense" / f"M{i}.safetensors").exists() for i in range(n)) and all(
            (self.root / "experts" / f"M{i}.bin").exists() for i in range(n)
        )

    def embed(self, ids: np.ndarray) -> mx.array:
        return mx.array(np.ascontiguousarray(self._embed[ids])).view(mx.bfloat16)


==> anc/examples/offline_inference.py <==
"""Offline inference, in the shape of DeepInfer's examples/offline_inference.py.

    python examples/offline_inference.py [--model ~/models/dsv41-mac] [--spec]
"""

import argparse
import math

from deepinfer_mac import LLM, SamplingParams

ap = argparse.ArgumentParser()
ap.add_argument("--model", default=None, help="converted checkpoint (default: $DEEPINFER_HF_MODEL_DIR or ~/models/dsv41-mac)")
ap.add_argument("--spec", action="store_true", help="DSpark speculative decoding")
args = ap.parse_args()

llm = LLM(**({"model": args.model} if args.model else {}), speculative=args.spec or None)

conversations = [
    [{"role": "user", "content": "用三句话介绍一下杭州。"}],
    [{"role": "user", "content": "Write a haiku about solid-state drives."}],
]
for messages in conversations:
    prompt_ids, _ = llm.chat_prompt(messages)
    params = SamplingParams(temperature=0.6, top_p=0.95, max_tokens=200, seq_seed=0)
    output = llm.generate(prompt_token_ids=[prompt_ids], sampling_params=params)[0]
    text = llm.tokenizer.decode([o.token_id for o in output], skip_special_tokens=True)
    logps = [o.token_logprobs for o in output]
    n_target = sum(1 for o in output if o.draft_tok > 0)
    n_draft = sum(o.draft_tok for o in output) - n_target
    accepted = sum(o.accept_tok for o in output) - n_target
    rate = f"{100 * accepted / n_draft:.0f}%" if n_draft else "N/A"
    print(f"INPUT: {messages[-1]['content']!r}\nOUTPUT: {text!r}")
    print(f"output_tokens={len(output)}; accept_rate={rate}; decode_ppl={math.exp(-sum(logps) / len(logps)):.3f}")
    print(f"stats: {llm.last_stats}\n")


==> anc/examples/openai_client.py <==
"""Talk to `python -m deepinfer_mac serve` with the official OpenAI SDK (pip install openai)."""

from openai import OpenAI

client = OpenAI(base_url="http://127.0.0.1:8000/v1", api_key="local")
stream = client.chat.completions.create(
    model="deepseek-flash",
    messages=[{"role": "user", "content": "Explain mixture-of-experts in two sentences."}],
    stream=True,
    max_tokens=200,
)
for chunk in stream:
    print(chunk.choices[0].delta.content or "", end="", flush=True)
print()


==> anc/examples/structured_output.py <==
"""Structured outputs: regex, JSON schema and EBNF, via SamplingParams(so_args=...)."""

import json

from deepinfer_mac import LLM, SamplingParams

llm = LLM()
schema = {
    "type": "object",
    "properties": {"city": {"type": "string"}, "population_millions": {"type": "number"}},
    "required": ["city", "population_millions"],
}
cases = [
    ("Give the capital of France and its population in JSON.", {"schema_type": "json", "schema": json.dumps(schema)}),
    ("What is 17 * 23? Answer with digits only.", {"schema_type": "regex", "schema": r"[0-9]+"}),
    ("Is the sky blue? Answer yes or no.", {"schema_type": "ebnf", "schema": 'root ::= "yes" | "no"'}),
]
for question, so_args in cases:
    ids, _ = llm.chat_prompt([{"role": "user", "content": question}])
    out = llm.generate(prompt_token_ids=[ids], sampling_params=SamplingParams(temperature=0, max_tokens=64, so_args=so_args))[0]
    print(so_args["schema_type"], "->", llm.tokenizer.decode([o.token_id for o in out], skip_special_tokens=True))


==> anc/paper/figures/make_case_study.py <==
"""Generate the narrative paper's numbers and figures from completed measurements."""

import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

PAPER = Path(__file__).resolve().parents[1]
OUT = PAPER / "figures"
GIB = 2**30
LABELS = {"explanation": "English", "code": "Python", "chinese": "Chinese",
          "retrieval_1024": "Retrieval 1K", "retrieval_4096": "Retrieval 4K"}
COLORS = ["#35699b", "#b47a27", "#3c8571", "#8b6e9e", "#8c7771"]
plt.rcParams.update({"font.size": 8, "axes.spines.top": False, "axes.spines.right": False,
                     "axes.linewidth": 0.6, "pdf.fonttype": 42, "axes.titlesize": 9,
                     "legend.fontsize": 7, "savefig.bbox": "tight"})


def completed(name):
    data = json.loads((PAPER / "logs" / name).read_text())
    if not data.get("completed"):
        raise ValueError(f"Incomplete measurement: {name}")
    return data


def main():
    generation = completed("laptop_generation.json")
    experiment = completed("laptop_matched.json")
    audit = json.loads((PAPER / "logs" / "parameter_audit.json").read_text())
    matched = experiment["matched"]
    rows = generation["runs"]
    assert len(rows) == 5 and {r["case"] for r in rows} == set(LABELS)
    assert all(r["output_tokens"] > 0 and r["finished_eos"] for r in rows)
    assert generation["source_sha256"] == experiment["source_sha256"]
    short = [r for r in rows if r["expected_answer"] is None]
    long = max(rows, key=lambda r: r["prompt_tokens"])
    speeds = [r["decode_tok_s"] for r in short]
    retrieval = [r for r in rows if r["expected_answer"] is not None]
    correct = sum(r["answer_matches"] for r in retrieval)
    blocks = matched["runs"]
    names = list(matched["configs"])
    assert names == ["serial", "overlap", "idle-window"]
    assert matched["warmup"] == 8
    assert len(blocks) == 27 and all(len(r["ms"]) == 12 for r in blocks)
    base = {(r["prompt"], r["round"]): r for r in blocks if r["config"] == "serial"}
    assert set(base) == {(p, r) for p in range(3) for r in range(3)}
    for r in blocks:
        b = base[r["prompt"], r["round"]]
        assert r["input_ids"] == b["input_ids"]
        assert r["output_ids"] == r["expected_ids"] == b["output_ids"]
        assert r["start_cache_sha256"] == b["start_cache_sha256"]
    stats = {}
    for name in names:
        rs = [r for r in blocks if r["config"] == name]
        stats[name] = {
            "tokens": sum(len(r["ms"]) for r in rs),
            "blocks": len(rs),
            "seconds": sum(sum(r["ms"]) for r in rs)/1000,
            "ratios": [sum(r["ms"])/sum(base[r["prompt"], r["round"]]["ms"]) for r in rs],
            "GiB_per_token": sum(r["bytes"] for r in rs)/GIB/sum(len(r["ms"]) for r in rs),
        }
        stats[name]["tok_s"] = stats[name]["tokens"]/stats[name]["seconds"]
    ov, spec = stats["overlap"], stats["idle-window"]
    speed_delta = (spec["tok_s"] / ov["tok_s"] - 1)*100
    finding = (f"Adding next-layer speculation changes aggregate throughput from {ov['tok_s']:.2f} "
               f"to {spec['tok_s']:.2f} tokens/s, a {abs(speed_delta):.1f}\\% "
               f"{'increase' if speed_delta >= 0 else 'decrease'} relative to overlap alone.")
    macros = {
        "GenerationSpeedRange": f"{min(speeds):.2f}--{max(speeds):.2f}",
        "GenerationPeakFootprint": f"{max(r['sampled_peak_footprint_bytes'] for r in rows)/GIB:.2f}",
        "GenerationCache": f"{generation['cache_bytes_reserved']/GIB:.3f}",
        "LongPromptTokens": f"{long['prompt_tokens']:,}".replace(",", "{,}"),
        "LongPromptTTFT": f"{long['ttft_s']:.1f}",
        "SwapStart": f"{generation['host_before']['swap_used_bytes']/GIB:.2f}",
        "SwapEnd": f"{generation['host_after']['swap_used_bytes']/GIB:.2f}",
        "MatchedTokens": str(stats['serial']['tokens']),
        "MatchedBlocks": str(stats['serial']['blocks']),
        "MatchedCache": f"{matched['cache_bytes_reserved']/GIB:.3f}",
        "MatchedFinding": finding,
        "SpeculationGain": f"{speed_delta:.1f}",
        "SpeculationExtraPayload": f"{(spec['GiB_per_token']/ov['GiB_per_token']-1)*100:.1f}",
        "RetrievalOutcome": ("Both retrieval requests return the planted access code exactly."
                             if correct == len(retrieval) else
                             f"The planted code is recovered exactly in {correct} of {len(retrieval)} retrieval requests."),
    }
    generation_rows = []
    for r in rows:
        rate = f"{r['decode_tok_s']:.2f}" if r['expected_answer'] is None else "--"
        generation_rows.append(f"{LABELS[r['case']]} & {r['prompt_tokens']} & {r['output_tokens']} & "
                               f"{r['ttft_s']:.1f} & {rate} & {r['sampled_peak_footprint_bytes']/GIB:.2f} " + r"\\")
    display = {"serial": "Serial", "overlap": "Overlap resident experts", "idle-window": "Add next-layer speculation"}
    matched_rows = [f"{display[n]} & {stats[n]['tok_s']:.2f} & "
                    f"{np.median(stats[n]['ratios']):.2f} & {stats[n]['GiB_per_token']:.2f} " + r"\\" for n in names]
    macros.update(GenerationRows="\n".join(generation_rows), MatchedRows="\n".join(matched_rows))
    (PAPER / "results.tex").write_text("% Generated from completed measurement logs; do not edit by hand.\n" +
        "\n".join("\\newcommand{\\"+name+"}{"+value+"}" for name,value in macros.items()) + "\n")

    fig, axes = plt.subplots(1, 2, figsize=(6.1, 2.5), gridspec_kw={"width_ratios": [1, 1.65]})
    ax = axes[0]
    values = [audit['converted_weight_bytes']/GIB, int(generation['hardware']['hw.memsize'])/GIB]
    ax.barh([1, 0], values, color=[COLORS[1], COLORS[0]], height=0.55)
    for y, v in zip([1, 0], values):
        ax.text(v+5, y, f"{v:.1f}" if v > 100 else f"{v:g}", va="center", fontsize=8)
    ax.set_yticks([1, 0], ["Checkpoint", "RAM"])
    ax.set_xlim(0, 395)
    ax.set_xticks([0, 100, 200, 300])
    ax.set_xlabel("Capacity (GiB)")
    ax.set_title("(a) Stored model and memory", loc="left")
    ax = axes[1]
    samples = generation['memory_samples']
    for name, color in zip(LABELS, COLORS):
        ss = [s for s in samples if s['phase'] == name]
        if not ss:
            continue
        x = np.array([s['elapsed_s'] for s in ss])/60
        ax.plot(x, [s['footprint_bytes']/GIB for s in ss], color=color, lw=1, label=LABELS[name])
        ax.axvline(x[0], color=color, alpha=0.25, lw=0.5)
    ax.axhline(24, color="#555", linestyle="--", lw=0.7)
    ax.text(0.98, 24.3, "Physical memory", transform=ax.get_yaxis_transform(), ha="right", fontsize=7)
    ax.set_ylim(0, max(26, generation['sampled_peak_footprint_bytes']/GIB+2))
    ax.set_xlabel("Elapsed time (min)")
    ax.set_ylabel("Process footprint (GiB)")
    ax.set_title("(b) Process footprint during requests", loc="left")
    ax.legend(frameon=False, ncol=2, loc="lower right", fontsize=6.5)
    fig.tight_layout(w_pad=1.0)
    fig.savefig(OUT / "working_set.pdf")
    fig.savefig(OUT / "working_set.png", dpi=160)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(5.9, 2.2))
    overlap_base = {(r['prompt'], r['round']): sum(r['ms'])
                    for r in blocks if r['config'] == 'overlap'}
    for pi, color in enumerate(COLORS[:3]):
        rs = [r for r in blocks if r['config'] == 'idle-window' and r['prompt'] == pi]
        ratios = [sum(r['ms'])/overlap_base[pi,r['round']] for r in rs]
        x = pi + np.linspace(-0.12, 0.12, len(ratios))
        ax.scatter(x, ratios, s=28, marker=["o", "s", "^"][pi], facecolor=color,
                   edgecolor="white", linewidth=0.4)
        ax.plot([pi-0.25,pi+0.25], [np.median(ratios)]*2, color="#222", lw=1.2)
    ax.axhline(1, color="#555", lw=0.6, linestyle="--")
    ax.set_xticks(range(3), ["English: tea", "English: compiler", "Chinese"])
    ax.set_ylabel("Speculation / overlap time")
    ax.set_ylim(0.7, 1.05)
    ax.set_xlim(-0.55, 2.55)
    ax.text(2.5, 1.012, "Equal time", ha="right", fontsize=7, color="#555")
    ax.grid(axis="y", alpha=0.15)
    fig.tight_layout()
    fig.savefig(OUT / "matched_schedules.pdf")
    fig.savefig(OUT / "matched_schedules.png", dpi=160)
    plt.close(fig)
    (PAPER / "logs" / "paper_summary.json").write_text(json.dumps({
        "generation_source_sha256": generation['source_sha256'],
        "matched_source_sha256": experiment['source_sha256'], "schedules": stats,
        "generation_tokens": sum(r['output_tokens'] for r in rows),
        "retrieval_correct": correct}, indent=2) + "\n")
    print(json.dumps(macros, indent=2))


if __name__ == "__main__":
    main()


==> anc/paper/figures/make_plots.py <==
"""Plots for the technical report, from measured values (repository logs and paper/figures/data).
Run: uv run --with matplotlib python paper/figures/make_plots.py"""
import json
from pathlib import Path

import matplotlib

matplotlib.use("pdf")
import matplotlib.pyplot as plt  # noqa: E402

OUT = Path(__file__).resolve().parent
# pastel fills with darker edges and hatching, as in the DoSA figures
YEL, YEL_E = "#f7e08f", "#b8962b"
BLU, BLU_E = "#a9c4eb", "#4a72b0"
GRN, GRN_E = "#b8dca0", "#5a8f3c"
GRY, GRY_E = "#d9d9d9", "#7f7f7f"
ORG, ORG_E = "#f6c19c", "#c0652a"
plt.rcParams.update({"font.size": 8, "axes.spines.top": False, "axes.spines.right": False, "axes.linewidth": 0.6,
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6, "hatch.linewidth": 0.5, "pdf.fonttype": 42,
                     "axes.titlesize": 8.5, "legend.fontsize": 7, "axes.grid": True, "axes.grid.axis": "y",
                     "grid.linewidth": 0.4, "grid.alpha": 0.5, "axes.axisbelow": True})


def bar(ax, x, h, fill, edge, hatch, **k):
    return ax.bar(x, h, color=fill, edgecolor=edge, hatch=hatch, linewidth=0.7, **k)


def labels(ax, bars, fmt="{:.2f}", dy=0.0):
    for b in bars:
        ax.text(b.get_x() + b.get_width() / 2, b.get_y() + b.get_height() + dy, fmt.format(b.get_height()),
                ha="center", va="bottom", fontsize=6.5)


def budget():
    fig, axes = plt.subplots(2, 1, figsize=(5.5, 1.75))
    for ax, parts, unit, title in (
        (axes[0], [("SSD wait", 0.55, ORG, ORG_E, "//"), ("compute", 0.25, BLU, BLU_E, "\\\\")], "s", "One decode step (0.80 s)"),
        (axes[1], [("resident weights", 8.4, BLU, BLU_E, "\\\\"), ("expert cache", 6.6, YEL, YEL_E, "//"), ("macOS + apps", 9.0, GRY, GRY_E, "")], "GB", "Unified memory (24 GB)"),
    ):
        x = 0
        for name, v, c, e, h in parts:
            ax.barh(0, v, left=x, color=c, edgecolor=e, hatch=h, height=0.62, linewidth=0.7)
            ax.text(x + v / 2, 0, f"{name}: {v:g} {unit}", ha="center", va="center", fontsize=7,
                    bbox=dict(boxstyle="round,pad=0.15", fc="white", ec="none", alpha=0.85))
            x += v
        ax.set_xlim(0, x)
        ax.set_yticks([])
        ax.grid(False)
        ax.set_title(title, loc="left", pad=2)
        ax.spines["left"].set_visible(False)
        ax.tick_params(axis="x", labelsize=7)
    fig.tight_layout(h_pad=0.5)
    fig.savefig(OUT / "budget.pdf")


def api_cases():
    prompt = [127, 128, 129, 511, 512, 513, 1023, 1024, 1025, 16383, 16384, 16385]
    fig, ax = plt.subplots(figsize=(5.5, 1.9))
    b1 = bar(ax, range(5), [78.1, 84.4, 100, 90.6, 90.6], BLU, BLU_E, "\\\\\\", width=0.7, label="open-ended continuation")
    b2 = bar(ax, range(5, 17), [100.0] * 12, GRN, GRN_E, "///", width=0.7, label="needle retrieval")
    labels(ax, b1, "{:.1f}", 0.5)
    ax.set_xticks(range(17), ["prose", "code", "arith.", "prose", "Italian"] + [str(p) for p in prompt], rotation=55,
                  fontsize=6.5, ha="right", rotation_mode="anchor")
    ax.set_ylim(60, 112)
    ax.set_yticks([60, 70, 80, 90, 100])
    ax.set_ylabel("Top-1 agreement (%)")
    ax.set_xlabel("case (retrieval: prompt length in tokens)", fontsize=7)
    ax.legend(frameon=False, ncol=2, loc="upper center", bbox_to_anchor=(0.5, 1.12))
    fig.tight_layout()
    fig.savefig(OUT / "api_cases.pdf")


def _timeline(ax, ev, layers, title):
    ev = [e for e in ev if e["layer"] in layers]
    t0 = min(e["t0"] for e in ev if e["kind"] == "route") - 0.008
    threads = sorted({e["thread"] for e in ev if e["kind"] == "read"}, key=lambda s: (("spec" in s), int(s.split("_")[-1])))
    rows = ["GPU"] + [("spec" if "spec" in t else "I/O") + f" {t.split('_')[-1]}" for t in threads]
    ms = lambda t: (t - t0) * 1e3  # noqa: E731
    prev_end = None
    for L in layers:
        es = [e for e in ev if e["layer"] == L]
        route = [e for e in es if e["kind"] == "route"][0]
        start = ms(prev_end) if prev_end is not None else 0.0
        ax.barh(0, ms(route["t0"]) - start, left=start, color=GRY, edgecolor=GRY_E, height=0.7, linewidth=0.6)
        waits = [e for e in es if e["kind"] == "wait"]
        for g in [e for e in es if e["kind"] == "gpu"]:
            a, b = ms(g["t0"]), ms(g["t1"])
            for w in waits:
                if w["t0"] >= g["t0"] - 1e-4 and w["t1"] <= g["t1"] + 1e-4 and w["t1"] > w["t0"]:
                    a = max(a, ms(w["t1"]))
            ax.barh(0, max(b - a, 0.3), left=a, color=BLU, edgecolor=BLU_E, hatch="\\\\\\", height=0.7, linewidth=0.6)
        end = max(e.get("t1", e["t0"]) for e in es)
        ax.text((ms(route["t0"]) + ms(end)) / 2, len(rows) + 0.25, f"layer {int(L[1:])}", ha="center", va="center", fontsize=6.3)
        ax.axvline(ms(route["t0"]), color="#666", lw=0.5, ls=":")
        prev_end = end
    for r in [e for e in ev if e["kind"] == "read"]:
        y = 1 + threads.index(r["thread"])
        spec = r.get("spec", False)
        ax.barh(y, ms(r["t1"]) - ms(r["t0"]), left=ms(r["t0"]), color=GRN if spec else ORG, edgecolor=GRN_E if spec else ORG_E,
                hatch="xx" if spec else "///", height=0.7, linewidth=0.6)
    ax.set_yticks(range(len(rows)), rows, fontsize=6)
    ax.set_ylim(len(rows) + 0.7, -0.6)
    ax.grid(False)
    ax.set_title(title, loc="left")
    return ms(prev_end)


def timeline():
    from matplotlib.patches import Patch
    d = json.loads((OUT / "data" / "trace_layers.json").read_text())
    fig, axes = plt.subplots(2, 1, figsize=(5.5, 3.6), sharex=True)
    x1 = _timeline(axes[0], d["off"]["events"], d["off"]["layers"], "(a) Without speculation")
    x2 = _timeline(axes[1], d["spec"]["events"], d["spec"]["layers"], "(b) With idle-window speculation ($k=3$)")
    axes[1].set_xlim(0, max(x1, x2) + 2)
    axes[1].set_xlabel("time (ms)")
    fig.legend(handles=[Patch(fc=GRY, ec=GRY_E, label="attention, mixers, router"), Patch(fc=BLU, ec=BLU_E, hatch="\\\\\\", label="expert compute"),
                        Patch(fc=ORG, ec=ORG_E, hatch="///", label="demand read"), Patch(fc=GRN, ec=GRN_E, hatch="xx", label="speculative read")],
               frameon=False, ncol=4, loc="upper center", bbox_to_anchor=(0.5, 1.0), fontsize=6.5)
    fig.tight_layout(rect=(0, 0, 1, 0.95), h_pad=0.4)
    fig.savefig(OUT / "timeline.pdf")


def sweep():
    """Decode speed vs. expert cache size, speculation off/on interleaved, and the cost model."""
    d = json.loads((OUT / "data" / "sweep2.json").read_text())
    rows = d["rows"]
    c = [r["cache"] for r in rows]
    fig, axes = plt.subplots(1, 2, figsize=(5.5, 1.95))
    ax = axes[0]
    ax.errorbar(c, [r["tok_ov"] for r in rows], yerr=[r["tok_ci_ov"] for r in rows], marker="o", color=BLU_E, lw=1.2, ms=3.5, capsize=2, label="no speculation")
    ax.errorbar(c, [r["tok_iw"] for r in rows], yerr=[r["tok_ci_iw"] for r in rows], marker="s", color=GRN_E, lw=1.2, ms=3.5, capsize=2, label="idle-window spec. ($k=3$)")
    ax.plot(c, [1 / r["pred_ov"] for r in rows], ls="--", color="black", lw=0.8, label="model fit")
    ax.plot(c, [1 / r["pred_iw"] for r in rows], ls=":", color="black", lw=0.9, label="model, spec. bytes $\\times$" + f"{d['alpha']:.2f}")
    ax.set_xlabel("expert cache (GB)")
    ax.set_ylabel("decode (tokens/s)")
    ax.set_title("(a) Decode speed")
    ax.legend(frameon=False, fontsize=5.6, loc="upper left")
    ax = axes[1]
    ax.plot(c, [r["wait_ov"] for r in rows], marker="o", color=BLU_E, lw=1.2, ms=3.5)
    ax.plot(c, [r["wait_iw"] for r in rows], marker="s", color=GRN_E, lw=1.2, ms=3.5)
    ax.set_xlabel("expert cache (GB)")
    ax.set_ylabel("SSD wait (ms/token)")
    ax.set_title("(b) Time waiting for the SSD")
    fig.tight_layout(w_pad=1.0)
    fig.savefig(OUT / "sweep.pdf")


def parallel(prefill):
    fig, axes = plt.subplots(1, 3, figsize=(5.5, 2.0), gridspec_kw={"width_ratios": [0.95, 1.6, 0.7]})
    ax = axes[0]
    th = [1, 2, 4, 8, 16, 32]
    bw = [2.70, 2.77, 3.01, 3.00, 2.98, 2.92]  # clean machine
    bs = bar(ax, range(len(th)), bw, YEL, YEL_E, "///", width=0.65)
    for i, b in enumerate(bs):
        ax.text(b.get_x() + b.get_width() / 2, b.get_height() + 0.03, f"{b.get_height():.1f}", ha="center", va="bottom", fontsize=5.8)
    ax.set_xticks(range(len(th)), th)
    ax.set_xlabel("reads in flight")
    ax.set_ylabel("GB/s")
    ax.set_ylim(0, 3.6)
    ax.set_title("(a) SSD concurrency")
    ax = axes[1]
    ab = json.loads((OUT / "data" / "ablation_ratios.json").read_text())
    names = ["overlap", "naive-prefetch", "spec-neither", "spec-cold-only", "spec-wait-only", "idle-window"]
    shown = ["layer\noverlap", "naive\nprefetch", "guesses,\nno wait", "cold\nonly", "wait\nonly", "idle-\nwindow"]
    rel = [ab[n][0] for n in names]
    good = [r > 1.02 for r in rel]
    bs = ax.bar(range(len(rel)), rel, width=0.65, linewidth=0.7, color=[GRN if g else BLU for g in good],
                edgecolor=[GRN_E if g else BLU_E for g in good], hatch="\\\\\\", yerr=[ab[n][1] for n in names],
                error_kw=dict(lw=0.7, capsize=1.5))
    for i, b in enumerate(bs):
        ax.text(b.get_x() + b.get_width() / 2, rel[i] + ab[names[i]][1] + 0.02, f"{rel[i]:.2f}", ha="center", fontsize=6)
    ax.axhline(1.0, color="black", lw=0.6, ls="--")
    ax.set_xticks(range(len(rel)), shown, fontsize=5.6)
    ax.set_ylim(0, 1.38)
    ax.set_ylabel("speed-up over serial")
    ax.set_title("(b) Decode schedules (5 GB)")
    ax = axes[2]
    on, off = prefill
    med = lambda xs: sorted(xs)[len(xs) // 2 - 1] / 2 + sorted(xs)[len(xs) // 2] / 2  # noqa: E731
    b = bar(ax, [0, 1], [sum(off) / len(off), sum(on) / len(on)], GRN, GRN_E, "xx", width=0.6)
    for i, xs in enumerate((off, on)):
        ax.scatter([i] * len(xs), xs, s=7, color="black", zorder=3)
    for bb in b:
        ax.text(bb.get_x() + bb.get_width() / 2, 4, f"{bb.get_height():.0f}", ha="center", fontsize=6.5,
                bbox=dict(boxstyle="round,pad=0.1", fc="white", ec="none", alpha=0.8))
    ax.set_xticks([0, 1], ["serial", "pipelined"])
    ax.set_ylabel("prefill time (s)")
    ax.set_ylim(0, 62)
    ax.set_title("(c) Prefill, 512 tok.")
    fig.tight_layout(w_pad=0.6)
    fig.savefig(OUT / "parallel.pdf")


def indexer():
    fig, axes = plt.subplots(1, 2, figsize=(5.5, 1.95), gridspec_kw={"width_ratios": [1, 1.25]})
    ax = axes[0]
    names = ["L2\n255×16K", "L14\n255×16K", "L24\n128×32K", "L36\n128×32K"]
    old, new = [128.0, 126.6, 125.3, 128.1], [70.5, 60.9, 35.8, 66.6]  # paper/logs/bench_kernels.log
    x = range(len(names))
    b1 = bar(ax, [i - 0.19 for i in x], old, GRY, GRY_E, "", width=0.38, label="FP32 einsum + 3 passes")
    b2 = bar(ax, [i + 0.19 for i in x], new, BLU, BLU_E, "\\\\\\", width=0.38, label="BF16 GEMM + fused kernel")
    labels(ax, b1, "{:.0f}", 2)
    labels(ax, b2, "{:.0f}", 2)
    ax.set_xticks(list(x), names, fontsize=6.3)
    ax.set_ylabel("ms per query block")
    ax.set_ylim(0, 275)
    ax.legend(frameon=False, loc="upper left", ncol=1, fontsize=6.3)
    ax.set_title("(a) Scoring kernels")
    ax = axes[1]
    layers = [2, 8, 14, 24, 28, 32, 36]
    cost = [85, 87, 91, 85, 88, 83, 81]  # scripts/dosa_study.py, seed 4096, 17 queries per layer
    x = range(len(layers))
    bs = bar(ax, x, cost, YEL, YEL_E, "///", width=0.62)
    for i, v in enumerate(cost):
        ax.text(i, v + 1.5, f"{v}", ha="center", fontsize=6.5)
    ax.axhline(100, color="black", lw=0.6, ls="--")
    ax.text(-0.45, 102, "full scoring", ha="left", va="bottom", fontsize=6.3)
    ax.set_xticks(list(x), [f"L{l}" for l in layers], fontsize=6.5)
    ax.set_ylabel("cost vs. full scoring (%)")
    ax.set_ylim(0, 140)
    ax.set_title("(b) Exploratory screening")
    fig.tight_layout(w_pad=0.8)
    fig.savefig(OUT / "indexer.pdf")


if __name__ == "__main__":
    pf = json.loads((OUT / "data" / "prefill_overlap.json").read_text())
    budget(), api_cases(), timeline(), parallel((pf["on"], pf["off"])), indexer(), sweep()


==> anc/paper/logs/ablation.json <==
{"cache_gb": 5.0, "configs": {"serial": [false, 0, 0, true, true], "overlap": [true, 0, 0, true, true], "naive-prefetch": [true, 3, 0, true, true], "spec-neither": [true, 0, 3, false, false], "spec-wait-only": [true, 0, 3, true, false], "spec-cold-only": [true, 0, 3, false, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "serial", "ms": [868.6783750308678, 1073.6177080543712, 1041.0187089582905, 998.8278329838067, 843.6304579954594, 1030.2701669279486], "hits": 616, "misses": 823, "prefetch_hits": 1, "bytes": 12072960000, "spec_bytes": 0, "wait_s": 3.7720226591918617}, {"prompt": 0, "round": 0, "config": "overlap", "ms": [846.0274590179324, 1056.649792008102, 931.3397500663996, 902.5807089637965, 1025.9940410032868, 1157.8508749371395], "hits": 537, "misses": 903, "prefetch_hits": 0, "bytes": 13136117760, "spec_bytes": 0, "wait_s": 4.027711837319657}, {"prompt": 0, "round": 0, "config": "naive-prefetch", "ms": [1276.0627920506522, 1119.9527079006657, 1162.5001659849659, 1304.5433330116794, 1224.6289589675143, 1301.7452909843996], "hits": 403, "misses": 629, "prefetch_hits": 408, "bytes": 15751987200, "spec_bytes": 6631833600, "wait_s": 4.76746715279296}, {"prompt": 0, "round": 0, "config": "spec-neither", "ms": [1030.2537080133334, 930.0940409302711, 1000.8832919411361, 959.620040957816, 1042.5797910429537, 829.4355829712003], "hits": 623, "misses": 498, "prefetch_hits": 319, "bytes": 12474040320, "spec_bytes": 5289984000, "wait_s": 3.670443831710145}, {"prompt": 0, "round": 0, "config": "spec-wait-only", "ms": [758.1781250191852, 816.5654999902472, 863.2704589981586, 766.7956249788404, 844.7258329251781, 1010.8170830644667], "hits": 587, "misses": 712, "prefetch_hits": 141, "bytes": 12974653440, "spec_bytes": 5335695360, "wait_s": 2.6944958491949365}, {"prompt": 0, "round": 0, "config": "spec-cold-only", "ms": [1573.9029579563066, 1226.7085410421714, 1582.2110410081223, 1595.250542042777, 1536.8683750275522, 1012.1832500444725], "hits": 440, "misses": 868, "prefetch_hits": 132, "bytes": 19415531520, "spec_bytes": 6850805760, "wait_s": 5.810906981234439}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [789.8111250251532, 832.5977909844369, 836.5617089439183, 858.6008339188993, 889.4716249778867, 1081.8857090780511], "hits": 535, "misses": 780, "prefetch_hits": 125, "bytes": 13963345920, "spec_bytes": 5747097600, "wait_s": 2.910874097957276}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1038.7655419763178, 1001.2717919889838, 965.0128749199212, 930.3075830684975, 964.2244999995455, 1065.3840000741184], "hits": 545, "misses": 895, "prefetch_hits": 0, "bytes": 12835307520, "spec_bytes": 0, "wait_s": 3.9364493165630847}, {"prompt": 0, "round": 1, "config": "naive-prefetch", "ms": [1056.8752919789404, 1018.0928750196472, 1369.2965829977766, 1328.3196670236066, 1449.346874956973, 1410.4843329405412], "hits": 391, "misses": 624, "prefetch_hits": 425, "bytes": 16069754880, "spec_bytes": 7040286720, "wait_s": 4.87257745268289}, {"prompt": 0, "round": 1, "config": "spec-neither", "ms": [1188.0075830267742, 908.8152080075815, 884.3159159878269, 888.1210419349372, 888.4683749638498, 1003.8761670002714], "hits": 642, "misses": 506, "prefetch_hits": 292, "bytes": 12160696320, "spec_bytes": 4882268160, "wait_s": 3.5773994777118787}, {"prompt": 0, "round": 1, "config": "spec-wait-only", "ms": [858.9437920600176, 918.39891707059, 744.4798330543563, 614.4815420266241, 851.6245409846306, 946.7405829345807], "hits": 580, "misses": 734, "prefetch_hits": 126, "bytes": 12980551680, "spec_bytes": 5489786880, "wait_s": 2.641088628792204}, {"prompt": 0, "round": 1, "config": "spec-cold-only", "ms": [1074.6914580231532, 949.9881670344621, 933.6357499705628, 1028.769625001587, 1190.475583076477, 1357.3172920150682], "hits": 669, "misses": 639, "prefetch_hits": 132, "bytes": 13833584640, "spec_bytes": 4719329280, "wait_s": 4.202338172122836}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [985.2393749170005, 853.9854169357568, 983.2626249408349, 932.9773749923334, 794.8944579111412, 825.680874986574], "hits": 579, "misses": 717, "prefetch_hits": 144, "bytes": 13217955840, "spec_bytes": 5289246720, "wait_s": 2.834943865891546}, {"prompt": 0, "round": 1, "config": "serial", "ms": [986.1645419150591, 901.8113749334589, 1093.9915420021862, 979.313249932602, 964.1925420146435, 906.4005409600213], "hits": 645, "misses": 794, "prefetch_hits": 1, "bytes": 11606261760, "spec_bytes": 0, "wait_s": 3.7340026843594387}, {"prompt": 0, "round": 2, "config": "naive-prefetch", "ms": [913.2040839176625, 1145.654583000578, 1148.628459079191, 1407.981791999191, 1172.618499957025, 1186.701082973741], "hits": 473, "misses": 594, "prefetch_hits": 373, "bytes": 14766243840, "spec_bytes": 6154813440, "wait_s": 4.5816373764537275}, {"prompt": 0, "round": 2, "config": "spec-neither", "ms": [1410.4211670346558, 1206.5506250364706, 1151.760291075334, 1071.263249963522, 1085.1277079200372, 1042.935709003359], "hits": 417, "misses": 616, "prefetch_hits": 407, "bytes": 15506472960, "spec_bytes": 6607503360, "wait_s": 4.600812515243888}, {"prompt": 0, "round": 2, "config": "spec-wait-only", "ms": [817.0099169947207, 843.2333749951795, 806.2930830055848, 871.9822500133887, 850.6954169133678, 931.8772919941694], "hits": 534, "misses": 758, "prefetch_hits": 148, "bytes": 13655900160, "spec_bytes": 5802393600, "wait_s": 2.7761179213412106}, {"prompt": 0, "round": 2, "config": "spec-cold-only", "ms": [883.566459058784, 1341.3412499940023, 1056.8245829781517, 1366.3811669684947, 1194.3190830061212, 1019.7460829513147], "hits": 619, "misses": 678, "prefetch_hits": 143, "bytes": 15068528640, "spec_bytes": 5143265280, "wait_s": 4.510930589050986}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [894.7269580094144, 895.0152079341933, 921.9783330336213, 926.8813750240952, 1012.4976669903845, 1033.023125026375], "hits": 403, "misses": 905, "prefetch_hits": 132, "bytes": 15843409920, "spec_bytes": 6913474560, "wait_s": 3.2836716439342126}, {"prompt": 0, "round": 2, "config": "serial", "ms": [1013.7893339851871, 1060.6510839425027, 1211.3114160019904, 1086.144540924579, 1024.1015419596806, 983.6529589956626], "hits": 501, "misses": 939, "prefetch_hits": 0, "bytes": 13696450560, "spec_bytes": 0, "wait_s": 4.246823863941245}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [1059.0716250007972, 923.831749940291, 958.810459007509, 1052.2661249851808, 1038.4568329900503, 1182.4724160833284], "hits": 503, "misses": 937, "prefetch_hits": 0, "bytes": 13821788160, "spec_bytes": 0, "wait_s": 4.234824650338851}, {"prompt": 0, "round": 3, "config": "spec-neither", "ms": [1023.2961250003427, 1057.2233749553561, 979.3187080649659, 719.5994160138071, 1032.0563750574365, 962.1970829321072], "hits": 654, "misses": 503, "prefetch_hits": 283, "bytes": 12144476160, "spec_bytes": 4820336640, "wait_s": 3.5973282270133495}, {"prompt": 0, "round": 3, "config": "spec-wait-only", "ms": [885.9172500669956, 927.9804159887135, 943.1800419697538, 876.1168329510838, 1018.9886670559645, 944.241667049937], "hits": 411, "misses": 889, "prefetch_hits": 140, "bytes": 15635496960, "spec_bytes": 6846382080, "wait_s": 3.1907324094790965}, {"prompt": 0, "round": 3, "config": "spec-cold-only", "ms": [1137.9413749091327, 1196.1821670411155, 1300.1535839866847, 1234.283791971393, 1535.8481250004843, 1482.0009999675676], "hits": 508, "misses": 793, "prefetch_hits": 139, "bytes": 17609932800, "spec_bytes": 6058967040, "wait_s": 5.271133166155778}, {"prompt": 0, "round": 3, "config": "idle-window", "ms": [995.8052079891786, 938.2341660093516, 866.0192911047488, 721.7813329771161, 831.1600000597537, 698.3432080596685], "hits": 596, "misses": 706, "prefetch_hits": 138, "bytes": 13096304640, "spec_bytes": 5668208640, "wait_s": 2.6274598309537396}, {"prompt": 0, "round": 3, "config": "serial", "ms": [1111.515957978554, 1481.0082080075517, 1008.8250000262633, 1013.7571669183671, 845.9781249985099, 879.6934160636738], "hits": 546, "misses": 893, "prefetch_hits": 1, "bytes": 13103677440, "spec_bytes": 0, "wait_s": 4.068090389831923}, {"prompt": 0, "round": 3, "config": "overlap", "ms": [1037.0351250749081, 861.9377500144765, 790.7992909895256, 951.4967079740018, 1180.9839169727638, 960.4402090189978], "hits": 609, "misses": 831, "prefetch_hits": 0, "bytes": 12028723200, "spec_bytes": 0, "wait_s": 3.7273843756411225}, {"prompt": 0, "round": 3, "config": "naive-prefetch", "ms": [1061.5092089865357, 1278.7472079508007, 985.6757090892643, 1090.0079999119043, 966.8632079847157, 1078.3392080338672], "hits": 526, "misses": 560, "prefetch_hits": 354, "bytes": 13916897280, "spec_bytes": 5848104960, "wait_s": 4.19483841129113}, {"prompt": 1, "round": 0, "config": "serial", "ms": [967.2873329836875, 1025.6929580355063, 1012.0655409991741, 938.1064160261303, 1032.7537920093164, 935.045416932553], "hits": 585, "misses": 855, "prefetch_hits": 0, "bytes": 12547768320, "spec_bytes": 0, "wait_s": 3.9057503370568156}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [1046.5567080536857, 1325.6257909815758, 1105.0890409387648, 916.4132080040872, 996.400750009343, 907.6647500041872], "hits": 530, "misses": 910, "prefetch_hits": 0, "bytes": 13390479360, "spec_bytes": 0, "wait_s": 4.077677572495304}, {"prompt": 1, "round": 0, "config": "naive-prefetch", "ms": [1056.320833042264, 1027.7319999877363, 1140.4431250412017, 1251.5794999198988, 1020.6741249421611, 960.1900420384482], "hits": 529, "misses": 570, "prefetch_hits": 341, "bytes": 13871185920, "spec_bytes": 5744885760, "wait_s": 4.193493212456815}, {"prompt": 1, "round": 0, "config": "spec-neither", "ms": [981.1660000123084, 1088.5687499539927, 1286.4045420428738, 1209.4915000488982, 1178.0500420136377, 985.8912089839578], "hits": 463, "misses": 569, "prefetch_hits": 408, "bytes": 14691778560, "spec_bytes": 6457098240, "wait_s": 4.3562151830410585}, {"prompt": 1, "round": 0, "config": "spec-wait-only", "ms": [739.8392499890178, 813.6977090034634, 842.7714169956744, 951.3644579565153, 823.2870829524472, 951.5744170639664], "hits": 579, "misses": 700, "prefetch_hits": 161, "bytes": 13119160320, "spec_bytes": 5383618560, "wait_s": 2.6733339611673728}, {"prompt": 1, "round": 0, "config": "spec-cold-only", "ms": [1158.4462079918012, 1313.722625025548, 1199.993500020355, 1027.7054579928517, 1214.5701249828562, 1192.0873339986429], "hits": 626, "misses": 703, "prefetch_hits": 111, "bytes": 15524904960, "spec_bytes": 5146214400, "wait_s": 4.7182200436946005}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [881.595625076443, 828.6007919814438, 813.7793749338016, 862.1051670052111, 857.5667089316994, 865.5634169699624], "hits": 634, "misses": 663, "prefetch_hits": 143, "bytes": 12978339840, "spec_bytes": 5074698240, "wait_s": 2.7278440203517675}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [975.5192500306293, 838.198458077386, 914.923750096932, 924.782249960117, 865.3717919951305, 1389.4976250594482], "hits": 567, "misses": 873, "prefetch_hits": 0, "bytes": 12693749760, "spec_bytes": 0, "wait_s": 3.961373364087194}, {"prompt": 1, "round": 1, "config": "naive-prefetch", "ms": [1329.4725420419127, 1017.1699170023203, 987.7306250855327, 1038.5224999627098, 950.0535000115633, 1093.4051659423858], "hits": 568, "misses": 565, "prefetch_hits": 307, "bytes": 13459783680, "spec_bytes": 5312839680, "wait_s": 4.165668831206858}, {"prompt": 1, "round": 1, "config": "spec-neither", "ms": [1321.6935829259455, 1100.1901669660583, 1250.566208967939, 1314.4257079111412, 1167.8537499392405, 976.7980830511078], "hits": 444, "misses": 608, "prefetch_hits": 388, "bytes": 15356067840, "spec_bytes": 6578012160, "wait_s": 4.667060965322889}, {"prompt": 1, "round": 1, "config": "spec-wait-only", "ms": [876.691791927442, 841.377625009045, 873.6987500451505, 741.9962079729885, 864.8890409385785, 903.6317499121651], "hits": 557, "misses": 739, "prefetch_hits": 144, "bytes": 13515079680, "spec_bytes": 5367398400, "wait_s": 2.836437711492181}, {"prompt": 1, "round": 1, "config": "spec-cold-only", "ms": [1565.5523339519277, 1094.200374907814, 1203.8534589810297, 1163.6053340043873, 956.9957919884473, 1126.74604204949], "hits": 591, "misses": 739, "prefetch_hits": 110, "bytes": 15895019520, "spec_bytes": 5072486400, "wait_s": 4.754646310815588}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [919.8214169591665, 789.4289169926196, 798.3084589941427, 891.9483750360087, 799.2314998991787, 930.713125038892], "hits": 559, "misses": 782, "prefetch_hits": 99, "bytes": 13701611520, "spec_bytes": 5692538880, "wait_s": 2.8665024476358667}, {"prompt": 1, "round": 1, "config": "serial", "ms": [986.486499896273, 939.1442500054836, 1299.5489590102807, 1133.6357499239966, 1002.8503329958767, 1096.211583004333], "hits": 516, "misses": 924, "prefetch_hits": 0, "bytes": 13434716160, "spec_bytes": 0, "wait_s": 4.163637822726741}, {"prompt": 1, "round": 2, "config": "naive-prefetch", "ms": [1100.4047500900924, 981.6711670719087, 945.6454169703647, 1084.6861249301583, 963.493625051342, 952.181417029351], "hits": 622, "misses": 561, "prefetch_hits": 257, "bytes": 12849315840, "spec_bytes": 4769464320, "wait_s": 3.8788230951176956}, {"prompt": 1, "round": 2, "config": "spec-neither", "ms": [1061.7327080108225, 1071.7815000098199, 1062.1938339900225, 1013.7534999521449, 740.4256250010803, 1033.761625061743], "hits": 619, "misses": 543, "prefetch_hits": 278, "bytes": 12643614720, "spec_bytes": 4866785280, "wait_s": 3.763548029004596}, {"prompt": 1, "round": 2, "config": "spec-wait-only", "ms": [876.2019589776173, 994.809458963573, 970.196749898605, 816.2956249434501, 684.5842499751598, 934.2904170043766], "hits": 527, "misses": 793, "prefetch_hits": 120, "bytes": 14158725120, "spec_bytes": 5710233600, "wait_s": 2.97871713177301}, {"prompt": 1, "round": 2, "config": "spec-cold-only", "ms": [1373.1332920724526, 1466.0898750880733, 1203.376124962233, 863.7129579437897, 943.5392499435693, 886.9926250772551], "hits": 685, "misses": 641, "prefetch_hits": 114, "bytes": 14244249600, "spec_bytes": 5034885120, "wait_s": 4.265528158983216}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [780.7714169612154, 816.989541053772, 942.6494169747457, 928.8070830516517, 837.2510420158505, 858.7247079703957], "hits": 551, "misses": 744, "prefetch_hits": 145, "bytes": 13812940800, "spec_bytes": 5947637760, "wait_s": 2.760833543143235}, {"prompt": 1, "round": 2, "config": "serial", "ms": [884.5888340147212, 1103.2956670969725, 1319.2429589107633, 998.2827919302508, 1003.8960420060903, 963.4481250541285], "hits": 535, "misses": 905, "prefetch_hits": 0, "bytes": 13133168640, "spec_bytes": 0, "wait_s": 4.070966214640066}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [934.5205000136048, 860.7443330110982, 921.3861670577899, 987.9778330214322, 1044.224084005691, 880.8509999653324], "hits": 630, "misses": 810, "prefetch_hits": 0, "bytes": 11795005440, "spec_bytes": 0, "wait_s": 3.6660938729764894}, {"prompt": 1, "round": 3, "config": "spec-neither", "ms": [1256.5472909482196, 1382.1843330515549, 1067.359457956627, 947.5952089997008, 1033.2049999851733, 1170.3404169529676], "hits": 471, "misses": 643, "prefetch_hits": 326, "bytes": 15080325120, "spec_bytes": 5742673920, "wait_s": 4.624420084641315}, {"prompt": 1, "round": 3, "config": "spec-wait-only", "ms": [992.3004580195993, 990.4490410117432, 948.128042044118, 823.136999970302, 1090.6484590377659, 1052.582792006433], "hits": 380, "misses": 929, "prefetch_hits": 131, "bytes": 16271032320, "spec_bytes": 6598656000, "wait_s": 3.513991369167343}, {"prompt": 1, "round": 3, "config": "spec-cold-only", "ms": [1717.2582079656422, 1241.2535829935223, 1204.9485830357298, 1373.3867910923436, 1279.5009160181507, 1268.8867909600958], "hits": 502, "misses": 819, "prefetch_hits": 119, "bytes": 17555374080, "spec_bytes": 5651988480, "wait_s": 5.3776242474559695}, {"prompt": 1, "round": 3, "config": "idle-window", "ms": [885.911124991253, 840.8514580223709, 1023.7825000658631, 828.1730840681121, 887.9377091070637, 913.9337920350954], "hits": 552, "misses": 765, "prefetch_hits": 123, "bytes": 14093844480, "spec_bytes": 5786910720, "wait_s": 2.9358183928998187}, {"prompt": 1, "round": 3, "config": "serial", "ms": [1066.6096250060946, 1108.9688329957426, 937.3171250335872, 1035.1533750072122, 1029.8187079606578, 908.7357920361683], "hits": 550, "misses": 890, "prefetch_hits": 0, "bytes": 12955484160, "spec_bytes": 0, "wait_s": 4.0241179269505665}, {"prompt": 1, "round": 3, "config": "overlap", "ms": [908.1634170142934, 933.678500005044, 820.3703749459237, 909.5824169926345, 989.1577500384301, 1058.5217920597643], "hits": 604, "misses": 836, "prefetch_hits": 0, "bytes": 12176916480, "spec_bytes": 0, "wait_s": 3.7392087469343096}, {"prompt": 1, "round": 3, "config": "naive-prefetch", "ms": [960.5007090140134, 769.1009170375764, 1061.3112080609426, 985.268917051144, 1140.676625072956, 1185.653041000478], "hits": 623, "misses": 545, "prefetch_hits": 272, "bytes": 12717342720, "spec_bytes": 4843929600, "wait_s": 3.8074786469805986}, {"prompt": 2, "round": 0, "config": "serial", "ms": [879.2961250292137, 867.3057080013677, 967.3052909784019, 1099.7130419127643, 1060.3820000542328, 837.5487080775201], "hits": 707, "misses": 733, "prefetch_hits": 0, "bytes": 10619043840, "spec_bytes": 0, "wait_s": 3.338322405004874}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [988.0152499536052, 559.9147500470281, 881.9725830107927, 785.9363749157637, 1051.1030829511583, 852.2622920572758], "hits": 768, "misses": 672, "prefetch_hits": 0, "bytes": 9779281920, "spec_bytes": 0, "wait_s": 3.0597615538863465}, {"prompt": 2, "round": 0, "config": "naive-prefetch", "ms": [737.9931670147926, 776.9939169520512, 957.2199999820441, 995.0222499901429, 1212.091791909188, 736.2977080047131], "hits": 753, "misses": 461, "prefetch_hits": 226, "bytes": 10408919040, "spec_bytes": 3739484160, "wait_s": 3.18742641096469}, {"prompt": 2, "round": 0, "config": "spec-neither", "ms": [1005.4095420055091, 767.6711659878492, 966.8697920860723, 991.2167079746723, 1074.7233749134466, 885.3888750309125], "hits": 683, "misses": 495, "prefetch_hits": 262, "bytes": 11458805760, "spec_bytes": 4359536640, "wait_s": 3.4935939910355955}, {"prompt": 2, "round": 0, "config": "spec-wait-only", "ms": [702.9520419891924, 784.3723329715431, 988.3099580183625, 828.465792001225, 805.5355000542477, 887.1219999855384], "hits": 599, "misses": 692, "prefetch_hits": 149, "bytes": 12642877440, "spec_bytes": 5185290240, "wait_s": 2.693396304966882}, {"prompt": 2, "round": 0, "config": "spec-cold-only", "ms": [1107.7560000121593, 1104.618415934965, 898.955125012435, 1264.3315420718864, 1150.1118750311434, 1410.5714589823037], "hits": 663, "misses": 645, "prefetch_hits": 132, "bytes": 14124072960, "spec_bytes": 4711219200, "wait_s": 4.38738972088322}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [737.4558750307187, 701.6699999803677, 731.3701669918373, 820.8993339212611, 888.5369580239058, 781.1697500292212], "hits": 724, "misses": 587, "prefetch_hits": 129, "bytes": 11088691200, "spec_bytes": 4187013120, "wait_s": 2.360786512726918}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [1027.1588750183582, 816.8697080109268, 806.9435419747606, 1209.9492499837652, 928.547375020571, 806.7308749305084], "hits": 676, "misses": 764, "prefetch_hits": 0, "bytes": 11084267520, "spec_bytes": 0, "wait_s": 3.474318368942477}, {"prompt": 2, "round": 1, "config": "naive-prefetch", "ms": [895.1662080362439, 1011.7380000883713, 899.69300001394, 1226.4022920280695, 1338.2440001005307, 1046.1893340107054], "hits": 596, "misses": 543, "prefetch_hits": 301, "bytes": 12795494400, "spec_bytes": 5017927680, "wait_s": 3.928360002231784}, {"prompt": 2, "round": 1, "config": "spec-neither", "ms": [915.9842919325456, 928.4292079973966, 552.4407910415903, 917.554666986689, 982.9671250190586, 967.117500025779], "hits": 795, "misses": 450, "prefetch_hits": 195, "bytes": 9940008960, "spec_bytes": 3481436160, "wait_s": 3.002287589479238}, {"prompt": 2, "round": 1, "config": "spec-wait-only", "ms": [669.7911249939352, 796.1269589141011, 781.565957935527, 879.9622909864411, 754.0594580350444, 749.2883750237525], "hits": 755, "misses": 559, "prefetch_hits": 126, "bytes": 10437672960, "spec_bytes": 3474800640, "wait_s": 2.341651168651879}, {"prompt": 2, "round": 1, "config": "spec-cold-only", "ms": [1327.625917037949, 1396.447957959026, 1096.28337493632, 1011.5163750015199, 1053.1415829900652, 1272.826666943729], "hits": 650, "misses": 682, "prefetch_hits": 108, "bytes": 14457323520, "spec_bytes": 4586618880, "wait_s": 4.508402779232711}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [829.9124579643831, 830.3385420003906, 918.024791055359, 953.9789169793949, 823.1191668892279, 715.9452500054613], "hits": 664, "misses": 657, "prefetch_hits": 119, "bytes": 12173967360, "spec_bytes": 4271063040, "wait_s": 2.703088835114613}, {"prompt": 2, "round": 1, "config": "serial", "ms": [802.8981250245124, 883.5826250724494, 886.6057079285383, 854.8634580802172, 793.5130000114441, 770.2126249205321], "hits": 868, "misses": 572, "prefetch_hits": 0, "bytes": 8490516480, "spec_bytes": 0, "wait_s": 2.8181963298702613}, {"prompt": 2, "round": 2, "config": "naive-prefetch", "ms": [769.8759170016274, 865.3941670199856, 902.2905000019819, 699.6150829363614, 818.0965409846976, 911.1605829093605], "hits": 909, "misses": 436, "prefetch_hits": 95, "bytes": 8508211200, "spec_bytes": 2163179520, "wait_s": 2.692930666031316}, {"prompt": 2, "round": 2, "config": "spec-neither", "ms": [916.6831249604002, 889.3469580216333, 916.9351250166073, 873.8568330882117, 871.527332928963, 975.0869169365615], "hits": 754, "misses": 488, "prefetch_hits": 198, "bytes": 10501079040, "spec_bytes": 3409920000, "wait_s": 3.154990315088071}, {"prompt": 2, "round": 2, "config": "spec-wait-only", "ms": [840.0286250980571, 887.6734579680488, 813.4788749739528, 890.3416669927537, 849.3983329972252, 809.8184579284862], "hits": 581, "misses": 720, "prefetch_hits": 139, "bytes": 12793282560, "spec_bytes": 4942725120, "wait_s": 2.7222549957223237}, {"prompt": 2, "round": 2, "config": "spec-cold-only", "ms": [777.349750045687, 1168.199000065215, 905.9869579505175, 1011.0724170226604, 1071.881458046846, 960.5111670680344], "hits": 744, "misses": 594, "prefetch_hits": 102, "bytes": 12361236480, "spec_bytes": 3730636800, "wait_s": 3.7237276325467974}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [673.8428329117596, 664.760792045854, 788.3831249782816, 672.7890829788521, 947.4754589609802, 939.5707090152428], "hits": 721, "misses": 620, "prefetch_hits": 99, "bytes": 11058462720, "spec_bytes": 3849338880, "wait_s": 2.439015790238045}, {"prompt": 2, "round": 2, "config": "serial", "ms": [1181.2742080073804, 1236.4702499471605, 836.3702499773353, 821.7709580203518, 929.1162500157952, 699.5636250358075], "hits": 659, "misses": 781, "prefetch_hits": 0, "bytes": 11225088000, "spec_bytes": 0, "wait_s": 3.4976021298207343}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [901.7522920621559, 952.7242919430137, 625.0654169125482, 733.4003750002012, 1210.6256670085713, 811.9912499096245], "hits": 721, "misses": 719, "prefetch_hits": 0, "bytes": 10415554560, "spec_bytes": 0, "wait_s": 3.2058894430520013}, {"prompt": 2, "round": 3, "config": "spec-neither", "ms": [818.2247920194641, 972.7138329762965, 823.5622500069439, 935.7539169723168, 940.3546249959618, 961.8390410905704], "hits": 691, "misses": 494, "prefetch_hits": 255, "bytes": 11357061120, "spec_bytes": 4247470080, "wait_s": 3.342583528487012}, {"prompt": 2, "round": 3, "config": "spec-wait-only", "ms": [880.691249971278, 709.0720830019563, 778.3444169908762, 865.1842080289498, 767.7546249469742, 620.8044169470668], "hits": 729, "misses": 586, "prefetch_hits": 125, "bytes": 10745856000, "spec_bytes": 3692298240, "wait_s": 2.3564389656530693}, {"prompt": 2, "round": 3, "config": "spec-cold-only", "ms": [1082.1171250427142, 1133.5915829986334, 973.7470829859376, 921.7967499280348, 1066.6572499321774, 1030.5067090084776], "hits": 708, "misses": 613, "prefetch_hits": 119, "bytes": 12951060480, "spec_bytes": 4092641280, "wait_s": 3.897159033920616}, {"prompt": 2, "round": 3, "config": "idle-window", "ms": [655.4003329947591, 826.6905419295654, 788.032790995203, 754.1351660620421, 778.2820829888806, 845.3933330019936], "hits": 698, "misses": 601, "prefetch_hits": 141, "bytes": 11315773440, "spec_bytes": 4381655040, "wait_s": 2.357057306682691}, {"prompt": 2, "round": 3, "config": "serial", "ms": [994.4755419855937, 1026.3783750124276, 1218.4133749688044, 757.5090420432389, 1043.5513749253005, 960.2583339437842], "hits": 611, "misses": 829, "prefetch_hits": 0, "bytes": 11870945280, "spec_bytes": 0, "wait_s": 3.689534535515122}, {"prompt": 2, "round": 3, "config": "overlap", "ms": [859.7472080728039, 933.5202079964802, 871.956167044118, 846.6377919539809, 890.6222919467837, 812.6329999649897], "hits": 696, "misses": 744, "prefetch_hits": 0, "bytes": 10789355520, "spec_bytes": 0, "wait_s": 3.3079533809795976}, {"prompt": 2, "round": 3, "config": "naive-prefetch", "ms": [1276.6725000692531, 949.5152920717373, 862.4457910191268, 999.1035830462351, 848.0726670240983, 1056.5881669754162], "hits": 636, "misses": 547, "prefetch_hits": 257, "bytes": 12366397440, "spec_bytes": 4481925120, "wait_s": 3.726421251310967}]}

==> anc/paper/logs/ablation2.json <==
{"cache_gb": 5.0, "configs": {"serial": [false, 0, 0, true, true], "overlap": [true, 0, 0, true, true], "naive-prefetch": [true, 3, 0, true, true], "spec-wait-only": [true, 0, 3, true, false], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "serial", "ms": [860.5259580072016, 1120.553791988641, 1229.5793750090525, 1040.590291027911, 881.0319170588627, 989.3967909738421], "hits": 616, "misses": 823, "prefetch_hits": 1, "bytes": 12072960000, "spec_bytes": 0, "wait_s": 3.7713353557046503}, {"prompt": 0, "round": 0, "config": "overlap", "ms": [891.5713750757277, 1118.7908749561757, 1014.5923750242218, 929.7662919852883, 1060.6897920370102, 1218.0066249566153], "hits": 537, "misses": 903, "prefetch_hits": 0, "bytes": 13136117760, "spec_bytes": 0, "wait_s": 4.016825397498906}, {"prompt": 0, "round": 0, "config": "naive-prefetch", "ms": [1368.1208750931546, 1259.5851249061525, 1287.5064169056714, 1422.5076249567792, 1324.2685419972986, 1457.0863749831915], "hits": 404, "misses": 630, "prefetch_hits": 406, "bytes": 15780003840, "spec_bytes": 6627409920, "wait_s": 4.781316528562456}, {"prompt": 0, "round": 0, "config": "spec-wait-only", "ms": [878.2819589832798, 824.2767079500481, 861.4291249541566, 856.8899999372661, 885.9028338920325, 659.3623750377446], "hits": 624, "misses": 655, "prefetch_hits": 161, "bytes": 12461506560, "spec_bytes": 5289984000, "wait_s": 2.4936936595477164}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [732.9630829626694, 831.7100419662893, 897.5482920650393, 812.4664160422981, 808.2200840581208, 986.8744160048664], "hits": 588, "misses": 694, "prefetch_hits": 158, "bytes": 13033635840, "spec_bytes": 5376245760, "wait_s": 2.6630391450598836}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1139.737999998033, 1023.2380420202389, 1271.1010420462117, 1360.9128330135718, 1187.3678750125691, 852.7726670727134], "hits": 445, "misses": 995, "prefetch_hits": 0, "bytes": 14418984960, "spec_bytes": 0, "wait_s": 4.415768915088847}, {"prompt": 0, "round": 1, "config": "naive-prefetch", "ms": [9578.316957922652, 2475.3308329964057, 1126.6460840124637, 994.3449579877779, 1147.8045000694692, 1505.3503329399973], "hits": 531, "misses": 565, "prefetch_hits": 344, "bytes": 13857914880, "spec_bytes": 5635031040, "wait_s": 4.5408338089473546}, {"prompt": 0, "round": 1, "config": "spec-wait-only", "ms": [914.4389169523492, 928.6165840458125, 862.9552499623969, 823.4047919977456, 957.5338339200243, 1022.0930830109864], "hits": 539, "misses": 728, "prefetch_hits": 173, "bytes": 13737738240, "spec_bytes": 5245009920, "wait_s": 2.8639095025137067}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [835.0740830646828, 823.8541670143604, 1103.3578329952434, 993.5442910064012, 1042.6037920406088, 1060.7285000151023], "hits": 392, "misses": 860, "prefetch_hits": 188, "bytes": 16116203520, "spec_bytes": 7068303360, "wait_s": 3.2097017768537626}, {"prompt": 0, "round": 1, "config": "serial", "ms": [1229.13458396215, 969.3898749537766, 881.8053749855608, 890.3061669552699, 935.960250091739, 1057.7699589775875], "hits": 656, "misses": 784, "prefetch_hits": 0, "bytes": 11349688320, "spec_bytes": 0, "wait_s": 3.6088366330368444}, {"prompt": 0, "round": 2, "config": "naive-prefetch", "ms": [1097.1320000244305, 1246.09395803418, 938.1004590541124, 758.8083749869838, 1029.3092500651255, 1266.8461669236422], "hits": 579, "misses": 527, "prefetch_hits": 334, "bytes": 13005619200, "spec_bytes": 5502320640, "wait_s": 3.978553437627852}, {"prompt": 0, "round": 2, "config": "spec-wait-only", "ms": [839.2848750809208, 733.7302500382066, 755.9245410375297, 740.6152079347521, 874.2927080020308, 841.2513339426368], "hits": 666, "misses": 631, "prefetch_hits": 143, "bytes": 11658608640, "spec_bytes": 4712693760, "wait_s": 2.402209200197831}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [965.111167053692, 862.4325839336962, 971.3067919947207, 942.6957499235868, 705.8562920428813, 873.9830000558868], "hits": 579, "misses": 710, "prefetch_hits": 151, "bytes": 13205422080, "spec_bytes": 5261230080, "wait_s": 2.747753007686697}, {"prompt": 0, "round": 2, "config": "serial", "ms": [950.5569590255618, 885.0332499714568, 1096.9364169286564, 1002.9677919810638, 953.7034580716863, 1180.341541999951], "hits": 645, "misses": 795, "prefetch_hits": 0, "bytes": 11626168320, "spec_bytes": 0, "wait_s": 3.6716197106288746}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [11818.811375065707, 3405.0793750211596, 1123.1152919353917, 1345.1823749346659, 1176.1798750376329, 1096.4209999656305], "hits": 506, "misses": 934, "prefetch_hits": 0, "bytes": 13734789120, "spec_bytes": 0, "wait_s": 4.392908758716658}, {"prompt": 0, "round": 3, "config": "spec-wait-only", "ms": [1066.021875012666, 919.9759579496458, 998.3529159799218, 854.3437500484288, 898.7120409728959, 889.6618749713525], "hits": 431, "misses": 882, "prefetch_hits": 127, "bytes": 15318466560, "spec_bytes": 6569902080, "wait_s": 3.2331990377279}, {"prompt": 0, "round": 3, "config": "idle-window", "ms": [804.2500000447035, 942.928709089756, 792.2815420897678, 942.7182909566909, 831.6159580135718, 936.3931670086458], "hits": 553, "misses": 725, "prefetch_hits": 162, "bytes": 13473792000, "spec_bytes": 5770690560, "wait_s": 2.724383795983158}, {"prompt": 0, "round": 3, "config": "serial", "ms": [843.7758339568973, 1686.212957953103, 2216.929709073156, 6144.80083307717, 8096.8970420071855, 21287.27916709613], "hits": 620, "misses": 820, "prefetch_hits": 0, "bytes": 11945410560, "spec_bytes": 0, "wait_s": 5.240935749141499}, {"prompt": 0, "round": 3, "config": "overlap", "ms": [62829.528584028594, 67782.57149993442, 44719.3500000285, 67859.81333395466, 13120.76145899482, 3271.4641250204295], "hits": 409, "misses": 1031, "prefetch_hits": 0, "bytes": 15016181760, "spec_bytes": 0, "wait_s": 6.759473621030338}, {"prompt": 0, "round": 3, "config": "naive-prefetch", "ms": [2415.3671249514446, 2632.147792028263, 7458.9419580297545, 4241.6880840901285, 2184.425082989037, 1949.1665830137208], "hits": 490, "misses": 560, "prefetch_hits": 390, "bytes": 14381383680, "spec_bytes": 6252134400, "wait_s": 5.197082540835254}, {"prompt": 1, "round": 0, "config": "serial", "ms": [986.1681250622496, 1072.8974170051515, 1147.2040408989415, 1003.9714579470456, 1144.1430830163881, 1723.0008749756962], "hits": 585, "misses": 855, "prefetch_hits": 0, "bytes": 12547768320, "spec_bytes": 0, "wait_s": 4.201116385520436}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [1695.4174999846146, 1876.4631670201197, 1752.416791045107, 1673.964082961902, 1674.2897909134626, 1616.5191669715568], "hits": 530, "misses": 910, "prefetch_hits": 0, "bytes": 13390479360, "spec_bytes": 0, "wait_s": 4.432929294882342}, {"prompt": 1, "round": 0, "config": "naive-prefetch", "ms": [1673.5412090783939, 1060.1156670600176, 1308.3544169785455, 1482.3436250444502, 1217.6940840436146, 999.4640829972923], "hits": 545, "misses": 548, "prefetch_hits": 347, "bytes": 13520977920, "spec_bytes": 5660098560, "wait_s": 4.121638236218132}, {"prompt": 1, "round": 0, "config": "spec-wait-only", "ms": [798.5002499772236, 916.2073329789564, 1008.9362079743296, 904.5368749648333, 960.202542017214, 846.1838329676539], "hits": 478, "misses": 813, "prefetch_hits": 149, "bytes": 14500823040, "spec_bytes": 6454149120, "wait_s": 2.8985752748558298}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [667.4942501122132, 877.4826670996845, 948.6479589249939, 968.2652089977637, 818.5782079817727, 992.9485830944031], "hits": 581, "misses": 703, "prefetch_hits": 156, "bytes": 13237125120, "spec_bytes": 5483151360, "wait_s": 2.687681065639481}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [903.9733340032399, 1064.1055420273915, 1047.5573330186307, 848.0027500772849, 1015.2675829594955, 883.7705000769347], "hits": 633, "misses": 807, "prefetch_hits": 0, "bytes": 11934351360, "spec_bytes": 0, "wait_s": 3.6787621389376}, {"prompt": 1, "round": 1, "config": "naive-prefetch", "ms": [1032.2385840117931, 907.142375013791, 988.0239170743152, 1056.177124963142, 1037.4662909889594, 1137.8786250716075], "hits": 634, "misses": 536, "prefetch_hits": 270, "bytes": 12813189120, "spec_bytes": 4940513280, "wait_s": 3.870207661530003}, {"prompt": 1, "round": 1, "config": "spec-wait-only", "ms": [917.641417006962, 813.4936669375747, 851.7314579803497, 833.0417081015185, 851.807750063017, 1127.5460830656812], "hits": 562, "misses": 758, "prefetch_hits": 120, "bytes": 13615349760, "spec_bytes": 4973690880, "wait_s": 2.9382586266146973}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [1057.4743750039488, 861.3633329514414, 852.700375020504, 853.0063750222325, 762.561707990244, 977.5892089819536], "hits": 568, "misses": 712, "prefetch_hits": 160, "bytes": 13525401600, "spec_bytes": 5332008960, "wait_s": 2.7529850881546736}, {"prompt": 1, "round": 1, "config": "serial", "ms": [1217.1264580683783, 1195.8658329676837, 1196.2390419794247, 1156.6336250398308, 1270.0828749220818, 1039.4369579153135], "hits": 468, "misses": 972, "prefetch_hits": 0, "bytes": 14121861120, "spec_bytes": 0, "wait_s": 4.402110571274534}, {"prompt": 1, "round": 2, "config": "naive-prefetch", "ms": [1198.4662499744445, 1131.8021250190213, 1080.2916669053957, 1858.0512090120465, 2263.9718330465257, 4395.523333107121], "hits": 509, "misses": 584, "prefetch_hits": 347, "bytes": 14282588160, "spec_bytes": 5811240960, "wait_s": 4.702992834500037}, {"prompt": 1, "round": 2, "config": "spec-wait-only", "ms": [5977.013999945484, 6346.8981250189245, 2585.4905829764903, 2265.1779589941725, 3157.3155419901013, 4835.677040973678], "hits": 538, "misses": 584, "prefetch_hits": 318, "bytes": 13739950080, "spec_bytes": 5275238400, "wait_s": 3.7616959989536554}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [5279.174042050727, 5998.495500069112, 3967.1062919078395, 2504.155333037488, 2198.639915906824, 2195.4629169777036], "hits": 537, "misses": 582, "prefetch_hits": 321, "bytes": 13938278400, "spec_bytes": 5555404800, "wait_s": 3.5904874154366553}, {"prompt": 1, "round": 2, "config": "serial", "ms": [6296.260582981631, 5696.122125023976, 1888.8233329635113, 2229.176332941279, 2133.6312079802155, 1910.3988340357319], "hits": 575, "misses": 865, "prefetch_hits": 0, "bytes": 12659834880, "spec_bytes": 0, "wait_s": 5.223325056373142}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [2201.200500014238, 2301.1337500065565, 2005.728584015742, 2131.2758749118075, 2168.5023750178516, 2110.053916927427], "hits": 523, "misses": 916, "prefetch_hits": 1, "bytes": 13268090880, "spec_bytes": 0, "wait_s": 5.050631424179301}, {"prompt": 1, "round": 3, "config": "spec-wait-only", "ms": [4949.762374977581, 5189.816375030205, 2079.726707888767, 2158.4970830008388, 4842.859874945134, 4863.827958004549], "hits": 579, "misses": 572, "prefetch_hits": 289, "bytes": 13442088960, "spec_bytes": 5099765760, "wait_s": 3.7148753775982186}, {"prompt": 1, "round": 3, "config": "idle-window", "ms": [4688.943457906134, 5909.2224589549005, 6158.957125036977, 6386.964334058575, 2985.3039999725297, 1670.2144159935415], "hits": 591, "misses": 543, "prefetch_hits": 306, "bytes": 13123584000, "spec_bytes": 5336432640, "wait_s": 3.3145801877835765}, {"prompt": 1, "round": 3, "config": "serial", "ms": [1800.8292079903185, 1153.1861670082435, 1005.0844590878114, 1073.4223750187084, 1349.001165945083, 1403.906000079587], "hits": 501, "misses": 939, "prefetch_hits": 0, "bytes": 13649264640, "spec_bytes": 0, "wait_s": 4.446867894381285}, {"prompt": 1, "round": 3, "config": "overlap", "ms": [1547.4435420474038, 1196.0728750564158, 1428.2729160040617, 1151.3447079341859, 3871.3667079573497, 4901.473000063561], "hits": 485, "misses": 955, "prefetch_hits": 0, "bytes": 13789347840, "spec_bytes": 0, "wait_s": 4.531192771741189}, {"prompt": 1, "round": 3, "config": "naive-prefetch", "ms": [1873.9236670080572, 890.7573750475422, 859.7652500029653, 1022.610625019297, 918.1934159714729, 1205.89383400511], "hits": 752, "misses": 454, "prefetch_hits": 234, "bytes": 10662543360, "spec_bytes": 4108124160, "wait_s": 3.2171383458189666}, {"prompt": 2, "round": 0, "config": "serial", "ms": [843.3554579969496, 856.5271249972284, 911.5200419910252, 991.585582960397, 987.7221670467407, 849.1212909575552], "hits": 706, "misses": 734, "prefetch_hits": 0, "bytes": 10638950400, "spec_bytes": 0, "wait_s": 3.3445998758543283}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [984.1343750013039, 550.2385420259088, 860.4622909333557, 755.0771669484675, 945.0568750035018, 865.3324169572443], "hits": 768, "misses": 672, "prefetch_hits": 0, "bytes": 9779281920, "spec_bytes": 0, "wait_s": 3.033022595802322}, {"prompt": 2, "round": 0, "config": "naive-prefetch", "ms": [759.7126670880243, 779.1417919797823, 882.5274999253452, 1221.6991250170395, 1366.5942091029137, 792.551959049888], "hits": 759, "misses": 458, "prefetch_hits": 223, "bytes": 10264412160, "spec_bytes": 3638476800, "wait_s": 3.1041987523203716}, {"prompt": 2, "round": 0, "config": "spec-wait-only", "ms": [888.7762919766828, 742.8723749471828, 772.523665917106, 825.1639170339331, 837.4116249615327, 769.9875410180539], "hits": 686, "misses": 611, "prefetch_hits": 143, "bytes": 11399823360, "spec_bytes": 4344053760, "wait_s": 2.3985469839535654}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [699.6124590514228, 812.458583037369, 963.8540829764679, 786.3309170352295, 821.8574590282515, 905.2524160360917], "hits": 602, "misses": 682, "prefetch_hits": 156, "bytes": 12624445440, "spec_bytes": 5169807360, "wait_s": 2.5715987738221884}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [905.067165964283, 847.8137080091983, 733.9721251046285, 995.074582984671, 953.4903330495581, 1179.2821669951081], "hits": 665, "misses": 775, "prefetch_hits": 0, "bytes": 11304714240, "spec_bytes": 0, "wait_s": 3.4871508857468143}, {"prompt": 2, "round": 1, "config": "naive-prefetch", "ms": [932.6610830612481, 825.3681659698486, 875.3948749508709, 1105.1706250291318, 1080.0039580790326, 889.1715829959139], "hits": 724, "misses": 473, "prefetch_hits": 243, "bytes": 10998743040, "spec_bytes": 4109598720, "wait_s": 3.3279325731564313}, {"prompt": 2, "round": 1, "config": "spec-wait-only", "ms": [833.0041660228744, 748.5067499801517, 699.328540940769, 980.1418749848381, 851.8257500836626, 815.839875023812], "hits": 636, "misses": 667, "prefetch_hits": 137, "bytes": 12098764800, "spec_bytes": 4596940800, "wait_s": 2.5651319093303755}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [754.9485419876873, 780.0363749265671, 816.7644999921322, 907.6789590762928, 958.268209011294, 822.9529170785099], "hits": 628, "misses": 649, "prefetch_hits": 163, "bytes": 12357550080, "spec_bytes": 4930928640, "wait_s": 2.5256045842543244}, {"prompt": 2, "round": 1, "config": "serial", "ms": [829.889666987583, 846.2134998990223, 568.1201659608632, 895.999375032261, 937.2249579755589, 888.0752500845119], "hits": 807, "misses": 633, "prefetch_hits": 0, "bytes": 9191669760, "spec_bytes": 0, "wait_s": 2.90018317126669}, {"prompt": 2, "round": 2, "config": "naive-prefetch", "ms": [793.8498749863356, 1078.5087499534711, 977.3396250093356, 940.0773330125958, 920.6878748955205, 872.5171249825507], "hits": 753, "misses": 496, "prefetch_hits": 191, "bytes": 10487808000, "spec_bytes": 3396648960, "wait_s": 3.2092122167814523}, {"prompt": 2, "round": 2, "config": "spec-wait-only", "ms": [917.5862910924479, 923.7059580627829, 724.899832974188, 771.7629160033539, 757.1033750427887, 904.1110000107437], "hits": 643, "misses": 633, "prefetch_hits": 164, "bytes": 12228526080, "spec_bytes": 4543119360, "wait_s": 2.5522085888078436}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [798.8309999927878, 753.2740839524195, 948.1380409561098, 936.7487919516861, 919.8950420832261, 751.8853329820558], "hits": 661, "misses": 654, "prefetch_hits": 125, "bytes": 12199034880, "spec_bytes": 4271063040, "wait_s": 2.6136775293853134}, {"prompt": 2, "round": 2, "config": "serial", "ms": [852.1982500096783, 874.9052920611575, 862.3817919287831, 862.5670830952004, 791.7246670695022, 686.7707499768585], "hits": 868, "misses": 572, "prefetch_hits": 0, "bytes": 8490516480, "spec_bytes": 0, "wait_s": 2.6736776151228696}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [612.7271249424666, 536.1186669906601, 509.8056250717491, 626.184458960779, 615.4009579913691, 737.6120829721913], "hits": 1068, "misses": 372, "prefetch_hits": 0, "bytes": 5486837760, "spec_bytes": 0, "wait_s": 1.712524640839547}, {"prompt": 2, "round": 3, "config": "spec-wait-only", "ms": [721.1896249791607, 908.4404999157414, 719.0644999500364, 770.952665945515, 721.0175839718431, 779.0798339992762], "hits": 786, "misses": 537, "prefetch_hits": 117, "bytes": 10112532480, "spec_bytes": 3334717440, "wait_s": 2.2271582471439615}, {"prompt": 2, "round": 3, "config": "idle-window", "ms": [861.9381670141593, 942.0532500371337, 833.2856670022011, 877.3679999867454, 867.2837500926107, 908.7135000154376], "hits": 597, "misses": 669, "prefetch_hits": 174, "bytes": 12689326080, "spec_bytes": 4926504960, "wait_s": 2.5896701535675675}, {"prompt": 2, "round": 3, "config": "serial", "ms": [731.4384590135887, 1035.245249979198, 872.925249976106, 876.5434579690918, 951.4405830996111, 867.0105409109965], "hits": 745, "misses": 695, "prefetch_hits": 0, "bytes": 10101473280, "spec_bytes": 0, "wait_s": 3.180728376377374}, {"prompt": 2, "round": 3, "config": "overlap", "ms": [802.9853330226615, 674.2060829419643, 812.1316250180826, 661.4006670424715, 1198.7758330069482, 1125.636416953057], "hits": 721, "misses": 719, "prefetch_hits": 0, "bytes": 10278420480, "spec_bytes": 0, "wait_s": 3.1659305063076317}, {"prompt": 2, "round": 3, "config": "naive-prefetch", "ms": [1389.1731660114601, 1404.0260830661282, 1077.8545410139486, 868.1331670377403, 1027.472916059196, 761.2432090099901], "hits": 644, "misses": 525, "prefetch_hits": 271, "bytes": 11961630720, "spec_bytes": 4366909440, "wait_s": 3.624786159954965}]}

==> anc/paper/logs/ablation3.json <==
{"cache_gb": 5.0, "configs": {"serial": [false, 0, 0, true, true], "naive-prefetch": [true, 3, 0, true, true], "spec-wait-only": [true, 0, 3, true, false], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "serial", "ms": [858.2114999881014, 1096.8752920161933, 1144.418624928221, 1023.6072910483927, 902.992874966003, 1099.3801249423996], "hits": 616, "misses": 823, "prefetch_hits": 1, "bytes": 12072960000, "spec_bytes": 0, "wait_s": 3.76582034653984}, {"prompt": 0, "round": 0, "config": "naive-prefetch", "ms": [921.851749997586, 1277.629040996544, 1255.2702079992741, 1173.8219170365483, 1216.920958016999, 1374.5854580774903], "hits": 505, "misses": 582, "prefetch_hits": 353, "bytes": 14214758400, "spec_bytes": 5724241920, "wait_s": 4.2930192480562255}, {"prompt": 0, "round": 0, "config": "spec-wait-only", "ms": [1079.5985829317942, 842.3917499603704, 950.5957090295851, 1006.7800409160554, 971.7215839773417, 964.9098330410197], "hits": 406, "misses": 870, "prefetch_hits": 164, "bytes": 15742402560, "spec_bytes": 6677544960, "wait_s": 3.218140624812804}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [881.309040938504, 791.5797090390697, 884.1214590938762, 842.5033750245348, 894.239709014073, 663.3602919755504], "hits": 624, "misses": 683, "prefetch_hits": 133, "bytes": 12530073600, "spec_bytes": 5358551040, "wait_s": 2.6014109277166426}, {"prompt": 0, "round": 1, "config": "naive-prefetch", "ms": [980.2713328972459, 1141.8274999596179, 1321.2977920193225, 958.2075419602916, 1139.0163749456406, 1305.1448750775307], "hits": 584, "misses": 526, "prefetch_hits": 330, "bytes": 13012254720, "spec_bytes": 5335695360, "wait_s": 4.084561703493819}, {"prompt": 0, "round": 1, "config": "spec-wait-only", "ms": [998.264291905798, 871.5583750745282, 962.7583330729976, 1128.6038330290467, 968.792583909817, 736.6412499686703], "hits": 431, "misses": 864, "prefetch_hits": 145, "bytes": 15311831040, "spec_bytes": 6748323840, "wait_s": 3.143331209081225}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [843.946999986656, 836.4922089967877, 880.4905829019845, 935.0168330129236, 903.3059159992263, 1046.5797500219196], "hits": 535, "misses": 754, "prefetch_hits": 151, "bytes": 13876346880, "spec_bytes": 5703598080, "wait_s": 2.8747599906055257}, {"prompt": 0, "round": 1, "config": "serial", "ms": [1135.2020839694887, 1027.2596669383347, 1089.1589999664575, 967.3347920179367, 1069.9741669232026, 1122.31216696091], "hits": 546, "misses": 894, "prefetch_hits": 0, "bytes": 12822773760, "spec_bytes": 0, "wait_s": 4.04042296030093}, {"prompt": 0, "round": 2, "config": "spec-wait-only", "ms": [804.0659580146894, 816.2507910747081, 1028.4372920868918, 998.4469170449302, 1035.4555830126628, 1014.0482080169022], "hits": 391, "misses": 902, "prefetch_hits": 147, "bytes": 16069754880, "spec_bytes": 7077888000, "wait_s": 3.2575495656346902}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [980.8901249198243, 821.4254160411656, 736.503415973857, 755.928958998993, 761.4417090080678, 925.6436659488827], "hits": 651, "misses": 631, "prefetch_hits": 158, "bytes": 12137103360, "spec_bytes": 4911022080, "wait_s": 2.457403494277969}, {"prompt": 0, "round": 2, "config": "serial", "ms": [1045.294416951947, 1129.0080420440063, 883.5873330244794, 798.6687920056283, 995.5065000103787, 1282.5073749991134], "hits": 582, "misses": 858, "prefetch_hits": 0, "bytes": 12300779520, "spec_bytes": 0, "wait_s": 3.9085573968477547}, {"prompt": 0, "round": 2, "config": "naive-prefetch", "ms": [1252.155666006729, 937.7306249225512, 887.6954169245437, 988.2373750442639, 1068.6010419158265, 1083.1542090745643], "hits": 664, "misses": 492, "prefetch_hits": 284, "bytes": 11719065600, "spec_bytes": 4732600320, "wait_s": 3.7058823803672567}, {"prompt": 0, "round": 3, "config": "idle-window", "ms": [977.0487500354648, 859.6566249616444, 953.5157080972567, 932.7306250343099, 688.2136249914765, 896.9832500442863], "hits": 579, "misses": 712, "prefetch_hits": 149, "bytes": 13189939200, "spec_bytes": 5261230080, "wait_s": 2.818071923335083}, {"prompt": 0, "round": 3, "config": "serial", "ms": [997.6328749908134, 890.8190419897437, 1192.9299170151353, 977.6795000070706, 915.4596249572933, 923.1770419282839], "hits": 645, "misses": 795, "prefetch_hits": 0, "bytes": 11626168320, "spec_bytes": 0, "wait_s": 3.6157284596702084}, {"prompt": 0, "round": 3, "config": "naive-prefetch", "ms": [1039.5789579488337, 1271.4774169726297, 1359.7367499023676, 1504.7741249436513, 1297.234500059858, 1395.293749985285], "hits": 461, "misses": 602, "prefetch_hits": 377, "bytes": 14938767360, "spec_bytes": 6201999360, "wait_s": 4.527420723810792}, {"prompt": 0, "round": 3, "config": "spec-wait-only", "ms": [1117.3747919965535, 900.1131249824539, 951.3707499718294, 844.8555839713663, 961.3422920228913, 888.0017909687012], "hits": 429, "misses": 864, "prefetch_hits": 147, "bytes": 15343534080, "spec_bytes": 6594969600, "wait_s": 3.1236372923012823}, {"prompt": 1, "round": 0, "config": "serial", "ms": [952.2204580716789, 1072.0192909939215, 1057.3114169528708, 966.7697499971837, 1018.0435830261558, 984.4492920674384], "hits": 585, "misses": 855, "prefetch_hits": 0, "bytes": 12547768320, "spec_bytes": 0, "wait_s": 3.9011409748345613}, {"prompt": 1, "round": 0, "config": "naive-prefetch", "ms": [1019.6078750304878, 1405.743999988772, 1283.5719169816002, 921.4204999152571, 1101.6987080220133, 1041.5602079592645], "hits": 529, "misses": 545, "prefetch_hits": 366, "bytes": 13908049920, "spec_bytes": 5934366720, "wait_s": 4.1918722986010835}, {"prompt": 1, "round": 0, "config": "spec-wait-only", "ms": [849.2540839361027, 830.9744580183178, 944.3697499809787, 934.7545420750976, 909.4155830098316, 790.0072500342503], "hits": 552, "misses": 731, "prefetch_hits": 157, "bytes": 13417758720, "spec_bytes": 5697699840, "wait_s": 2.7001684377901256}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [739.9853749666363, 936.0514999134466, 1016.766499960795, 859.2069171136245, 935.3804590646178, 827.5323329726234], "hits": 505, "misses": 773, "prefetch_hits": 162, "bytes": 14215495680, "spec_bytes": 6319226880, "wait_s": 2.8113143236842006}, {"prompt": 1, "round": 1, "config": "naive-prefetch", "ms": [758.9888330549002, 1096.4408750878647, 1185.8732079854235, 1247.3448750097305, 986.3237090175971, 1210.1273749722168], "hits": 579, "misses": 537, "prefetch_hits": 324, "bytes": 13134643200, "spec_bytes": 5386567680, "wait_s": 3.945824983413331}, {"prompt": 1, "round": 1, "config": "spec-wait-only", "ms": [942.0263330684975, 857.4578340630978, 851.6973749501631, 737.9380000056699, 892.487374949269, 852.3099579615518], "hits": 621, "misses": 657, "prefetch_hits": 162, "bytes": 12754944000, "spec_bytes": 5158748160, "wait_s": 2.5995772919850424}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [850.2108750399202, 783.5679170675576, 858.394542010501, 877.6985829463229, 826.7344170017168, 891.0376249114051], "hits": 634, "misses": 676, "prefetch_hits": 130, "bytes": 12950323200, "spec_bytes": 5062164480, "wait_s": 2.6984639521688223}, {"prompt": 1, "round": 1, "config": "serial", "ms": [1049.6192920254543, 989.0543749788776, 999.4211249286309, 1159.7271249629557, 977.4225419387221, 1480.1231250166893], "hits": 567, "misses": 873, "prefetch_hits": 0, "bytes": 12693749760, "spec_bytes": 0, "wait_s": 4.128577676136047}, {"prompt": 1, "round": 2, "config": "spec-wait-only", "ms": [1118.9621249213815, 874.3445000145584, 864.3467919901013, 879.193166969344, 831.5850420622155, 939.0807080781087], "hits": 568, "misses": 727, "prefetch_hits": 145, "bytes": 13404487680, "spec_bytes": 5239111680, "wait_s": 2.9423196663847193}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [1052.2298329742625, 881.327125011012, 972.709457972087, 995.2766250353307, 961.1759999534115, 900.1195000018924], "hits": 460, "misses": 849, "prefetch_hits": 131, "bytes": 15191654400, "spec_bytes": 6518292480, "wait_s": 3.251011710613966}, {"prompt": 1, "round": 2, "config": "serial", "ms": [1046.7070419108495, 1059.2705419985577, 906.2260419595987, 962.75629196316, 1148.946832981892, 1488.0714589962736], "hits": 514, "misses": 926, "prefetch_hits": 0, "bytes": 13384581120, "spec_bytes": 0, "wait_s": 4.312501544365659}, {"prompt": 1, "round": 2, "config": "naive-prefetch", "ms": [1174.170166021213, 961.4093750715256, 1108.9376250747591, 1381.558374967426, 1443.4767920756713, 1191.1909999325871], "hits": 533, "misses": 591, "prefetch_hits": 316, "bytes": 13793034240, "spec_bytes": 5278187520, "wait_s": 4.391398799954914}, {"prompt": 1, "round": 3, "config": "idle-window", "ms": [864.4445419777185, 872.8591250255704, 817.000166978687, 880.5520000169054, 1004.7238329425454, 962.9139169119298], "hits": 534, "misses": 737, "prefetch_hits": 169, "bytes": 13950812160, "spec_bytes": 5587845120, "wait_s": 2.8586097303777933}, {"prompt": 1, "round": 3, "config": "serial", "ms": [1009.648917010054, 1201.607833034359, 921.7069579754025, 1163.3214169414714, 1006.7642090143636, 945.5119579797611], "hits": 575, "misses": 865, "prefetch_hits": 0, "bytes": 12659834880, "spec_bytes": 0, "wait_s": 3.9289646992692724}, {"prompt": 1, "round": 3, "config": "naive-prefetch", "ms": [1434.7542920149863, 1214.213875005953, 1162.5255420804024, 1069.1641250159591, 1202.180583961308, 1000.0820419518277], "hits": 511, "misses": 615, "prefetch_hits": 314, "bytes": 14244249600, "spec_bytes": 5438177280, "wait_s": 4.313079580548219}, {"prompt": 1, "round": 3, "config": "spec-wait-only", "ms": [770.8074169931933, 912.1541250497103, 835.9331249957904, 854.5935419388115, 938.6719999602064, 952.3360829334706], "hits": 584, "misses": 696, "prefetch_hits": 160, "bytes": 13304217600, "spec_bytes": 5012029440, "wait_s": 2.772449010051787}, {"prompt": 2, "round": 0, "config": "serial", "ms": [853.6823750473559, 833.0275419866666, 902.6264999993145, 978.8092909147963, 1048.5725000035018, 838.5680000064895], "hits": 707, "misses": 733, "prefetch_hits": 0, "bytes": 10619043840, "spec_bytes": 0, "wait_s": 3.325294006499462}, {"prompt": 2, "round": 0, "config": "naive-prefetch", "ms": [1068.2540839770809, 731.1867499956861, 907.1617920417339, 864.2102499725297, 1128.7523750215769, 1053.9014999521896], "hits": 743, "misses": 475, "prefetch_hits": 222, "bytes": 10673602560, "spec_bytes": 3801415680, "wait_s": 3.2376689561642706}, {"prompt": 2, "round": 0, "config": "spec-wait-only", "ms": [747.2820419352502, 692.7900000009686, 713.5746669955552, 859.3439589021727, 976.8455000594258, 667.827625060454], "hits": 751, "misses": 558, "prefetch_hits": 131, "bytes": 10364682240, "spec_bytes": 3730636800, "wait_s": 2.2064515112433583}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [802.1749169565737, 754.405542043969, 778.1049999175593, 825.3714160528034, 829.5871659647673, 750.7652080385014], "hits": 711, "misses": 586, "prefetch_hits": 143, "bytes": 11224350720, "spec_bytes": 4312350720, "wait_s": 2.3181544835679233}, {"prompt": 2, "round": 1, "config": "naive-prefetch", "ms": [835.9907080885023, 950.268708053045, 1453.9097920060158, 1051.880707964301, 1008.0387919442728, 1121.2666250066832], "hits": 602, "misses": 523, "prefetch_hits": 315, "bytes": 12634030080, "spec_bytes": 5151375360, "wait_s": 3.8365322592435405}, {"prompt": 2, "round": 1, "config": "spec-wait-only", "ms": [817.2971659805626, 785.1779999909922, 718.930707895197, 882.6077079866081, 831.1753330053762, 898.8954999949783], "hits": 659, "misses": 638, "prefetch_hits": 143, "bytes": 11846615040, "spec_bytes": 4627169280, "wait_s": 2.4712132036220282}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [730.2380829351023, 691.1783749237657, 736.4539579721168, 806.5655831014737, 898.0041249888018, 769.8729590047151], "hits": 724, "misses": 603, "prefetch_hits": 113, "bytes": 11076157440, "spec_bytes": 4174479360, "wait_s": 2.3567363200709224}, {"prompt": 2, "round": 1, "config": "serial", "ms": [1065.2732499875128, 852.4700000416487, 808.3032079739496, 1196.115417056717, 909.9681669613346, 863.3536669658497], "hits": 676, "misses": 764, "prefetch_hits": 0, "bytes": 11084267520, "spec_bytes": 0, "wait_s": 3.4616498791147023}, {"prompt": 2, "round": 2, "config": "spec-wait-only", "ms": [724.2135419510305, 808.9944169623777, 865.3845420340076, 905.3891251096502, 966.6420000139624, 787.2477080672979], "hits": 600, "misses": 698, "prefetch_hits": 142, "bytes": 12714393600, "spec_bytes": 5112299520, "wait_s": 2.6361015691654757}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [799.3995830183849, 759.5758339157328, 510.4049580404535, 751.6266660531983, 803.3836249960586, 783.5752499522641], "hits": 805, "misses": 532, "prefetch_hits": 103, "bytes": 10014474240, "spec_bytes": 3662069760, "wait_s": 2.1352582860272378}, {"prompt": 2, "round": 2, "config": "serial", "ms": [744.3620000267401, 959.612249978818, 866.4768339367583, 837.4807910295203, 769.3595419405028, 807.8629999654368], "hits": 804, "misses": 636, "prefetch_hits": 0, "bytes": 9134899200, "spec_bytes": 0, "wait_s": 2.879155591246672}, {"prompt": 2, "round": 2, "config": "naive-prefetch", "ms": [1114.9345410522074, 1241.7064999463037, 891.9608329888433, 914.2052499810234, 1009.7348750568926, 1118.5038749827072], "hits": 648, "misses": 530, "prefetch_hits": 262, "bytes": 12153323520, "spec_bytes": 4492984320, "wait_s": 3.7051183360163122}, {"prompt": 2, "round": 3, "config": "idle-window", "ms": [799.5131249772385, 779.9764580558985, 946.2547909934074, 970.69750004448, 856.5167500637472, 785.5675839819014], "hits": 661, "misses": 664, "prefetch_hits": 115, "bytes": 12199034880, "spec_bytes": 4271063040, "wait_s": 2.6435314777772874}, {"prompt": 2, "round": 3, "config": "serial", "ms": [799.9782919650897, 885.4945839848369, 866.8383749900386, 857.206542044878, 740.1625419734046, 692.6279169274494], "hits": 868, "misses": 572, "prefetch_hits": 0, "bytes": 8490516480, "spec_bytes": 0, "wait_s": 2.663352545700036}, {"prompt": 2, "round": 3, "config": "naive-prefetch", "ms": [781.9500420009717, 854.5146669493988, 911.0793330473825, 667.8168330108747, 803.5969579359517, 923.865707940422], "hits": 893, "misses": 448, "prefetch_hits": 99, "bytes": 8744878080, "spec_bytes": 2205204480, "wait_s": 2.6509625184116885}, {"prompt": 2, "round": 3, "config": "spec-wait-only", "ms": [867.468582931906, 777.4414159357548, 826.4762500766665, 763.7078330153599, 858.6247080238536, 773.7059580394998], "hits": 765, "misses": 535, "prefetch_hits": 140, "bytes": 10363207680, "spec_bytes": 3422453760, "wait_s": 2.245913875522092}]}

==> anc/paper/logs/after_score.log <==
case_000: prompt 15 tok, cont 32 tok | NLL ours 0.817 vs API 0.038 | top-1 agreement 84.4% | 32s
case_001: prompt 17 tok, cont 32 tok | NLL ours 0.621 vs API 0.278 | top-1 agreement 84.4% | 35s
case_002: prompt 18 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 17s
case_003: prompt 21 tok, cont 32 tok | NLL ours 0.259 vs API 0.115 | top-1 agreement 90.6% | 31s
case_004: prompt 15 tok, cont 32 tok | NLL ours 0.514 vs API 0.354 | top-1 agreement 90.6% | 33s
case_005: prompt 127 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 34s
    greedy answer: '074'  OK
case_006: prompt 128 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 35s
    greedy answer: '074'  OK
case_007: prompt 129 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 34s
    greedy answer: '074'  OK
case_008: prompt 511 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 49s
    greedy answer: '074'  OK
case_009: prompt 512 tok, cont 1 tok | NLL ours 0.004 vs API 0.000 | top-1 agreement 100.0% | 65s
    greedy answer: '074'  OK
case_010: prompt 513 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 53s
    greedy answer: '074'  OK
case_011: prompt 1023 tok, cont 1 tok | NLL ours 0.004 vs API 0.000 | top-1 agreement 100.0% | 74s
    greedy answer: '074'  OK
case_012: prompt 1024 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 94s
    greedy answer: '074'  OK
case_013: prompt 1025 tok, cont 1 tok | NLL ours 0.003 vs API 0.000 | top-1 agreement 100.0% | 75s
    greedy answer: '074'  OK
case_014: prompt 16383 tok, cont 1 tok | NLL ours 0.004 vs API 0.000 | top-1 agreement 100.0% | 519s
    greedy answer: '074'  OK
case_015: prompt 16384 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 539s
    greedy answer: '074'  OK
case_016: prompt 16385 tok, cont 1 tok | NLL ours 0.003 vs API 0.000 | top-1 agreement 100.0% | 647s
    greedy answer: '074'  OK

mean NLL ours 0.132 vs API 0.046; mean top-1 agreement 97.1% over 17 cases


==> anc/paper/logs/bench_kernels.log <==
1. BF16 vs FP32 scoring: 0 differences in 1077891200 scores (1078M)
1024 rows=128 keys=32767: 2. matmul FP32 55.9 ms vs BF16 36.2 ms (1.5x) | head sum 3 passes 56.6 ms vs fused 9.3 ms (6x, identical=True) | 3. block 125.3 -> 35.8 ms (3.5x), scores identical=True, keys identical=True
1036 rows=128 keys=32767: 2. matmul FP32 60.2 ms vs BF16 31.7 ms (1.9x) | head sum 3 passes 51.7 ms vs fused 10.9 ms (5x, identical=True) | 3. block 128.1 -> 66.6 ms (1.9x), scores identical=True, keys identical=True
1002 rows=255 keys=16383: 2. matmul FP32 56.5 ms vs BF16 35.0 ms (1.6x) | head sum 3 passes 54.2 ms vs fused 9.7 ms (6x, identical=True) | 3. block 128.0 -> 70.5 ms (1.8x), scores identical=True, keys identical=True
1014 rows=255 keys=16383: 2. matmul FP32 57.8 ms vs BF16 33.9 ms (1.7x) | head sum 3 passes 49.9 ms vs fused 10.4 ms (5x, identical=True) | 3. block 126.6 -> 60.9 ms (2.1x), scores identical=True, keys identical=True
4. 4096x5120x5120: BF16 GEMM 167.3 ms, MXFP8 quantized matmul 206.3 ms (1.23x the BF16 time)


==> anc/paper/logs/cache_budget_audit.json <==
{
  "protocol": "static-slab-allocation-audit-v1",
  "layout_sha256": "86e076158164d8bd716353fed358f4fb2b227144dc7592c9b3813de95dc0a49e",
  "note": "Computed allocation plans, not measured process RSS or throughput.",
  "rows": [
    {
      "requested_gib": 2,
      "requested_bytes": 2147483648,
      "legacy_reserved_bytes": 4600627200,
      "planned_reserved_bytes": 2140323840,
      "array_payload_bytes": 2140323840,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 96,
          "slots": 64,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 96,
          "slots": 52,
          "request_limit": 13
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 25,
          "request_limit": 6
        }
      ]
    },
    {
      "requested_gib": 2.5,
      "requested_bytes": 2684354560,
      "legacy_reserved_bytes": 4786421760,
      "planned_reserved_bytes": 2676326400,
      "array_payload_bytes": 2676326400,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 108,
          "slots": 86,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 96,
          "slots": 66,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 26,
          "request_limit": 6
        }
      ]
    },
    {
      "requested_gib": 3.5,
      "requested_bytes": 3758096384,
      "legacy_reserved_bytes": 5539921920,
      "planned_reserved_bytes": 3757916160,
      "array_payload_bytes": 3757916160,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 151,
          "slots": 129,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 103,
          "slots": 96,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 28,
          "request_limit": 7
        }
      ]
    },
    {
      "requested_gib": 4.5,
      "requested_bytes": 4831838208,
      "legacy_reserved_bytes": 6569164800,
      "planned_reserved_bytes": 4826972160,
      "array_payload_bytes": 4826972160,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 194,
          "slots": 172,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 132,
          "slots": 125,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 30,
          "request_limit": 7
        }
      ]
    },
    {
      "requested_gib": 5,
      "requested_bytes": 5368709120,
      "legacy_reserved_bytes": 7097794560,
      "planned_reserved_bytes": 5362974720,
      "array_payload_bytes": 5362974720,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 216,
          "slots": 194,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 147,
          "slots": 139,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 31,
          "request_limit": 7
        }
      ]
    },
    {
      "requested_gib": 5.5,
      "requested_bytes": 5905580032,
      "legacy_reserved_bytes": 7613890560,
      "planned_reserved_bytes": 5904138240,
      "array_payload_bytes": 5904138240,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 238,
          "slots": 216,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 161,
          "slots": 155,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 31,
          "request_limit": 7
        }
      ]
    },
    {
      "requested_gib": 6.5,
      "requested_bytes": 6979321856,
      "legacy_reserved_bytes": 8655667200,
      "planned_reserved_bytes": 6973194240,
      "array_payload_bytes": 6973194240,
      "layouts": [
        {
          "layout": {
            "bits_w1": 3,
            "bits_w3": 3,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 15482880,
            "nbytes": 15482880
          },
          "layers": 25,
          "legacy_slots": 281,
          "slots": 259,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 2,
            "bits_w3": 2,
            "bits_w2": 3,
            "dim": 5120,
            "inter": 2304,
            "stride": 12533760,
            "nbytes": 12533760
          },
          "layers": 17,
          "legacy_slots": 191,
          "slots": 184,
          "request_limit": 16
        },
        {
          "layout": {
            "bits_w1": 4,
            "bits_w3": 4,
            "bits_w2": 4,
            "dim": 5120,
            "inter": 2304,
            "stride": 19906560,
            "nbytes": 19906560
          },
          "layers": 1,
          "legacy_slots": 96,
          "slots": 33,
          "request_limit": 8
        }
      ]
    }
  ]
}


==> anc/paper/logs/clean.log <==
=== 08:50:26 trace SPEC 0
overlap on : median 971 ms/token = 1.03 tok/s (n=32)
overlap off: median 1149 ms/token = 0.87 tok/s (n=32)
traced token 0: 992 ms, 136 reads
traced token 1: 1283 ms, 185 reads
traced token 2: 981 ms, 137 reads
=== 08:52:00 trace SPEC 3
overlap on : median 821 ms/token = 1.22 tok/s (n=32)
overlap off: median 1121 ms/token = 0.89 tok/s (n=32)
traced token 0: 932 ms, 148 reads
traced token 1: 965 ms, 190 reads
traced token 2: 842 ms, 140 reads
=== 08:53:26 sweep cache 2.5 SPEC 0
prefill 14 tok 10.7s | decode: median 1361 ms/token = 0.73 tok/s | hit rate 0.15 | 3.02 GB/token | SSD wait 926 ms/token
=== 08:54:07 sweep cache 2.5 SPEC 3
prefill 14 tok 10.7s | decode: median 1062 ms/token = 0.94 tok/s | hit rate 0.21 | 3.15 GB/token | SSD wait 662 ms/token
=== 08:54:43 sweep cache 3.5 SPEC 0
prefill 14 tok 11.1s | decode: median 980 ms/token = 1.02 tok/s | hit rate 0.37 | 2.20 GB/token | SSD wait 676 ms/token
=== 08:55:18 sweep cache 3.5 SPEC 3
prefill 14 tok 11.1s | decode: median 884 ms/token = 1.13 tok/s | hit rate 0.45 | 2.40 GB/token | SSD wait 490 ms/token
=== 08:55:51 sweep cache 4.5 SPEC 0
prefill 14 tok 11.6s | decode: median 954 ms/token = 1.05 tok/s | hit rate 0.38 | 2.16 GB/token | SSD wait 666 ms/token
=== 08:56:26 sweep cache 4.5 SPEC 3
prefill 14 tok 11.4s | decode: median 828 ms/token = 1.21 tok/s | hit rate 0.47 | 2.29 GB/token | SSD wait 472 ms/token
=== 08:56:59 sweep cache 5.5 SPEC 0
prefill 14 tok 13.5s | decode: median 932 ms/token = 1.07 tok/s | hit rate 0.44 | 1.97 GB/token | SSD wait 614 ms/token
=== 08:57:40 sweep cache 5.5 SPEC 3
prefill 14 tok 11.8s | decode: median 804 ms/token = 1.24 tok/s | hit rate 0.52 | 2.09 GB/token | SSD wait 427 ms/token
=== 08:58:12 sweep cache 6.5 SPEC 0
prefill 14 tok 13.2s | decode: median 847 ms/token = 1.18 tok/s | hit rate 0.50 | 1.76 GB/token | SSD wait 547 ms/token
=== 08:58:57 sweep cache 6.5 SPEC 3
prefill 14 tok 11.6s | decode: median 732 ms/token = 1.37 tok/s | hit rate 0.59 | 1.87 GB/token | SSD wait 376 ms/token
=== 08:59:28 prefill A/B
pipelined on : 41.9s
pipelined off: 48.5s
pipelined off: 52.2s
pipelined on : 43.6s
pipelined on : 44.8s
pipelined off: 46.1s
pipelined off: 45.7s
pipelined on : 40.9s
mean pipelined on : 42.8s for 512 tokens
mean pipelined off: 48.1s for 512 tokens
=== 09:09:04 io bench
threads  1: 2.70 GB/s
threads  2: 2.77 GB/s
threads  4: 3.01 GB/s
threads  8: 3.00 GB/s
threads 16: 2.98 GB/s
threads 32: 2.92 GB/s
=== 09:09:20 CLEAN RUNS DONE


==> anc/paper/logs/dosa_study_v2.log <==
layer  2 keys  16384 queries 17 | e=0 (m~24): 18.1% survive, cost  85%  e=4 (m~28): 17.2% survive, cost  93% | best: e=0, m~24, survive 18.1%, cost 85%
layer  8 keys  16384 queries 17 | e=0 (m~23): 31.7% survive, cost  87%  e=4 (m~27):  8.7% survive, cost  90%  e=8 (m~31):  5.5% survive, cost  99% | best: e=0, m~23, survive 31.7%, cost 87%
layer 14 keys  16384 queries 17 | e=0 (m~22): 77.0% survive, cost  97%  e=4 (m~26): 24.4% survive, cost  91%  e=8 (m~30): 14.4% survive, cost  97% | best: e=4, m~26, survive 24.4%, cost 91%
layer 24 keys  32768 queries 17 | e=0 (m~17): 82.2% survive, cost  96%  e=4 (m~21): 38.5% survive, cost  85%  e=8 (m~25): 31.7% survive, cost  89%  e=12 (m~29): 23.2% survive, cost  95% | best: e=4, m~21, survive 38.5%, cost 85%
layer 28 keys  32768 queries 17 | e=0 (m~22): 40.0% survive, cost  88%  e=4 (m~26): 14.5% survive, cost  89%  e=8 (m~30): 13.9% survive, cost  97% | best: e=0, m~22, survive 40.0%, cost 88%
layer 32 keys  32768 queries 17 | e=0 (m~24):  8.9% survive, cost  83%  e=4 (m~28):  8.8% survive, cost  92%  e=8 (m~32):  8.7% survive, cost 100% | best: e=0, m~24, survive 8.9%, cost 83%
layer 36 keys  32768 queries 17 | e=0 (m~22): 19.9% survive, cost  81%  e=4 (m~26):  9.2% survive, cost  87%  e=8 (m~30):  8.6% survive, cost  95% | best: e=0, m~22, survive 19.9%, cost 81%


==> anc/paper/logs/final_eval.log <==
=== 22:17:35 17 API cases (upgraded build)
case_000: prompt 15 tok, cont 32 tok | NLL ours 0.733 vs API 0.038 | top-1 agreement 78.1% | 24s
case_001: prompt 17 tok, cont 32 tok | NLL ours 0.637 vs API 0.278 | top-1 agreement 84.4% | 24s
case_002: prompt 18 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 10s
case_003: prompt 21 tok, cont 32 tok | NLL ours 0.244 vs API 0.115 | top-1 agreement 90.6% | 22s
case_004: prompt 15 tok, cont 32 tok | NLL ours 0.512 vs API 0.354 | top-1 agreement 90.6% | 24s
case_005: prompt 127 tok, cont 1 tok | NLL ours 0.001 vs API 0.000 | top-1 agreement 100.0% | 26s
    greedy answer: '074'  OK
case_006: prompt 128 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 26s
    greedy answer: '074'  OK
case_007: prompt 129 tok, cont 1 tok | NLL ours 0.000 vs API 0.000 | top-1 agreement 100.0% | 26s
    greedy answer: '074'  OK
case_008: prompt 511 tok, cont 1 tok | NLL ours 0.001 vs API 0.000 | top-1 agreement 100.0% | 38s
    greedy answer: '074'  OK
case_009: prompt 512 tok, cont 1 tok | NLL ours 0.004 vs API 0.000 | top-1 agreement 100.0% | 37s
    greedy answer: '074'  OK
case_010: prompt 513 tok, cont 1 tok | NLL ours 0.001 vs API 0.000 | top-1 agreement 100.0% | 38s
    greedy answer: '074'  OK
case_011: prompt 1023 tok, cont 1 tok | NLL ours 0.001 vs API 0.000 | top-1 agreement 100.0% | 49s
    greedy answer: '074'  OK
case_012: prompt 1024 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 48s
    greedy answer: '074'  OK
case_013: prompt 1025 tok, cont 1 tok | NLL ours 0.001 vs API 0.000 | top-1 agreement 100.0% | 49s
    greedy answer: '074'  OK
case_014: prompt 16383 tok, cont 1 tok | NLL ours 0.006 vs API 0.000 | top-1 agreement 100.0% | 492s
    greedy answer: '074'  OK
case_015: prompt 16384 tok, cont 1 tok | NLL ours 0.005 vs API 0.000 | top-1 agreement 100.0% | 475s
    greedy answer: '074'  OK
case_016: prompt 16385 tok, cont 1 tok | NLL ours 0.002 vs API 0.000 | top-1 agreement 100.0% | 505s
    greedy answer: '074'  OK
mean NLL ours 0.127 vs API 0.046; mean top-1 agreement 96.7% over 17 cases
=== 23:19:39 stepwise quality X=0
mean NLL ours 0.424 vs API 0.157; mean top-1 agreement 91.2% over 5 cases
=== 23:22:27 stepwise quality SKIP_MISS=0.08
mean NLL ours 0.462 vs API 0.157; mean top-1 agreement 88.8% over 5 cases
=== 23:25:14 stepwise quality SKIP_MISS=0.12
mean NLL ours 0.479 vs API 0.157; mean top-1 agreement 88.8% over 5 cases
=== 23:27:51 speed round 1 LOOKAHEAD_K=0
prefill 14 tok 10.0s | decode: median 805 ms/token = 1.24 tok/s | hit rate 0.49 | 1.77 GB/token | SSD wait 547 ms/token
=== 23:28:24 speed round 1 LOOKAHEAD_K=2
prefill 14 tok 10.0s | decode: median 845 ms/token = 1.18 tok/s | hit rate 0.49 | 1.81 GB/token | SSD wait 551 ms/token
=== 23:28:56 speed round 2 LOOKAHEAD_K=0
prefill 14 tok 10.1s | decode: median 785 ms/token = 1.27 tok/s | hit rate 0.49 | 1.77 GB/token | SSD wait 548 ms/token
=== 23:29:29 speed round 2 LOOKAHEAD_K=2
prefill 14 tok 10.0s | decode: median 859 ms/token = 1.16 tok/s | hit rate 0.48 | 1.84 GB/token | SSD wait 559 ms/token
=== 23:30:02 speed round 3 LOOKAHEAD_K=0
prefill 14 tok 9.9s | decode: median 813 ms/token = 1.23 tok/s | hit rate 0.49 | 1.79 GB/token | SSD wait 553 ms/token
=== 23:30:34 speed round 3 LOOKAHEAD_K=2
prefill 14 tok 10.0s | decode: median 844 ms/token = 1.18 tok/s | hit rate 0.49 | 1.83 GB/token | SSD wait 557 ms/token
=== 23:31:06 FINAL EVAL FINISHED


==> anc/paper/logs/laptop_generation.json <==
{
  "protocol": "laptop-case-study-v1",
  "suite": "generation",
  "source_sha256": "7c01c36ce4f694fd6f2dc2d3e31fa0611ae1abc84b788aca6ebcf4deea35cb95",
  "argv": [
    "scripts/paper_benchmark.py",
    "--out",
    "paper/logs/laptop_generation.json",
    "--cache-gb",
    "4.5",
    "--suite",
    "generation",
    "--tokens",
    "128",
    "--replay",
    "full"
  ],
  "platform": "macOS-26.6.2-arm64-arm-64bit",
  "mlx": "0.32.4",
  "hardware": {
    "hw.memsize": "25769803776",
    "machdep.cpu.brand_string": "Apple M4"
  },
  "git_head": "a4df33c552591f4562e9d584f4faff641697b58a",
  "host_before": {
    "page_size": 16384,
    "vm_counters": {
      "Pages free": 3539,
      "Pages active": 411841,
      "Pages inactive": 407522,
      "Pages speculative": 3266,
      "Pages throttled": 0,
      "Pages wired down": 261677,
      "Pages purgeable": 13530,
      "\"Translation faults\"": 3359838276,
      "Pages copy-on-write": 120428278,
      "Pages zero filled": 8028472237,
      "Pages reactivated": 655214485,
      "Pages purged": 206816634,
      "File-backed pages": 309926,
      "Anonymous pages": 512703,
      "Pages stored in compressor": 1650356,
      "Pages occupied by compressor": 432886,
      "Decompressions": 1458019359,
      "Compressions": 1607560486,
      "Pageins": 185429300,
      "Pageouts": 4019318,
      "Swapins": 114072499,
      "Swapouts": 129220398
    },
    "swap_raw": "total = 8192.00M  used = 6698.69M  free = 1493.31M  (encrypted)",
    "swap_used_bytes": 7024085565.44,
    "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
  },
  "replay": "full",
  "environment": "shared desktop; no other applications closed; no host cache purge",
  "memory_sampling_interval_s": 0.5,
  "load_s": 10.051354499999434,
  "cache_bytes_requested": 4831838208,
  "cache_bytes_reserved": 4826972160,
  "cache_array_bytes": 4826972160,
  "model_dir": "/Users/harvey/models/dsv41-mac",
  "engram": "local SSD",
  "schedule": "overlap",
  "model_config": {
    "vocab_size": 129280,
    "dim": 5120,
    "moe_inter_dim": 2304,
    "n_layers": 40,
    "n_mtp_layers": 3,
    "dspark_block_size": 5,
    "dspark_noise_token_id": 128799,
    "dspark_target_layer_ids": [
      37,
      38,
      39
    ],
    "dspark_markov_rank": 256,
    "dspark_n_routed_experts": 128,
    "dspark_n_activated_experts": 3,
    "n_heads": 64,
    "n_routed_experts": 384,
    "n_shared_experts": 1,
    "n_activated_experts": 6,
    "score_func": "sqrtsoftplus",
    "route_scale": 1.5,
    "swiglu_limit": 10.0,
    "q_lora_rank": 1280,
    "head_dim": 512,
    "rope_head_dim": 64,
    "norm_eps": 1e-20,
    "o_groups": 8,
    "o_lora_rank": 1024,
    "window_size": 128,
    "kv_source_layers": [
      2,
      8,
      14,
      20
    ],
    "index_source_layers": [
      2,
      8,
      14,
      20,
      24,
      28,
      32,
      36
    ],
    "original_seq_len": 65536,
    "rope_theta": 10000,
    "rope_factor": 16,
    "beta_fast": 32,
    "beta_slow": 1,
    "index_n_heads": 32,
    "index_head_dim": 128,
    "index_topk": 512,
    "candidate_source_layer": 20,
    "candidate_topk_blocks": 2048,
    "candidate_block_size": 8,
    "hc_mult": 4,
    "hc_sinkhorn_iters": 20,
    "hc_eps": 1e-06,
    "engram_layer_ids": [
      1,
      14
    ],
    "engram_vocab_size": 16000000,
    "engram_num_embeddings": [
      384006168,
      384016682
    ],
    "engram_max_ngram_size": 4,
    "engram_pad_id": 2,
    "engram_compressed_vocab_size": 99092,
    "dtype": "fp8",
    "expert_dtype": "fp4",
    "compress_rope_theta": 160000,
    "compress_ratios": [
      0,
      0,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0
    ],
    "vision_n_layers": 32,
    "vision_dim": 1024,
    "vision_n_heads": 16,
    "vision_inter_dim": 2816,
    "vision_patch_size": 14,
    "vision_downsample_ratio": 3,
    "vision_max_n_token": 1024,
    "vision_min_pixels": 295936,
    "vision_max_wh_ratio": null,
    "image_token_id": 129264,
    "engram_n_heads": 8,
    "engram_head_dim": 256,
    "vision_rope_theta": 10000
  },
  "checkpoint_metadata_sha256": {
    "inference_config.json": "2e84f45cf1dac8c7fcbb200e96667d4b913275690668ed496f24c7747207a809",
    "layout.json": "86e076158164d8bd716353fed358f4fb2b227144dc7592c9b3813de95dc0a49e",
    "progress.log": "17f3e18f480e5cc38f66b94ba454a345ab5a38ba2b582fc4004dda313b09824b"
  },
  "runs": [
    {
      "case": "explanation",
      "prompt": "Explain why the sky is blue in two short paragraphs, using at most 80 words.",
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        295,
        1234,
        3107,
        42830,
        14,
        1812,
        509,
        1473,
        223,
        1892,
        3345,
        16,
        128804,
        128822
      ],
      "output_ids": [
        31704,
        5296,
        7272,
        710,
        11273,
        16,
        3245,
        436,
        30861,
        270,
        13801,
        14,
        5606,
        14387,
        17417,
        22467,
        8295,
        53330,
        1949,
        850,
        15187,
        1099,
        5827,
        4332,
        6684,
        965,
        67,
        1699,
        3252,
        127014,
        34105,
        339,
        2337,
        33352,
        8295,
        2900,
        22556,
        1132,
        5117,
        538,
        1750,
        6315,
        14,
        3490,
        270,
        12709,
        4067,
        8295,
        16,
        3256,
        44248,
        14,
        2900,
        34797,
        42092,
        14,
        832,
        8295,
        1337,
        53603,
        3543,
        14,
        10981,
        4332,
        85,
        305,
        77061,
        16,
        1
      ],
      "output_text": "Sunlight contains all colors. When it enters the atmosphere, gas molecules scatter shorter blue wavelengths much more strongly than longer red ones—a process called Rayleigh scattering.\n\nThis scattered blue light reaches our eyes from every direction, making the sky appear blue. At sunset, light travels farther, so blue scatters away, leaving reds and oranges.",
      "prompt_tokens": 22,
      "output_tokens": 69,
      "finished_eos": true,
      "expected_answer": null,
      "answer_matches": null,
      "elapsed_s": 391.98232429102063,
      "ttft_s": 65.02287370793056,
      "decode_tok_s": 0.20798215314700697,
      "intertoken_s": [
        5.668817750061862,
        4.1001387080177665,
        1.2885378339560702,
        1.1002297500381246,
        1.2398970000213012,
        1.5395073749823496,
        4.090849749976769,
        8.703139165998437,
        25.022045999998227,
        7.430331791983917,
        6.384206791990437,
        5.319780708057806,
        3.3239834579871967,
        1.1550721250241622,
        0.952467666938901,
        1.1150157080264762,
        0.8689176249317825,
        1.053017209051177,
        1.0294735409552231,
        0.7845901250839233,
        0.831398917012848,
        1.1086732079274952,
        1.0250228750519454,
        0.8787347089964896,
        1.1850571249378845,
        1.1217088750563562,
        1.1316523329587653,
        1.0188024999806657,
        1.060258875018917,
        1.2719897080678493,
        1.3445890839211643,
        1.4748844580026343,
        1.1874467079760507,
        1.4042622920824215,
        1.3196780419675633,
        0.9503635410219431,
        1.125355749973096,
        1.0986526670167223,
        1.3024985420051962,
        1.3764313750434667,
        1.203444082988426,
        1.2491933749988675,
        4.511376666952856,
        6.325822875020094,
        56.872167374938726,
        62.75421375001315,
        15.774676625034772,
        6.908207625034265,
        4.093726416002028,
        4.40766291692853,
        4.286164749995805,
        2.6946476250886917,
        8.051012082956731,
        6.1073687500320375,
        1.237771249958314,
        1.1691374590154737,
        1.0057770409621298,
        1.1667635419871658,
        1.4751030830666423,
        1.5201923749409616,
        6.519007791997865,
        2.89978462504223,
        5.914207624970004,
        5.923078582971357,
        3.3928333750227466,
        1.4988532500574365,
        1.114079333958216,
        1.4873741250485182
      ],
      "timestamps_s": [
        65.02287370793056,
        70.69169145799242,
        74.79183016601019,
        76.08036799996626,
        77.18059775000438,
        78.42049475002568,
        79.96000212500803,
        84.0508518749848,
        92.75399104098324,
        117.77603704098146,
        125.20636883296538,
        131.59057562495582,
        136.91035633301362,
        140.23433979100082,
        141.38941191602498,
        142.34187958296388,
        143.45689529099036,
        144.32581291592214,
        145.37883012497332,
        146.40830366592854,
        147.19289379101247,
        148.0242927080253,
        149.1329659159528,
        150.15798879100475,
        151.03672350000124,
        152.22178062493913,
        153.34348949999548,
        154.47514183295425,
        155.49394433293492,
        156.55420320795383,
        157.82619291602168,
        159.17078199994285,
        160.64566645794548,
        161.83311316592153,
        163.23737545800395,
        164.55705349997152,
        165.50741704099346,
        166.63277279096656,
        167.73142545798328,
        169.03392399998847,
        170.41035537503194,
        171.61379945802037,
        172.86299283301923,
        177.3743694999721,
        183.70019237499218,
        240.5723597499309,
        303.32657349994406,
        319.10125012497883,
        326.0094577500131,
        330.1031841660151,
        334.51084708294366,
        338.79701183293946,
        341.49165945802815,
        349.5426715409849,
        355.6500402910169,
        356.88781154097524,
        358.0569489999907,
        359.06272604095284,
        360.22948958294,
        361.70459266600665,
        363.2247850409476,
        369.7437928329455,
        372.6435774579877,
        378.5577850829577,
        384.48086366592906,
        387.8736970409518,
        389.37255029100925,
        390.48662962496746,
        391.974003750016
      ],
      "sampled_peak_rss_bytes": 4617388032,
      "sampled_peak_footprint_bytes": 13831908200,
      "mlx_peak_bytes": 13356758118,
      "engine_stats": {
        "prompt_tokens": 22,
        "reused_tokens": 0,
        "prefill_s": 61.7,
        "prefill_tok_s": 0.4,
        "output_tokens": 69,
        "decode_s": 330.21,
        "decode_tok_s": 0.21,
        "expert_hit_rate": 0.395,
        "expert_GB_read": 178.16
      },
      "host_before": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 59143,
          "Pages active": 173753,
          "Pages inactive": 149388,
          "Pages speculative": 23723,
          "Pages throttled": 0,
          "Pages wired down": 257340,
          "Pages purgeable": 9767,
          "\"Translation faults\"": 3360635642,
          "Pages copy-on-write": 120432809,
          "Pages zero filled": 8029386635,
          "Pages reactivated": 655382515,
          "Pages purged": 206852969,
          "File-backed pages": 152856,
          "Anonymous pages": 194008,
          "Pages stored in compressor": 2745640,
          "Pages occupied by compressor": 857482,
          "Decompressions": 1458323783,
          "Compressions": 1608993975,
          "Pageins": 185944204,
          "Pageouts": 4019631,
          "Swapins": 114073083,
          "Swapouts": 129509706
        },
        "swap_raw": "total = 11264.00M  used = 11232.19M  free = 31.81M  (encrypted)",
        "swap_used_bytes": 11777804861.44,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      },
      "host_after": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 4936,
          "Pages active": 262261,
          "Pages inactive": 255237,
          "Pages speculative": 3620,
          "Pages throttled": 0,
          "Pages wired down": 911361,
          "Pages purgeable": 7613,
          "\"Translation faults\"": 3371531865,
          "Pages copy-on-write": 120542486,
          "Pages zero filled": 8032918407,
          "Pages reactivated": 657806400,
          "Pages purged": 207833800,
          "File-backed pages": 141929,
          "Anonymous pages": 379189,
          "Pages stored in compressor": 1683964,
          "Pages occupied by compressor": 83139,
          "Decompressions": 1481575065,
          "Compressions": 1631816748,
          "Pageins": 186443867,
          "Pageouts": 4036549,
          "Swapins": 116660753,
          "Swapouts": 132259713
        },
        "swap_raw": "total = 14336.00M  used = 13125.62M  free = 1210.38M  (encrypted)",
        "swap_used_bytes": 13763210117.12,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      }
    },
    {
      "case": "code",
      "prompt": "Write a Python function gcd(a, b) using Euclid's algorithm. Return only the function, without explanation.",
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        15255,
        2019,
        74897,
        6036,
        14,
        291,
        11,
        1812,
        56825,
        329,
        734,
        10159,
        16,
        20870,
        1353,
        270,
        2019,
        14,
        2503,
        11394,
        16,
        128804,
        128822
      ],
      "output_ids": [
        3465,
        74897,
        6036,
        14,
        291,
        3395,
        361,
        1901,
        291,
        1137,
        528,
        260,
        14,
        291,
        438,
        291,
        14,
        260,
        3104,
        291,
        201,
        361,
        1354,
        260,
        1
      ],
      "output_text": "def gcd(a, b):\n    while b:\n        a, b = b, a % b\n    return a",
      "prompt_tokens": 27,
      "output_tokens": 25,
      "finished_eos": true,
      "expected_answer": null,
      "answer_matches": null,
      "elapsed_s": 123.84681941603776,
      "ttft_s": 26.602047250024043,
      "decode_tok_s": 0.24680478554886484,
      "intertoken_s": [
        4.193966874969192,
        5.877967957989313,
        4.996186541975476,
        5.506459208088927,
        7.189683541888371,
        6.094377541099675,
        3.329196083941497,
        5.024697000044398,
        8.056325874989852,
        4.4627214999636635,
        1.6369775000493973,
        1.3583714999258518,
        1.588532958063297,
        5.350446208030917,
        3.658554458990693,
        4.073369374964386,
        2.4229149579769,
        3.9390292500611395,
        5.702949707978405,
        5.209411249961704,
        3.571954209008254,
        1.4273360830266029,
        1.1909775829408318,
        1.3804398340871558
      ],
      "timestamps_s": [
        26.602047250024043,
        30.796014124993235,
        36.67398208298255,
        41.67016862495802,
        47.17662783304695,
        54.36631137493532,
        60.460688916035,
        63.78988499997649,
        68.81458200002089,
        76.87090787501074,
        81.33362937497441,
        82.9706068750238,
        84.32897837494966,
        85.91751133301295,
        91.26795754104387,
        94.92651200003456,
        98.99988137499895,
        101.42279633297585,
        105.36182558303699,
        111.0647752910154,
        116.2741865409771,
        119.84614074998535,
        121.27347683301196,
        122.46445441595279,
        123.84489425003994
      ],
      "sampled_peak_rss_bytes": 4514447360,
      "sampled_peak_footprint_bytes": 13898689504,
      "mlx_peak_bytes": 13394272326,
      "engine_stats": {
        "prompt_tokens": 27,
        "reused_tokens": 0,
        "prefill_s": 26.07,
        "prefill_tok_s": 1.0,
        "output_tokens": 25,
        "decode_s": 97.77,
        "decode_tok_s": 0.26,
        "expert_hit_rate": 0.359,
        "expert_GB_read": 101.56
      },
      "host_before": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 4630,
          "Pages active": 293243,
          "Pages inactive": 288399,
          "Pages speculative": 3940,
          "Pages throttled": 0,
          "Pages wired down": 845637,
          "Pages purgeable": 1709,
          "\"Translation faults\"": 3371542337,
          "Pages copy-on-write": 120542999,
          "Pages zero filled": 8032920431,
          "Pages reactivated": 657806526,
          "Pages purged": 207833802,
          "File-backed pages": 142462,
          "Anonymous pages": 443120,
          "Pages stored in compressor": 1656967,
          "Pages occupied by compressor": 84951,
          "Decompressions": 1481580200,
          "Compressions": 1631823414,
          "Pageins": 186444187,
          "Pageouts": 4036549,
          "Swapins": 116662244,
          "Swapouts": 132259713
        },
        "swap_raw": "total = 14336.00M  used = 13093.62M  free = 1242.38M  (encrypted)",
        "swap_used_bytes": 13729655685.12,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      },
      "host_after": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 3822,
          "Pages active": 220603,
          "Pages inactive": 220200,
          "Pages speculative": 1162,
          "Pages throttled": 0,
          "Pages wired down": 952017,
          "Pages purgeable": 5223,
          "\"Translation faults\"": 3374755174,
          "Pages copy-on-write": 120577152,
          "Pages zero filled": 8033790579,
          "Pages reactivated": 658378009,
          "Pages purged": 208106287,
          "File-backed pages": 135024,
          "Anonymous pages": 306941,
          "Pages stored in compressor": 1721266,
          "Pages occupied by compressor": 122621,
          "Decompressions": 1494059048,
          "Compressions": 1644432525,
          "Pageins": 186523460,
          "Pageouts": 4047277,
          "Swapins": 116923911,
          "Swapouts": 132537121
        },
        "swap_raw": "total = 14336.00M  used = 13339.62M  free = 996.38M  (encrypted)",
        "swap_used_bytes": 13987605381.12,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      }
    },
    {
      "case": "chinese",
      "prompt": "用不超过100字解释：为什么电脑的内存比硬盘小很多，却仍然能够处理大文件？",
      "prompt_ids": [
        0,
        128803,
        642,
        31427,
        1457,
        2024,
        9068,
        768,
        6656,
        15219,
        124356,
        1318,
        45962,
        844,
        3723,
        303,
        2844,
        12223,
        4363,
        4398,
        547,
        5791,
        1148,
        128804,
        128822
      ],
      "output_ids": [
        26127,
        3842,
        844,
        303,
        1207,
        19585,
        428,
        1472,
        2426,
        4231,
        1299,
        10429,
        2141,
        9053,
        4398,
        19661,
        53970,
        1847,
        45962,
        389,
        428,
        34836,
        4231,
        2141,
        7422,
        5791,
        320,
        4398,
        547,
        5791,
        625,
        303,
        2971,
        107932,
        1275,
        3374,
        124509,
        26127,
        303,
        4398,
        1774,
        2186,
        3765,
        654,
        303,
        12191,
        115895,
        303,
        2976,
        844,
        26127,
        15841,
        4398,
        547,
        5791,
        320,
        1
      ],
      "output_text": "内存虽小，但它是“工作台”，只暂存当前处理的数据片段；硬盘是“仓库”，存全部文件。处理大文件时，系统分批将数据调入内存，处理完即换出，循环往复，故小内存也能处理大文件。",
      "prompt_tokens": 25,
      "output_tokens": 57,
      "finished_eos": true,
      "expected_answer": null,
      "answer_matches": null,
      "elapsed_s": 105.50514529098291,
      "ttft_s": 28.205104124965146,
      "decode_tok_s": 0.7244635453970742,
      "intertoken_s": [
        4.317619874957018,
        1.201555750099942,
        1.1798680409556255,
        1.3807640839368105,
        1.0846703330753371,
        0.9699257919564843,
        0.9299303750740364,
        1.2108515829313546,
        1.3727245000191033,
        1.4479319170350209,
        1.144510457990691,
        0.9778246670030057,
        0.9494967909995466,
        0.9794762089150026,
        0.9591445410624146,
        1.0031477089505643,
        0.9296291250502691,
        1.4929294999456033,
        2.5060714579885826,
        6.717284667072818,
        1.0626094159670174,
        1.09812983404845,
        1.2000252909492701,
        1.1320376250660047,
        0.9148476669797674,
        1.079798833001405,
        1.4439864170271903,
        1.4390404999721795,
        1.2893231249181554,
        1.1357193751027808,
        1.157579749939032,
        0.9994854170363396,
        1.167405707994476,
        1.0260437920223922,
        0.9751687080133706,
        1.0275965828914195,
        1.0468221250921488,
        1.1516809589229524,
        1.1679677499923855,
        1.1492684159893543,
        0.9904165840707719,
        0.9481059160316363,
        0.9967528339475393,
        0.9262865000637248,
        1.2697237079264596,
        1.3341236669803038,
        0.9772669579833746,
        1.219513125019148,
        0.9553770420607179,
        1.1391144579974934,
        0.999740874976851,
        1.0165814999490976,
        1.1478018329944462,
        1.4825939170550555,
        2.042873707949184,
        4.432408125023358
      ],
      "timestamps_s": [
        28.205104124965146,
        32.522723999922164,
        33.724279750022106,
        34.90414779097773,
        36.28491187491454,
        37.36958220798988,
        38.33950799994636,
        39.2694383750204,
        40.480289957951754,
        41.85301445797086,
        43.30094637500588,
        44.44545683299657,
        45.423281499999575,
        46.37277829099912,
        47.352254499914125,
        48.31139904097654,
        49.3145467499271,
        50.24417587497737,
        51.737105374922976,
        54.24317683291156,
        60.960461499984376,
        62.02307091595139,
        63.12120074999984,
        64.32122604094911,
        65.45326366601512,
        66.36811133299489,
        67.44791016599629,
        68.89189658302348,
        70.33093708299566,
        71.62026020791382,
        72.7559795830166,
        73.91355933295563,
        74.91304474999197,
        76.08045045798644,
        77.10649425000884,
        78.0816629580222,
        79.10925954091363,
        80.15608166600578,
        81.30776262492873,
        82.47573037492111,
        83.62499879091047,
        84.61541537498124,
        85.56352129101288,
        86.56027412496042,
        87.48656062502414,
        88.7562843329506,
        90.0904079999309,
        91.06767495791428,
        92.28718808293343,
        93.24256512499414,
        94.38167958299164,
        95.38142045796849,
        96.39800195791759,
        97.54580379091203,
        99.02839770796709,
        101.07127141591627,
        105.50367954093963
      ],
      "sampled_peak_rss_bytes": 4749312000,
      "sampled_peak_footprint_bytes": 13889006680,
      "mlx_peak_bytes": 13378597940,
      "engine_stats": {
        "prompt_tokens": 25,
        "reused_tokens": 0,
        "prefill_s": 25.36,
        "prefill_tok_s": 1.0,
        "output_tokens": 57,
        "decode_s": 80.14,
        "decode_tok_s": 0.71,
        "expert_hit_rate": 0.364,
        "expert_GB_read": 153.91
      },
      "host_before": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 21759,
          "Pages active": 332426,
          "Pages inactive": 228761,
          "Pages speculative": 1002,
          "Pages throttled": 0,
          "Pages wired down": 834519,
          "Pages purgeable": 5223,
          "\"Translation faults\"": 3374762955,
          "Pages copy-on-write": 120577667,
          "Pages zero filled": 8033792576,
          "Pages reactivated": 658378011,
          "Pages purged": 208106289,
          "File-backed pages": 135046,
          "Anonymous pages": 427143,
          "Pages stored in compressor": 1687401,
          "Pages occupied by compressor": 102039,
          "Decompressions": 1494061607,
          "Compressions": 1644432525,
          "Pageins": 186523779,
          "Pageouts": 4047279,
          "Swapins": 116924982,
          "Swapouts": 132537121
        },
        "swap_raw": "total = 14336.00M  used = 13307.62M  free = 1028.38M  (encrypted)",
        "swap_used_bytes": 13954050949.12,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      },
      "host_after": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 4889,
          "Pages active": 209068,
          "Pages inactive": 205778,
          "Pages speculative": 2536,
          "Pages throttled": 0,
          "Pages wired down": 503907,
          "Pages purgeable": 2,
          "\"Translation faults\"": 3377529711,
          "Pages copy-on-write": 120629182,
          "Pages zero filled": 8034567096,
          "Pages reactivated": 659151416,
          "Pages purged": 208238658,
          "File-backed pages": 112982,
          "Anonymous pages": 304400,
          "Pages stored in compressor": 2234939,
          "Pages occupied by compressor": 594543,
          "Decompressions": 1498247887,
          "Compressions": 1649226239,
          "Pageins": 186583440,
          "Pageouts": 4048111,
          "Swapins": 117138790,
          "Swapouts": 132749814
        },
        "swap_raw": "total = 13312.00M  used = 12442.50M  free = 869.50M  (encrypted)",
        "swap_used_bytes": 13046906880.0,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      }
    },
    {
      "case": "retrieval_1024",
      "prompt": "Read the archive and answer with the three-digit access code only.\nThe archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weath\nThe access code is 074.\ner observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The\nWhat is the access code? Answer with the code only.",
      "prompt_ids": [
        0,
        128803,
        8158,
        270,
        41273,
        305,
        3287,
        418,
        270,
        2038,
        48557,
        3278,
        4181,
        1353,
        603,
        671,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        579,
        901,
        201,
        671,
        3278,
        4181,
        344,
        223,
        31852,
        603,
        264,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        201,
        3085,
        344,
        270,
        3278,
        4181,
        33,
        9361,
        418,
        270,
        4181,
        1353,
        16,
        128804,
        128822
      ],
      "output_ids": [
        31852,
        1
      ],
      "output_text": "074",
      "prompt_tokens": 971,
      "output_tokens": 2,
      "finished_eos": true,
      "expected_answer": "074",
      "answer_matches": true,
      "elapsed_s": 151.49558824999258,
      "ttft_s": 145.14988875004929,
      "decode_tok_s": 0.15767494108660138,
      "intertoken_s": [
        6.342161874985322
      ],
      "timestamps_s": [
        145.14988875004929,
        151.4920506250346
      ],
      "sampled_peak_rss_bytes": 4352884736,
      "sampled_peak_footprint_bytes": 15715527840,
      "mlx_peak_bytes": 14811159790,
      "engine_stats": {
        "prompt_tokens": 971,
        "reused_tokens": 0,
        "prefill_s": 139.68,
        "prefill_tok_s": 7.0,
        "output_tokens": 2,
        "decode_s": 11.82,
        "decode_tok_s": 0.17,
        "expert_hit_rate": 0.4,
        "expert_GB_read": 98.25
      },
      "host_before": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 15192,
          "Pages active": 398380,
          "Pages inactive": 218347,
          "Pages speculative": 2861,
          "Pages throttled": 0,
          "Pages wired down": 306959,
          "Pages purgeable": 5679,
          "\"Translation faults\"": 3377538126,
          "Pages copy-on-write": 120629716,
          "Pages zero filled": 8034572014,
          "Pages reactivated": 659151416,
          "Pages purged": 208238658,
          "File-backed pages": 113583,
          "Anonymous pages": 506005,
          "Pages stored in compressor": 2201415,
          "Pages occupied by compressor": 579064,
          "Decompressions": 1498250762,
          "Compressions": 1649226239,
          "Pageins": 186583910,
          "Pageouts": 4048111,
          "Swapins": 117138982,
          "Swapouts": 132749814
        },
        "swap_raw": "total = 13312.00M  used = 12442.50M  free = 869.50M  (encrypted)",
        "swap_used_bytes": 13046906880.0,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      },
      "host_after": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 4131,
          "Pages active": 351026,
          "Pages inactive": 290353,
          "Pages speculative": 2502,
          "Pages throttled": 0,
          "Pages wired down": 551163,
          "Pages purgeable": 18,
          "\"Translation faults\"": 3381082377,
          "Pages copy-on-write": 120687628,
          "Pages zero filled": 8048960958,
          "Pages reactivated": 659965093,
          "Pages purged": 208527138,
          "File-backed pages": 138315,
          "Anonymous pages": 505566,
          "Pages stored in compressor": 2016245,
          "Pages occupied by compressor": 321395,
          "Decompressions": 1502776430,
          "Compressions": 1653747937,
          "Pageins": 186720266,
          "Pageouts": 4049437,
          "Swapins": 118175863,
          "Swapouts": 133879488
        },
        "swap_raw": "total = 14336.00M  used = 13517.56M  free = 818.44M  (encrypted)",
        "swap_used_bytes": 14174188994.56,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      }
    },
    {
      "case": "retrieval_4096",
      "prompt": "Read the archive and answer with the three-digit access code only.\nThe archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive co\nThe access code is 074.\nntains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine weather observations for the coast. The archive contains routine\nWhat is the access code? Answer with the code only.",
      "prompt_ids": [
        0,
        128803,
        8158,
        270,
        41273,
        305,
        3287,
        418,
        270,
        2038,
        48557,
        3278,
        4181,
        1353,
        603,
        671,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        1218,
        201,
        671,
        3278,
        4181,
        344,
        223,
        31852,
        603,
        533,
        2640,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        9670,
        14605,
        362,
        270,
        11707,
        16,
        455,
        41273,
        7272,
        15805,
        201,
        3085,
        344,
        270,
        3278,
        4181,
        33,
        9361,
        418,
        270,
        4181,
        1353,
        16,
        128804,
        128822
      ],
      "output_ids": [
        31852,
        1
      ],
      "output_text": "074",
      "prompt_tokens": 3764,
      "output_tokens": 2,
      "finished_eos": true,
      "expected_answer": "074",
      "answer_matches": true,
      "elapsed_s": 315.69921483297367,
      "ttft_s": 308.9621912079165,
      "decode_tok_s": 0.14918733554037553,
      "intertoken_s": [
        6.702981834067032
      ],
      "timestamps_s": [
        308.9621912079165,
        315.6651730419835
      ],
      "sampled_peak_rss_bytes": 3789242368,
      "sampled_peak_footprint_bytes": 17964723408,
      "mlx_peak_bytes": 16998479642,
      "engine_stats": {
        "prompt_tokens": 3764,
        "reused_tokens": 0,
        "prefill_s": 304.26,
        "prefill_tok_s": 12.4,
        "output_tokens": 2,
        "decode_s": 11.4,
        "decode_tok_s": 0.18,
        "expert_hit_rate": 0.456,
        "expert_GB_read": 107.12
      },
      "host_before": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 53356,
          "Pages active": 374375,
          "Pages inactive": 320213,
          "Pages speculative": 2633,
          "Pages throttled": 0,
          "Pages wired down": 502389,
          "Pages purgeable": 5650,
          "\"Translation faults\"": 3381092156,
          "Pages copy-on-write": 120688199,
          "Pages zero filled": 8048963294,
          "Pages reactivated": 659965093,
          "Pages purged": 208527138,
          "File-backed pages": 138630,
          "Anonymous pages": 558591,
          "Pages stored in compressor": 1947266,
          "Pages occupied by compressor": 267318,
          "Decompressions": 1502780288,
          "Compressions": 1653747937,
          "Pageins": 186720560,
          "Pageouts": 4049437,
          "Swapins": 118177281,
          "Swapouts": 133879488
        },
        "swap_raw": "total = 14336.00M  used = 13493.56M  free = 842.44M  (encrypted)",
        "swap_used_bytes": 14149023170.56,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      },
      "host_after": {
        "page_size": 16384,
        "vm_counters": {
          "Pages free": 7918,
          "Pages active": 247542,
          "Pages inactive": 243888,
          "Pages speculative": 2377,
          "Pages throttled": 0,
          "Pages wired down": 266770,
          "Pages purgeable": 22,
          "\"Translation faults\"": 3389042498,
          "Pages copy-on-write": 120802313,
          "Pages zero filled": 8091218655,
          "Pages reactivated": 661633681,
          "Pages purged": 208972035,
          "File-backed pages": 146611,
          "Anonymous pages": 347196,
          "Pages stored in compressor": 2362560,
          "Pages occupied by compressor": 751960,
          "Decompressions": 1510222119,
          "Compressions": 1662037567,
          "Pageins": 186950360,
          "Pageouts": 4051772,
          "Swapins": 119328340,
          "Swapouts": 135034829
        },
        "swap_raw": "total = 13312.00M  used = 13136.50M  free = 175.50M  (encrypted)",
        "swap_used_bytes": 13774618624.0,
        "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
      }
    }
  ],
  "completed": true,
  "host_after": {
    "page_size": 16384,
    "vm_counters": {
      "Pages free": 28887,
      "Pages active": 232456,
      "Pages inactive": 237180,
      "Pages speculative": 2877,
      "Pages throttled": 0,
      "Pages wired down": 278603,
      "Pages purgeable": 236,
      "\"Translation faults\"": 3389066124,
      "Pages copy-on-write": 120803316,
      "Pages zero filled": 8091231684,
      "Pages reactivated": 661633681,
      "Pages purged": 208972371,
      "File-backed pages": 147779,
      "Anonymous pages": 324734,
      "Pages stored in compressor": 2380007,
      "Pages occupied by compressor": 740839,
      "Decompressions": 1510232479,
      "Compressions": 1662069695,
      "Pageins": 186951028,
      "Pageouts": 4051772,
      "Swapins": 119329643,
      "Swapouts": 135072937
    },
    "swap_raw": "total = 14336.00M  used = 13679.12M  free = 656.88M  (encrypted)",
    "swap_used_bytes": 14343596933.12,
    "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
  },
  "memory_samples": [
    {
      "elapsed_s": 0.00037475000135600567,
      "phase": "load",
      "rss_bytes": 50724864,
      "footprint_bytes": 31687256
    },
    {
      "elapsed_s": 0.5048022499540821,
      "phase": "load",
      "rss_bytes": 54788096,
      "footprint_bytes": 825606816
    },
    {
      "elapsed_s": 1.005965166958049,
      "phase": "load",
      "rss_bytes": 50724864,
      "footprint_bytes": 1916781216
    },
    {
      "elapsed_s": 1.511169416946359,
      "phase": "load",
      "rss_bytes": 50642944,
      "footprint_bytes": 2740994720
    },
    {
      "elapsed_s": 2.0144995419541374,
      "phase": "load",
      "rss_bytes": 50888704,
      "footprint_bytes": 3717399200
    },
    {
      "elapsed_s": 2.5459480839781463,
      "phase": "load",
      "rss_bytes": 48349184,
      "footprint_bytes": 4905337504
    },
    {
      "elapsed_s": 3.0495175420073792,
      "phase": "load",
      "rss_bytes": 797605888,
      "footprint_bytes": 5699061056
    },
    {
      "elapsed_s": 3.5504540419206023,
      "phase": "load",
      "rss_bytes": 762560512,
      "footprint_bytes": 6212306600
    },
    {
      "elapsed_s": 4.0629097919445485,
      "phase": "load",
      "rss_bytes": 966934528,
      "footprint_bytes": 6893897840
    },
    {
      "elapsed_s": 4.576978291966952,
      "phase": "load",
      "rss_bytes": 1489240064,
      "footprint_bytes": 7967525720
    },
    {
      "elapsed_s": 5.101272042025812,
      "phase": "load",
      "rss_bytes": 1146093568,
      "footprint_bytes": 8605273400
    },
    {
      "elapsed_s": 5.604940708959475,
      "phase": "load",
      "rss_bytes": 1087455232,
      "footprint_bytes": 9428963192
    },
    {
      "elapsed_s": 6.105454874923453,
      "phase": "load",
      "rss_bytes": 1005486080,
      "footprint_bytes": 10117042520
    },
    {
      "elapsed_s": 6.607609124970622,
      "phase": "load",
      "rss_bytes": 869236736,
      "footprint_bytes": 10724217608
    },
    {
      "elapsed_s": 7.108692292007618,
      "phase": "load",
      "rss_bytes": 593199104,
      "footprint_bytes": 11231909024
    },
    {
      "elapsed_s": 7.611374959000386,
      "phase": "load",
      "rss_bytes": 514949120,
      "footprint_bytes": 11786278408
    },
    {
      "elapsed_s": 8.112449208972976,
      "phase": "load",
      "rss_bytes": 468582400,
      "footprint_bytes": 12179658512
    },
    {
      "elapsed_s": 8.621723458985798,
      "phase": "load",
      "rss_bytes": 528973824,
      "footprint_bytes": 12793633056
    },
    {
      "elapsed_s": 9.142394208931364,
      "phase": "load",
      "rss_bytes": 351502336,
      "footprint_bytes": 13124082168
    },
    {
      "elapsed_s": 10.051565625006333,
      "phase": "load",
      "rss_bytes": 330170368,
      "footprint_bytes": 13204478552
    },
    {
      "elapsed_s": 10.911607999936678,
      "phase": "load",
      "rss_bytes": 335773696,
      "footprint_bytes": 13198596840
    },
    {
      "elapsed_s": 11.450674167019315,
      "phase": "load",
      "rss_bytes": 399605760,
      "footprint_bytes": 13252287256
    },
    {
      "elapsed_s": 11.953467292012647,
      "phase": "explanation",
      "rss_bytes": 388268032,
      "footprint_bytes": 13228317608
    },
    {
      "elapsed_s": 12.456527124973945,
      "phase": "explanation",
      "rss_bytes": 395837440,
      "footprint_bytes": 13331127232
    },
    {
      "elapsed_s": 12.967443791916594,
      "phase": "explanation",
      "rss_bytes": 898039808,
      "footprint_bytes": 13335076448
    },
    {
      "elapsed_s": 13.47257433400955,
      "phase": "explanation",
      "rss_bytes": 684900352,
      "footprint_bytes": 13428498040
    },
    {
      "elapsed_s": 14.013786666910164,
      "phase": "explanation",
      "rss_bytes": 1025753088,
      "footprint_bytes": 13465362328
    },
    {
      "elapsed_s": 14.524952791980468,
      "phase": "explanation",
      "rss_bytes": 1433747456,
      "footprint_bytes": 13468721528
    },
    {
      "elapsed_s": 15.031031374935992,
      "phase": "explanation",
      "rss_bytes": 1590509568,
      "footprint_bytes": 13513400840
    },
    {
      "elapsed_s": 15.532208791933954,
      "phase": "explanation",
      "rss_bytes": 2177548288,
      "footprint_bytes": 13521560408
    },
    {
      "elapsed_s": 16.03658874996472,
      "phase": "explanation",
      "rss_bytes": 2504736768,
      "footprint_bytes": 13523772464
    },
    {
      "elapsed_s": 16.538812584010884,
      "phase": "explanation",
      "rss_bytes": 2504753152,
      "footprint_bytes": 13523559472
    },
    {
      "elapsed_s": 17.040106583968736,
      "phase": "explanation",
      "rss_bytes": 2720776192,
      "footprint_bytes": 13588980904
    },
    {
      "elapsed_s": 17.546286249998957,
      "phase": "explanation",
      "rss_bytes": 2815557632,
      "footprint_bytes": 13596583080
    },
    {
      "elapsed_s": 18.053723249933682,
      "phase": "explanation",
      "rss_bytes": 2916270080,
      "footprint_bytes": 13600007576
    },
    {
      "elapsed_s": 18.559131791931577,
      "phase": "explanation",
      "rss_bytes": 3175104512,
      "footprint_bytes": 13600368264
    },
    {
      "elapsed_s": 19.064733500010334,
      "phase": "explanation",
      "rss_bytes": 3387965440,
      "footprint_bytes": 13625534232
    },
    {
      "elapsed_s": 19.569825458922423,
      "phase": "explanation",
      "rss_bytes": 3887857664,
      "footprint_bytes": 13626943568
    },
    {
      "elapsed_s": 20.071667999960482,
      "phase": "explanation",
      "rss_bytes": 4339089408,
      "footprint_bytes": 13638756624
    },
    {
      "elapsed_s": 20.574037624988705,
      "phase": "explanation",
      "rss_bytes": 4339384320,
      "footprint_bytes": 13645555984
    },
    {
      "elapsed_s": 21.07930149999447,
      "phase": "explanation",
      "rss_bytes": 4339695616,
      "footprint_bytes": 13647735056
    },
    {
      "elapsed_s": 21.582494416972622,
      "phase": "explanation",
      "rss_bytes": 4339777536,
      "footprint_bytes": 13647620368
    },
    {
      "elapsed_s": 22.17199979198631,
      "phase": "explanation",
      "rss_bytes": 4340121600,
      "footprint_bytes": 13649357072
    },
    {
      "elapsed_s": 22.678512583952397,
      "phase": "explanation",
      "rss_bytes": 4340154368,
      "footprint_bytes": 13649602832
    },
    {
      "elapsed_s": 23.18185808393173,
      "phase": "explanation",
      "rss_bytes": 4339204096,
      "footprint_bytes": 13649815824
    },
    {
      "elapsed_s": 23.68794066691771,
      "phase": "explanation",
      "rss_bytes": 3982688256,
      "footprint_bytes": 13649799440
    },
    {
      "elapsed_s": 24.19326299999375,
      "phase": "explanation",
      "rss_bytes": 2863284224,
      "footprint_bytes": 13649799440
    },
    {
      "elapsed_s": 24.698451709002256,
      "phase": "explanation",
      "rss_bytes": 2250473472,
      "footprint_bytes": 13648275728
    },
    {
      "elapsed_s": 25.19880962499883,
      "phase": "explanation",
      "rss_bytes": 2026881024,
      "footprint_bytes": 13649619216
    },
    {
      "elapsed_s": 25.70186604198534,
      "phase": "explanation",
      "rss_bytes": 2026913792,
      "footprint_bytes": 13649471760
    },
    {
      "elapsed_s": 26.20354324998334,
      "phase": "explanation",
      "rss_bytes": 2027716608,
      "footprint_bytes": 13656418600
    },
    {
      "elapsed_s": 26.707865541917272,
      "phase": "explanation",
      "rss_bytes": 2027716608,
      "footprint_bytes": 13656418600
    },
    {
      "elapsed_s": 27.21119329193607,
      "phase": "explanation",
      "rss_bytes": 2027782144,
      "footprint_bytes": 13656402216
    },
    {
      "elapsed_s": 27.717748666997068,
      "phase": "explanation",
      "rss_bytes": 2027913216,
      "footprint_bytes": 13656942888
    },
    {
      "elapsed_s": 28.221369999926537,
      "phase": "explanation",
      "rss_bytes": 1684209664,
      "footprint_bytes": 13657368872
    },
    {
      "elapsed_s": 28.723516333964653,
      "phase": "explanation",
      "rss_bytes": 1684209664,
      "footprint_bytes": 13657368872
    },
    {
      "elapsed_s": 29.249111708952114,
      "phase": "explanation",
      "rss_bytes": 1684029440,
      "footprint_bytes": 13657139496
    },
    {
      "elapsed_s": 29.78814674995374,
      "phase": "explanation",
      "rss_bytes": 1681899520,
      "footprint_bytes": 13657024808
    },
    {
      "elapsed_s": 30.318578208913095,
      "phase": "explanation",
      "rss_bytes": 1676804096,
      "footprint_bytes": 13656959272
    },
    {
      "elapsed_s": 30.82749995891936,
      "phase": "explanation",
      "rss_bytes": 1678098432,
      "footprint_bytes": 13657762088
    },
    {
      "elapsed_s": 31.331487916992046,
      "phase": "explanation",
      "rss_bytes": 1678180352,
      "footprint_bytes": 13657794856
    },
    {
      "elapsed_s": 31.848874208983034,
      "phase": "explanation",
      "rss_bytes": 1678180352,
      "footprint_bytes": 13657794856
    },
    {
      "elapsed_s": 32.35808091692161,
      "phase": "explanation",
      "rss_bytes": 1678049280,
      "footprint_bytes": 13656451368
    },
    {
      "elapsed_s": 32.86358304193709,
      "phase": "explanation",
      "rss_bytes": 1636253696,
      "footprint_bytes": 13656795432
    },
    {
      "elapsed_s": 33.36814849998336,
      "phase": "explanation",
      "rss_bytes": 1635500032,
      "footprint_bytes": 13657844008
    },
    {
      "elapsed_s": 33.89884662500117,
      "phase": "explanation",
      "rss_bytes": 2129821696,
      "footprint_bytes": 13658155304
    },
    {
      "elapsed_s": 34.46695487492252,
      "phase": "explanation",
      "rss_bytes": 1622654976,
      "footprint_bytes": 13659023656
    },
    {
      "elapsed_s": 34.96999649994541,
      "phase": "explanation",
      "rss_bytes": 645562368,
      "footprint_bytes": 13658777896
    },
    {
      "elapsed_s": 35.476099458988756,
      "phase": "explanation",
      "rss_bytes": 567820288,
      "footprint_bytes": 13658794280
    },
    {
      "elapsed_s": 35.98185049998574,
      "phase": "explanation",
      "rss_bytes": 567492608,
      "footprint_bytes": 13658482984
    },
    {
      "elapsed_s": 36.48421291692648,
      "phase": "explanation",
      "rss_bytes": 565002240,
      "footprint_bytes": 13658482984
    },
    {
      "elapsed_s": 36.98787716694642,
      "phase": "explanation",
      "rss_bytes": 564936704,
      "footprint_bytes": 13658466600
    },
    {
      "elapsed_s": 37.49353762494866,
      "phase": "explanation",
      "rss_bytes": 660045824,
      "footprint_bytes": 13661563176
    },
    {
      "elapsed_s": 37.997637624968775,
      "phase": "explanation",
      "rss_bytes": 660045824,
      "footprint_bytes": 13661563176
    },
    {
      "elapsed_s": 38.502932416973636,
      "phase": "explanation",
      "rss_bytes": 660062208,
      "footprint_bytes": 13661563176
    },
    {
      "elapsed_s": 39.00825433398131,
      "phase": "explanation",
      "rss_bytes": 1060405248,
      "footprint_bytes": 13661989160
    },
    {
      "elapsed_s": 39.51427512499504,
      "phase": "explanation",
      "rss_bytes": 1057128448,
      "footprint_bytes": 13661563176
    },
    {
      "elapsed_s": 40.01887874992099,
      "phase": "explanation",
      "rss_bytes": 1531199488,
      "footprint_bytes": 13661890856
    },
    {
      "elapsed_s": 40.52038137498312,
      "phase": "explanation",
      "rss_bytes": 1531871232,
      "footprint_bytes": 13662382376
    },
    {
      "elapsed_s": 41.02246516698506,
      "phase": "explanation",
      "rss_bytes": 1531494400,
      "footprint_bytes": 13662415144
    },
    {
      "elapsed_s": 41.52662012493238,
      "phase": "explanation",
      "rss_bytes": 1837137920,
      "footprint_bytes": 13662431528
    },
    {
      "elapsed_s": 42.03069266700186,
      "phase": "explanation",
      "rss_bytes": 1717370880,
      "footprint_bytes": 13664610600
    },
    {
      "elapsed_s": 42.53603329195175,
      "phase": "explanation",
      "rss_bytes": 1549303808,
      "footprint_bytes": 13664594216
    },
    {
      "elapsed_s": 43.03701245901175,
      "phase": "explanation",
      "rss_bytes": 1543372800,
      "footprint_bytes": 13664594216
    },
    {
      "elapsed_s": 43.537788833957165,
      "phase": "explanation",
      "rss_bytes": 1442545664,
      "footprint_bytes": 13664381224
    },
    {
      "elapsed_s": 44.0431537500117,
      "phase": "explanation",
      "rss_bytes": 1630142464,
      "footprint_bytes": 13664643368
    },
    {
      "elapsed_s": 44.54839345894288,
      "phase": "explanation",
      "rss_bytes": 1630748672,
      "footprint_bytes": 13665069352
    },
    {
      "elapsed_s": 45.053638875018805,
      "phase": "explanation",
      "rss_bytes": 1630683136,
      "footprint_bytes": 13665102120
    },
    {
      "elapsed_s": 45.55890612502117,
      "phase": "explanation",
      "rss_bytes": 1630699520,
      "footprint_bytes": 13664921896
    },
    {
      "elapsed_s": 46.06417979195248,
      "phase": "explanation",
      "rss_bytes": 1630879744,
      "footprint_bytes": 13664397608
    },
    {
      "elapsed_s": 46.569561249925755,
      "phase": "explanation",
      "rss_bytes": 1630306304,
      "footprint_bytes": 13666150696
    },
    {
      "elapsed_s": 47.07268662494607,
      "phase": "explanation",
      "rss_bytes": 1631354880,
      "footprint_bytes": 13667232040
    },
    {
      "elapsed_s": 47.578388208989054,
      "phase": "explanation",
      "rss_bytes": 1631354880,
      "footprint_bytes": 13667232040
    },
    {
      "elapsed_s": 48.08358362491708,
      "phase": "explanation",
      "rss_bytes": 1631485952,
      "footprint_bytes": 13667248424
    },
    {
      "elapsed_s": 48.58763970900327,
      "phase": "explanation",
      "rss_bytes": 1633239040,
      "footprint_bytes": 13668657448
    },
    {
      "elapsed_s": 49.09295704192482,
      "phase": "explanation",
      "rss_bytes": 2127642624,
      "footprint_bytes": 13668788520
    },
    {
      "elapsed_s": 49.59828849998303,
      "phase": "explanation",
      "rss_bytes": 2127675392,
      "footprint_bytes": 13668526376
    },
    {
      "elapsed_s": 50.101530999992974,
      "phase": "explanation",
      "rss_bytes": 2560622592,
      "footprint_bytes": 13669951784
    },
    {
      "elapsed_s": 50.60677358391695,
      "phase": "explanation",
      "rss_bytes": 2560622592,
      "footprint_bytes": 13669951784
    },
    {
      "elapsed_s": 51.111927125020884,
      "phase": "explanation",
      "rss_bytes": 2823307264,
      "footprint_bytes": 13669935400
    },
    {
      "elapsed_s": 51.61717016692273,
      "phase": "explanation",
      "rss_bytes": 3240542208,
      "footprint_bytes": 13671180584
    },
    {
      "elapsed_s": 52.12242808402516,
      "phase": "explanation",
      "rss_bytes": 3240574976,
      "footprint_bytes": 13671180584
    },
    {
      "elapsed_s": 52.625994583941065,
      "phase": "explanation",
      "rss_bytes": 3972644864,
      "footprint_bytes": 13671655720
    },
    {
      "elapsed_s": 53.1312484589871,
      "phase": "explanation",
      "rss_bytes": 4074586112,
      "footprint_bytes": 13671868712
    },
    {
      "elapsed_s": 53.63649537495803,
      "phase": "explanation",
      "rss_bytes": 4290822144,
      "footprint_bytes": 13671868712
    },
    {
      "elapsed_s": 54.14139429200441,
      "phase": "explanation",
      "rss_bytes": 4291231744,
      "footprint_bytes": 13672294696
    },
    {
      "elapsed_s": 54.645354709005915,
      "phase": "explanation",
      "rss_bytes": 4291248128,
      "footprint_bytes": 13672294696
    },
    {
      "elapsed_s": 55.14922887494322,
      "phase": "explanation",
      "rss_bytes": 4291461120,
      "footprint_bytes": 13672409384
    },
    {
      "elapsed_s": 55.6545930840075,
      "phase": "explanation",
      "rss_bytes": 4292001792,
      "footprint_bytes": 13672884520
    },
    {
      "elapsed_s": 56.16012416698504,
      "phase": "explanation",
      "rss_bytes": 4292018176,
      "footprint_bytes": 13672868136
    },
    {
      "elapsed_s": 56.665607666946016,
      "phase": "explanation",
      "rss_bytes": 4292608000,
      "footprint_bytes": 13674424616
    },
    {
      "elapsed_s": 57.16771429195069,
      "phase": "explanation",
      "rss_bytes": 4292509696,
      "footprint_bytes": 13674539304
    },
    {
      "elapsed_s": 57.67019029194489,
      "phase": "explanation",
      "rss_bytes": 4292050944,
      "footprint_bytes": 13674637608
    },
    {
      "elapsed_s": 58.175469500012696,
      "phase": "explanation",
      "rss_bytes": 4291887104,
      "footprint_bytes": 13674948904
    },
    {
      "elapsed_s": 58.68272966693621,
      "phase": "explanation",
      "rss_bytes": 4291952640,
      "footprint_bytes": 13674899752
    },
    {
      "elapsed_s": 59.18761216697749,
      "phase": "explanation",
      "rss_bytes": 4291887104,
      "footprint_bytes": 13674916136
    },
    {
      "elapsed_s": 59.688196374918334,
      "phase": "explanation",
      "rss_bytes": 4291969024,
      "footprint_bytes": 13675079976
    },
    {
      "elapsed_s": 60.19358762493357,
      "phase": "explanation",
      "rss_bytes": 3662397440,
      "footprint_bytes": 13675079976
    },
    {
      "elapsed_s": 60.69884345901664,
      "phase": "explanation",
      "rss_bytes": 3662561280,
      "footprint_bytes": 13674768680
    },
    {
      "elapsed_s": 61.20416604191996,
      "phase": "explanation",
      "rss_bytes": 3662970880,
      "footprint_bytes": 13675292968
    },
    {
      "elapsed_s": 61.709406542009674,
      "phase": "explanation",
      "rss_bytes": 3662987264,
      "footprint_bytes": 13675276584
    },
    {
      "elapsed_s": 62.214656791999005,
      "phase": "explanation",
      "rss_bytes": 3283124224,
      "footprint_bytes": 13675768104
    },
    {
      "elapsed_s": 62.717278499971144,
      "phase": "explanation",
      "rss_bytes": 2733785088,
      "footprint_bytes": 13675768104
    },
    {
      "elapsed_s": 63.21816049993504,
      "phase": "explanation",
      "rss_bytes": 2733703168,
      "footprint_bytes": 13675768104
    },
    {
      "elapsed_s": 63.72345658391714,
      "phase": "explanation",
      "rss_bytes": 2733457408,
      "footprint_bytes": 13675407656
    },
    {
      "elapsed_s": 64.22867587499786,
      "phase": "explanation",
      "rss_bytes": 2733916160,
      "footprint_bytes": 13676898600
    },
    {
      "elapsed_s": 64.73311845900025,
      "phase": "explanation",
      "rss_bytes": 2733948928,
      "footprint_bytes": 13677111592
    },
    {
      "elapsed_s": 65.23836958396714,
      "phase": "explanation",
      "rss_bytes": 2734522368,
      "footprint_bytes": 13677734184
    },
    {
      "elapsed_s": 65.74352374998853,
      "phase": "explanation",
      "rss_bytes": 2735357952,
      "footprint_bytes": 13678373160
    },
    {
      "elapsed_s": 66.24876191699877,
      "phase": "explanation",
      "rss_bytes": 2734522368,
      "footprint_bytes": 13679192360
    },
    {
      "elapsed_s": 66.7528077919269,
      "phase": "explanation",
      "rss_bytes": 2735210496,
      "footprint_bytes": 13679683880
    },
    {
      "elapsed_s": 67.257979374961,
      "phase": "explanation",
      "rss_bytes": 2735783936,
      "footprint_bytes": 13680109864
    },
    {
      "elapsed_s": 67.76116158394143,
      "phase": "explanation",
      "rss_bytes": 3012575232,
      "footprint_bytes": 13739158064
    },
    {
      "elapsed_s": 68.26598812500015,
      "phase": "explanation",
      "rss_bytes": 3330605056,
      "footprint_bytes": 13798451880
    },
    {
      "elapsed_s": 68.7708062089514,
      "phase": "explanation",
      "rss_bytes": 3336273920,
      "footprint_bytes": 13802318504
    },
    {
      "elapsed_s": 69.27606641699094,
      "phase": "explanation",
      "rss_bytes": 3338698752,
      "footprint_bytes": 13805595328
    },
    {
      "elapsed_s": 69.78129391698167,
      "phase": "explanation",
      "rss_bytes": 3489251328,
      "footprint_bytes": 13806070464
    },
    {
      "elapsed_s": 70.28656266699545,
      "phase": "explanation",
      "rss_bytes": 3640557568,
      "footprint_bytes": 13807053504
    },
    {
      "elapsed_s": 70.7918344589416,
      "phase": "explanation",
      "rss_bytes": 3715710976,
      "footprint_bytes": 13807332032
    },
    {
      "elapsed_s": 71.29739504191093,
      "phase": "explanation",
      "rss_bytes": 4017258496,
      "footprint_bytes": 13809150656
    },
    {
      "elapsed_s": 71.80330658401363,
      "phase": "explanation",
      "rss_bytes": 4343283712,
      "footprint_bytes": 13810887360
    },
    {
      "elapsed_s": 72.30408908391837,
      "phase": "explanation",
      "rss_bytes": 4345397248,
      "footprint_bytes": 13812968128
    },
    {
      "elapsed_s": 72.80899854202289,
      "phase": "explanation",
      "rss_bytes": 4347281408,
      "footprint_bytes": 13814737600
    },
    {
      "elapsed_s": 73.31426262494642,
      "phase": "explanation",
      "rss_bytes": 4349018112,
      "footprint_bytes": 13816474328
    },
    {
      "elapsed_s": 73.81944383401424,
      "phase": "explanation",
      "rss_bytes": 4349657088,
      "footprint_bytes": 13817080536
    },
    {
      "elapsed_s": 74.32472120900638,
      "phase": "explanation",
      "rss_bytes": 4345135104,
      "footprint_bytes": 13817080536
    },
    {
      "elapsed_s": 74.82997304201126,
      "phase": "explanation",
      "rss_bytes": 4138549248,
      "footprint_bytes": 13815294680
    },
    {
      "elapsed_s": 75.33531574998051,
      "phase": "explanation",
      "rss_bytes": 3525738496,
      "footprint_bytes": 13815311064
    },
    {
      "elapsed_s": 75.84059437492397,
      "phase": "explanation",
      "rss_bytes": 3386736640,
      "footprint_bytes": 13813918424
    },
    {
      "elapsed_s": 76.34594658401329,
      "phase": "explanation",
      "rss_bytes": 1686667264,
      "footprint_bytes": 13813918424
    },
    {
      "elapsed_s": 76.84803045901936,
      "phase": "explanation",
      "rss_bytes": 425459712,
      "footprint_bytes": 13820832496
    },
    {
      "elapsed_s": 77.35029920900706,
      "phase": "explanation",
      "rss_bytes": 190693376,
      "footprint_bytes": 13820865264
    },
    {
      "elapsed_s": 77.85418029199354,
      "phase": "explanation",
      "rss_bytes": 190693376,
      "footprint_bytes": 13821897456
    },
    {
      "elapsed_s": 78.36150966701098,
      "phase": "explanation",
      "rss_bytes": 414826496,
      "footprint_bytes": 13822454512
    },
    {
      "elapsed_s": 78.86676095891744,
      "phase": "explanation",
      "rss_bytes": 743800832,
      "footprint_bytes": 13823716080
    },
    {
      "elapsed_s": 79.37072758399881,
      "phase": "explanation",
      "rss_bytes": 1090224128,
      "footprint_bytes": 13824731888
    },
    {
      "elapsed_s": 79.87129237491172,
      "phase": "explanation",
      "rss_bytes": 1570111488,
      "footprint_bytes": 13825420016
    },
    {
      "elapsed_s": 80.37621012493037,
      "phase": "explanation",
      "rss_bytes": 1984561152,
      "footprint_bytes": 13826075376
    },
    {
      "elapsed_s": 80.88144470902625,
      "phase": "explanation",
      "rss_bytes": 2386542592,
      "footprint_bytes": 13826894576
    },
    {
      "elapsed_s": 81.38667770894244,
      "phase": "explanation",
      "rss_bytes": 2591358976,
      "footprint_bytes": 13827287792
    },
    {
      "elapsed_s": 81.89197845896706,
      "phase": "explanation",
      "rss_bytes": 2082553856,
      "footprint_bytes": 13827222256
    },
    {
      "elapsed_s": 82.40244162501767,
      "phase": "explanation",
      "rss_bytes": 2087469056,
      "footprint_bytes": 13828532976
    },
    {
      "elapsed_s": 82.9206592090195,
      "phase": "explanation",
      "rss_bytes": 2125398016,
      "footprint_bytes": 13828467440
    },
    {
      "elapsed_s": 83.42800854193047,
      "phase": "explanation",
      "rss_bytes": 2345533440,
      "footprint_bytes": 13828827888
    },
    {
      "elapsed_s": 83.93338520894758,
      "phase": "explanation",
      "rss_bytes": 2533457920,
      "footprint_bytes": 13829122800
    },
    {
      "elapsed_s": 84.43732183391694,
      "phase": "explanation",
      "rss_bytes": 2910978048,
      "footprint_bytes": 13829139184
    },
    {
      "elapsed_s": 84.93867858394515,
      "phase": "explanation",
      "rss_bytes": 3226517504,
      "footprint_bytes": 13828893424
    },
    {
      "elapsed_s": 85.44409520900808,
      "phase": "explanation",
      "rss_bytes": 3311222784,
      "footprint_bytes": 13828877040
    },
    {
      "elapsed_s": 85.94933016691357,
      "phase": "explanation",
      "rss_bytes": 3279912960,
      "footprint_bytes": 13828860656
    },
    {
      "elapsed_s": 86.4538918749895,
      "phase": "explanation",
      "rss_bytes": 3375759360,
      "footprint_bytes": 13828844272
    },
    {
      "elapsed_s": 86.95566658396274,
      "phase": "explanation",
      "rss_bytes": 3842162688,
      "footprint_bytes": 13829139184
    },
    {
      "elapsed_s": 87.45935549994465,
      "phase": "explanation",
      "rss_bytes": 3932372992,
      "footprint_bytes": 13829139184
    },
    {
      "elapsed_s": 87.96440383396111,
      "phase": "explanation",
      "rss_bytes": 4007231488,
      "footprint_bytes": 13831056112
    },
    {
      "elapsed_s": 88.46965008391999,
      "phase": "explanation",
      "rss_bytes": 4068392960,
      "footprint_bytes": 13831088880
    },
    {
      "elapsed_s": 88.97064354200847,
      "phase": "explanation",
      "rss_bytes": 4138991616,
      "footprint_bytes": 13831056136
    },
    {
      "elapsed_s": 89.47596704191528,
      "phase": "explanation",
      "rss_bytes": 4163944448,
      "footprint_bytes": 13831072520
    },
    {
      "elapsed_s": 89.98113437497523,
      "phase": "explanation",
      "rss_bytes": 4164943872,
      "footprint_bytes": 13831072520
    },
    {
      "elapsed_s": 90.48401262494735,
      "phase": "explanation",
      "rss_bytes": 4264722432,
      "footprint_bytes": 13831121672
    },
    {
      "elapsed_s": 90.9871474999236,
      "phase": "explanation",
      "rss_bytes": 4277075968,
      "footprint_bytes": 13831121672
    },
    {
      "elapsed_s": 91.4895402919501,
      "phase": "explanation",
      "rss_bytes": 4276862976,
      "footprint_bytes": 13831138056
    },
    {
      "elapsed_s": 91.99452341697179,
      "phase": "explanation",
      "rss_bytes": 4356620288,
      "footprint_bytes": 13831121672
    },
    {
      "elapsed_s": 92.51739058399107,
      "phase": "explanation",
      "rss_bytes": 4366188544,
      "footprint_bytes": 13831138056
    },
    {
      "elapsed_s": 93.02484029193874,
      "phase": "explanation",
      "rss_bytes": 4362502144,
      "footprint_bytes": 13831154440
    },
    {
      "elapsed_s": 93.52571141696535,
      "phase": "explanation",
      "rss_bytes": 4238442496,
      "footprint_bytes": 13831449352
    },
    {
      "elapsed_s": 94.03042212501168,
      "phase": "explanation",
      "rss_bytes": 4238475264,
      "footprint_bytes": 13831482120
    },
    {
      "elapsed_s": 94.53562991693616,
      "phase": "explanation",
      "rss_bytes": 3048996864,
      "footprint_bytes": 13831482120
    },
    {
      "elapsed_s": 95.22270891699009,
      "phase": "explanation",
      "rss_bytes": 2739486720,
      "footprint_bytes": 13831465736
    },
    {
      "elapsed_s": 95.72726833401248,
      "phase": "explanation",
      "rss_bytes": 2779824128,
      "footprint_bytes": 13823306504
    },
    {
      "elapsed_s": 96.23250416701194,
      "phase": "explanation",
      "rss_bytes": 2830483456,
      "footprint_bytes": 13823322888
    },
    {
      "elapsed_s": 96.73591170902364,
      "phase": "explanation",
      "rss_bytes": 2855157760,
      "footprint_bytes": 13823306504
    },
    {
      "elapsed_s": 97.23936054192018,
      "phase": "explanation",
      "rss_bytes": 3076259840,
      "footprint_bytes": 13823339272
    },
    {
      "elapsed_s": 97.74050404201262,
      "phase": "explanation",
      "rss_bytes": 3223764992,
      "footprint_bytes": 13823863560
    },
    {
      "elapsed_s": 98.24566558399238,
      "phase": "explanation",
      "rss_bytes": 3000745984,
      "footprint_bytes": 13823847176
    },
    {
      "elapsed_s": 98.752042084001,
      "phase": "explanation",
      "rss_bytes": 3070869504,
      "footprint_bytes": 13822814984
    },
    {
      "elapsed_s": 99.2572492499603,
      "phase": "explanation",
      "rss_bytes": 3068674048,
      "footprint_bytes": 13823322888
    },
    {
      "elapsed_s": 99.76118029200006,
      "phase": "explanation",
      "rss_bytes": 3069083648,
      "footprint_bytes": 13823322888
    },
    {
      "elapsed_s": 100.26225324999541,
      "phase": "explanation",
      "rss_bytes": 3069919232,
      "footprint_bytes": 13823339272
    },
    {
      "elapsed_s": 100.7675493749557,
      "phase": "explanation",
      "rss_bytes": 3078406144,
      "footprint_bytes": 13823339272
    },
    {
      "elapsed_s": 101.27331845893059,
      "phase": "explanation",
      "rss_bytes": 2676555776,
      "footprint_bytes": 13823077128
    },
    {
      "elapsed_s": 101.86116974998731,
      "phase": "explanation",
      "rss_bytes": 2593849344,
      "footprint_bytes": 13822061320
    },
    {
      "elapsed_s": 102.36653012491297,
      "phase": "explanation",
      "rss_bytes": 1741078528,
      "footprint_bytes": 13819915016
    },
    {
      "elapsed_s": 102.93641879200004,
      "phase": "explanation",
      "rss_bytes": 786825216,
      "footprint_bytes": 13819931400
    },
    {
      "elapsed_s": 103.43716770899482,
      "phase": "explanation",
      "rss_bytes": 74416128,
      "footprint_bytes": 13819931400
    },
    {
      "elapsed_s": 104.0897054169327,
      "phase": "explanation",
      "rss_bytes": 68517888,
      "footprint_bytes": 13817277192
    },
    {
      "elapsed_s": 104.71734162501525,
      "phase": "explanation",
      "rss_bytes": 77479936,
      "footprint_bytes": 13820996384
    },
    {
      "elapsed_s": 105.2282478340203,
      "phase": "explanation",
      "rss_bytes": 173506560,
      "footprint_bytes": 13821782816
    },
    {
      "elapsed_s": 105.73094795900397,
      "phase": "explanation",
      "rss_bytes": 173506560,
      "footprint_bytes": 13822077728
    },
    {
      "elapsed_s": 106.23157591698691,
      "phase": "explanation",
      "rss_bytes": 173539328,
      "footprint_bytes": 13822077728
    },
    {
      "elapsed_s": 106.73682337498758,
      "phase": "explanation",
      "rss_bytes": 161660928,
      "footprint_bytes": 13822126880
    },
    {
      "elapsed_s": 107.242823791923,
      "phase": "explanation",
      "rss_bytes": 132808704,
      "footprint_bytes": 13821324064
    },
    {
      "elapsed_s": 107.77064158394933,
      "phase": "explanation",
      "rss_bytes": 116948992,
      "footprint_bytes": 13821324064
    },
    {
      "elapsed_s": 108.2778255000012,
      "phase": "explanation",
      "rss_bytes": 110002176,
      "footprint_bytes": 13821324064
    },
    {
      "elapsed_s": 108.78205054195132,
      "phase": "explanation",
      "rss_bytes": 96698368,
      "footprint_bytes": 13821324064
    },
    {
      "elapsed_s": 109.29070770891849,
      "phase": "explanation",
      "rss_bytes": 94502912,
      "footprint_bytes": 13821356832
    },
    {
      "elapsed_s": 109.80250270897523,
      "phase": "explanation",
      "rss_bytes": 82853888,
      "footprint_bytes": 13821356832
    },
    {
      "elapsed_s": 110.30399475002196,
      "phase": "explanation",
      "rss_bytes": 66650112,
      "footprint_bytes": 13821913888
    },
    {
      "elapsed_s": 110.80563166702632,
      "phase": "explanation",
      "rss_bytes": 56754176,
      "footprint_bytes": 13820947232
    },
    {
      "elapsed_s": 111.31104462500662,
      "phase": "explanation",
      "rss_bytes": 53821440,
      "footprint_bytes": 13819980576
    },
    {
      "elapsed_s": 111.81660174997523,
      "phase": "explanation",
      "rss_bytes": 102203392,
      "footprint_bytes": 13822339872
    },
    {
      "elapsed_s": 112.3214114169823,
      "phase": "explanation",
      "rss_bytes": 100728832,
      "footprint_bytes": 13822339872
    },
    {
      "elapsed_s": 112.82334345893469,
      "phase": "explanation",
      "rss_bytes": 97468416,
      "footprint_bytes": 13822339872
    },
    {
      "elapsed_s": 113.33620170899667,
      "phase": "explanation",
      "rss_bytes": 97337344,
      "footprint_bytes": 13822536480
    },
    {
      "elapsed_s": 113.8371401670156,
      "phase": "explanation",
      "rss_bytes": 98975744,
      "footprint_bytes": 13822339872
    },
    {
      "elapsed_s": 114.34261087491177,
      "phase": "explanation",
      "rss_bytes": 148373504,
      "footprint_bytes": 13823011616
    },
    {
      "elapsed_s": 114.84698858391494,
      "phase": "explanation",
      "rss_bytes": 148389888,
      "footprint_bytes": 13823322912
    },
    {
      "elapsed_s": 115.35215395898558,
      "phase": "explanation",
      "rss_bytes": 195346432,
      "footprint_bytes": 13823339296
    },
    {
      "elapsed_s": 115.8536648749141,
      "phase": "explanation",
      "rss_bytes": 195362816,
      "footprint_bytes": 13823339296
    },
    {
      "elapsed_s": 116.3584175419528,
      "phase": "explanation",
      "rss_bytes": 245284864,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 116.86385766696185,
      "phase": "explanation",
      "rss_bytes": 245284864,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 117.36818745895289,
      "phase": "explanation",
      "rss_bytes": 245317632,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 117.87020387500525,
      "phase": "explanation",
      "rss_bytes": 270729216,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 118.37545649998356,
      "phase": "explanation",
      "rss_bytes": 270729216,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 118.88066329201683,
      "phase": "explanation",
      "rss_bytes": 283918336,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 119.3858495419845,
      "phase": "explanation",
      "rss_bytes": 283934720,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 119.89108179195318,
      "phase": "explanation",
      "rss_bytes": 283934720,
      "footprint_bytes": 13823355680
    },
    {
      "elapsed_s": 120.39630833396222,
      "phase": "explanation",
      "rss_bytes": 321765376,
      "footprint_bytes": 13822831392
    },
    {
      "elapsed_s": 120.90152287494857,
      "phase": "explanation",
      "rss_bytes": 322125824,
      "footprint_bytes": 13822831392
    },
    {
      "elapsed_s": 121.40679204196204,
      "phase": "explanation",
      "rss_bytes": 400605184,
      "footprint_bytes": 13823388448
    },
    {
      "elapsed_s": 121.91014733398333,
      "phase": "explanation",
      "rss_bytes": 400605184,
      "footprint_bytes": 13823388448
    },
    {
      "elapsed_s": 122.41537620895542,
      "phase": "explanation",
      "rss_bytes": 413515776,
      "footprint_bytes": 13823388448
    },
    {
      "elapsed_s": 122.92018520901911,
      "phase": "explanation",
      "rss_bytes": 413515776,
      "footprint_bytes": 13823388448
    },
    {
      "elapsed_s": 123.4255592089612,
      "phase": "explanation",
      "rss_bytes": 413548544,
      "footprint_bytes": 13823404832
    },
    {
      "elapsed_s": 123.92842095892411,
      "phase": "explanation",
      "rss_bytes": 463978496,
      "footprint_bytes": 13823404832
    },
    {
      "elapsed_s": 124.43372187495697,
      "phase": "explanation",
      "rss_bytes": 463978496,
      "footprint_bytes": 13823404832
    },
    {
      "elapsed_s": 124.93678999994881,
      "phase": "explanation",
      "rss_bytes": 539639808,
      "footprint_bytes": 13823404832
    },
    {
      "elapsed_s": 125.44214954192284,
      "phase": "explanation",
      "rss_bytes": 565280768,
      "footprint_bytes": 13823421216
    },
    {
      "elapsed_s": 125.9492189589655,
      "phase": "explanation",
      "rss_bytes": 834945024,
      "footprint_bytes": 13823437600
    },
    {
      "elapsed_s": 126.45351470902096,
      "phase": "explanation",
      "rss_bytes": 1144668160,
      "footprint_bytes": 13823437600
    },
    {
      "elapsed_s": 126.95867666695267,
      "phase": "explanation",
      "rss_bytes": 1440366592,
      "footprint_bytes": 13823421216
    },
    {
      "elapsed_s": 127.4639687089948,
      "phase": "explanation",
      "rss_bytes": 1579548672,
      "footprint_bytes": 13823421216
    },
    {
      "elapsed_s": 127.96936333400663,
      "phase": "explanation",
      "rss_bytes": 1888665600,
      "footprint_bytes": 13823437600
    },
    {
      "elapsed_s": 128.47424837492872,
      "phase": "explanation",
      "rss_bytes": 2083373056,
      "footprint_bytes": 13823421216
    },
    {
      "elapsed_s": 128.9756142089609,
      "phase": "explanation",
      "rss_bytes": 2083373056,
      "footprint_bytes": 13823421216
    },
    {
      "elapsed_s": 129.47956725000404,
      "phase": "explanation",
      "rss_bytes": 1750712320,
      "footprint_bytes": 13827877664
    },
    {
      "elapsed_s": 129.98482104192954,
      "phase": "explanation",
      "rss_bytes": 1750712320,
      "footprint_bytes": 13827877664
    },
    {
      "elapsed_s": 130.48853262502234,
      "phase": "explanation",
      "rss_bytes": 1452556288,
      "footprint_bytes": 13826190112
    },
    {
      "elapsed_s": 131.02054945891723,
      "phase": "explanation",
      "rss_bytes": 524877824,
      "footprint_bytes": 13826190112
    },
    {
      "elapsed_s": 131.5247734169243,
      "phase": "explanation",
      "rss_bytes": 165691392,
      "footprint_bytes": 13826075424
    },
    {
      "elapsed_s": 132.02908037498128,
      "phase": "explanation",
      "rss_bytes": 165199872,
      "footprint_bytes": 13826288416
    },
    {
      "elapsed_s": 132.534356417018,
      "phase": "explanation",
      "rss_bytes": 227229696,
      "footprint_bytes": 13827615520
    },
    {
      "elapsed_s": 133.0359504589578,
      "phase": "explanation",
      "rss_bytes": 456769536,
      "footprint_bytes": 13827943200
    },
    {
      "elapsed_s": 133.537401999929,
      "phase": "explanation",
      "rss_bytes": 531890176,
      "footprint_bytes": 13827730208
    },
    {
      "elapsed_s": 134.04262424993794,
      "phase": "explanation",
      "rss_bytes": 867418112,
      "footprint_bytes": 13827992352
    },
    {
      "elapsed_s": 134.55348612496164,
      "phase": "explanation",
      "rss_bytes": 1243217920,
      "footprint_bytes": 13827992352
    },
    {
      "elapsed_s": 135.05872495891526,
      "phase": "explanation",
      "rss_bytes": 1667104768,
      "footprint_bytes": 13827992352
    },
    {
      "elapsed_s": 135.56024274998344,
      "phase": "explanation",
      "rss_bytes": 1991999488,
      "footprint_bytes": 13828254496
    },
    {
      "elapsed_s": 136.06550774991047,
      "phase": "explanation",
      "rss_bytes": 2331836416,
      "footprint_bytes": 13828254496
    },
    {
      "elapsed_s": 136.5701013749931,
      "phase": "explanation",
      "rss_bytes": 2521546752,
      "footprint_bytes": 13828238112
    },
    {
      "elapsed_s": 137.07564116700087,
      "phase": "explanation",
      "rss_bytes": 2695790592,
      "footprint_bytes": 13829303072
    },
    {
      "elapsed_s": 137.58129133400507,
      "phase": "explanation",
      "rss_bytes": 3044147200,
      "footprint_bytes": 13829040928
    },
    {
      "elapsed_s": 138.08573245897423,
      "phase": "explanation",
      "rss_bytes": 3376922624,
      "footprint_bytes": 13829040928
    },
    {
      "elapsed_s": 138.5867302089464,
      "phase": "explanation",
      "rss_bytes": 3376857088,
      "footprint_bytes": 13828991776
    },
    {
      "elapsed_s": 139.0919992090203,
      "phase": "explanation",
      "rss_bytes": 3378544640,
      "footprint_bytes": 13829073696
    },
    {
      "elapsed_s": 139.59467120899353,
      "phase": "explanation",
      "rss_bytes": 3372335104,
      "footprint_bytes": 13829073696
    },
    {
      "elapsed_s": 140.0951067499118,
      "phase": "explanation",
      "rss_bytes": 3370500096,
      "footprint_bytes": 13829090080
    },
    {
      "elapsed_s": 140.60045108397026,
      "phase": "explanation",
      "rss_bytes": 3383459840,
      "footprint_bytes": 13829335840
    },
    {
      "elapsed_s": 141.10415174998343,
      "phase": "explanation",
      "rss_bytes": 3443195904,
      "footprint_bytes": 13829335840
    },
    {
      "elapsed_s": 141.6130724590039,
      "phase": "explanation",
      "rss_bytes": 3503374336,
      "footprint_bytes": 13828811552
    },
    {
      "elapsed_s": 142.12859987502452,
      "phase": "explanation",
      "rss_bytes": 2081357824,
      "footprint_bytes": 13829319456
    },
    {
      "elapsed_s": 142.68382654199377,
      "phase": "explanation",
      "rss_bytes": 1970520064,
      "footprint_bytes": 13829319456
    },
    {
      "elapsed_s": 143.18672183400486,
      "phase": "explanation",
      "rss_bytes": 2006073344,
      "footprint_bytes": 13829335840
    },
    {
      "elapsed_s": 143.69054300000425,
      "phase": "explanation",
      "rss_bytes": 2071248896,
      "footprint_bytes": 13830613792
    },
    {
      "elapsed_s": 144.19640504196286,
      "phase": "explanation",
      "rss_bytes": 2147221504,
      "footprint_bytes": 13830908704
    },
    {
      "elapsed_s": 144.7012409589952,
      "phase": "explanation",
      "rss_bytes": 2349268992,
      "footprint_bytes": 13830908704
    },
    {
      "elapsed_s": 145.20359649998136,
      "phase": "explanation",
      "rss_bytes": 2587377664,
      "footprint_bytes": 13830908704
    },
    {
      "elapsed_s": 145.70889116695616,
      "phase": "explanation",
      "rss_bytes": 2675113984,
      "footprint_bytes": 13830630176
    },
    {
      "elapsed_s": 146.21422066702507,
      "phase": "explanation",
      "rss_bytes": 2683535360,
      "footprint_bytes": 13830908704
    },
    {
      "elapsed_s": 146.71541216701735,
      "phase": "explanation",
      "rss_bytes": 2683551744,
      "footprint_bytes": 13830892320
    },
    {
      "elapsed_s": 147.22080991696566,
      "phase": "explanation",
      "rss_bytes": 2627043328,
      "footprint_bytes": 13830892320
    },
    {
      "elapsed_s": 147.72661299991887,
      "phase": "explanation",
      "rss_bytes": 2139619328,
      "footprint_bytes": 13830286112
    },
    {
      "elapsed_s": 148.2319384169532,
      "phase": "explanation",
      "rss_bytes": 2091352064,
      "footprint_bytes": 13830351648
    },
    {
      "elapsed_s": 148.7366850839462,
      "phase": "explanation",
      "rss_bytes": 2093056000,
      "footprint_bytes": 13830433568
    },
    {
      "elapsed_s": 149.24200395902153,
      "phase": "explanation",
      "rss_bytes": 2186788864,
      "footprint_bytes": 13830777632
    },
    {
      "elapsed_s": 149.74729674996343,
      "phase": "explanation",
      "rss_bytes": 2274279424,
      "footprint_bytes": 13830925088
    },
    {
      "elapsed_s": 150.25257229199633,
      "phase": "explanation",
      "rss_bytes": 2527543296,
      "footprint_bytes": 13830974240
    },
    {
      "elapsed_s": 150.75844624999445,
      "phase": "explanation",
      "rss_bytes": 2790211584,
      "footprint_bytes": 13830974240
    },
    {
      "elapsed_s": 151.26295295893215,
      "phase": "explanation",
      "rss_bytes": 2790227968,
      "footprint_bytes": 13830957856
    },
    {
      "elapsed_s": 151.7649470840115,
      "phase": "explanation",
      "rss_bytes": 2805645312,
      "footprint_bytes": 13830957856
    },
    {
      "elapsed_s": 152.26963370898739,
      "phase": "explanation",
      "rss_bytes": 3128819712,
      "footprint_bytes": 13831039776
    },
    {
      "elapsed_s": 152.7749274589587,
      "phase": "explanation",
      "rss_bytes": 3303358464,
      "footprint_bytes": 13831039776
    },
    {
      "elapsed_s": 153.2793585419422,
      "phase": "explanation",
      "rss_bytes": 3454763008,
      "footprint_bytes": 13831056184
    },
    {
      "elapsed_s": 153.78460887493566,
      "phase": "explanation",
      "rss_bytes": 3510648832,
      "footprint_bytes": 13830531896
    },
    {
      "elapsed_s": 154.28651725000236,
      "phase": "explanation",
      "rss_bytes": 3594600448,
      "footprint_bytes": 13830777680
    },
    {
      "elapsed_s": 154.78979887499008,
      "phase": "explanation",
      "rss_bytes": 3657203712,
      "footprint_bytes": 13830794064
    },
    {
      "elapsed_s": 155.29530054191127,
      "phase": "explanation",
      "rss_bytes": 3779067904,
      "footprint_bytes": 13830794064
    },
    {
      "elapsed_s": 155.80013304192107,
      "phase": "explanation",
      "rss_bytes": 3828875264,
      "footprint_bytes": 13830581072
    },
    {
      "elapsed_s": 156.30312145897187,
      "phase": "explanation",
      "rss_bytes": 3879682048,
      "footprint_bytes": 13830859624
    },
    {
      "elapsed_s": 156.80835399997886,
      "phase": "explanation",
      "rss_bytes": 3904307200,
      "footprint_bytes": 13830859624
    },
    {
      "elapsed_s": 157.31189458398148,
      "phase": "explanation",
      "rss_bytes": 4031660032,
      "footprint_bytes": 13830859624
    },
    {
      "elapsed_s": 157.81566274992656,
      "phase": "explanation",
      "rss_bytes": 4044144640,
      "footprint_bytes": 13830859624
    },
    {
      "elapsed_s": 158.31976920901798,
      "phase": "explanation",
      "rss_bytes": 4123787264,
      "footprint_bytes": 13830892392
    },
    {
      "elapsed_s": 158.82491191697773,
      "phase": "explanation",
      "rss_bytes": 4136304640,
      "footprint_bytes": 13830908776
    },
    {
      "elapsed_s": 159.33057929191273,
      "phase": "explanation",
      "rss_bytes": 4156407808,
      "footprint_bytes": 13830974312
    },
    {
      "elapsed_s": 159.83574345894158,
      "phase": "explanation",
      "rss_bytes": 4188880896,
      "footprint_bytes": 13831089000
    },
    {
      "elapsed_s": 160.33642170892563,
      "phase": "explanation",
      "rss_bytes": 4201349120,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 160.84162216691766,
      "phase": "explanation",
      "rss_bytes": 4221272064,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 161.34674683399498,
      "phase": "explanation",
      "rss_bytes": 4246290432,
      "footprint_bytes": 13831056232
    },
    {
      "elapsed_s": 161.8521157919895,
      "phase": "explanation",
      "rss_bytes": 4246274048,
      "footprint_bytes": 13831023464
    },
    {
      "elapsed_s": 162.35725274996366,
      "phase": "explanation",
      "rss_bytes": 4246290432,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 162.86189129191916,
      "phase": "explanation",
      "rss_bytes": 4266311680,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 163.36486012500245,
      "phase": "explanation",
      "rss_bytes": 4266328064,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 163.86972795892507,
      "phase": "explanation",
      "rss_bytes": 4286152704,
      "footprint_bytes": 13830826856
    },
    {
      "elapsed_s": 164.37535174994264,
      "phase": "explanation",
      "rss_bytes": 4286234624,
      "footprint_bytes": 13831072616
    },
    {
      "elapsed_s": 164.88049766700715,
      "phase": "explanation",
      "rss_bytes": 4286234624,
      "footprint_bytes": 13831072616
    },
    {
      "elapsed_s": 165.38566541695036,
      "phase": "explanation",
      "rss_bytes": 4338450432,
      "footprint_bytes": 13831089000
    },
    {
      "elapsed_s": 165.88635774992872,
      "phase": "explanation",
      "rss_bytes": 4353867776,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 166.39154049998615,
      "phase": "explanation",
      "rss_bytes": 4353949696,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 166.89367641694844,
      "phase": "explanation",
      "rss_bytes": 4354064384,
      "footprint_bytes": 13831220072
    },
    {
      "elapsed_s": 167.3978972089244,
      "phase": "explanation",
      "rss_bytes": 4354179072,
      "footprint_bytes": 13831220072
    },
    {
      "elapsed_s": 167.9028102089651,
      "phase": "explanation",
      "rss_bytes": 4354195456,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 168.40803445898928,
      "phase": "explanation",
      "rss_bytes": 4354277376,
      "footprint_bytes": 13831154536
    },
    {
      "elapsed_s": 168.91251512500457,
      "phase": "explanation",
      "rss_bytes": 4379164672,
      "footprint_bytes": 13831170920
    },
    {
      "elapsed_s": 169.4180224169977,
      "phase": "explanation",
      "rss_bytes": 4410048512,
      "footprint_bytes": 13831170920
    },
    {
      "elapsed_s": 169.92194741696585,
      "phase": "explanation",
      "rss_bytes": 4422762496,
      "footprint_bytes": 13831514984
    },
    {
      "elapsed_s": 170.42545874998905,
      "phase": "explanation",
      "rss_bytes": 4422172672,
      "footprint_bytes": 13831514984
    },
    {
      "elapsed_s": 170.9306147500174,
      "phase": "explanation",
      "rss_bytes": 4481728512,
      "footprint_bytes": 13831203688
    },
    {
      "elapsed_s": 171.43588920892216,
      "phase": "explanation",
      "rss_bytes": 4481761280,
      "footprint_bytes": 13831203688
    },
    {
      "elapsed_s": 171.95669141691178,
      "phase": "explanation",
      "rss_bytes": 4534517760,
      "footprint_bytes": 13831203688
    },
    {
      "elapsed_s": 172.46199491701555,
      "phase": "explanation",
      "rss_bytes": 4554440704,
      "footprint_bytes": 13831301992
    },
    {
      "elapsed_s": 172.96713725000154,
      "phase": "explanation",
      "rss_bytes": 4566908928,
      "footprint_bytes": 13831318376
    },
    {
      "elapsed_s": 173.46971070894506,
      "phase": "explanation",
      "rss_bytes": 4581916672,
      "footprint_bytes": 13831318376
    },
    {
      "elapsed_s": 173.97235308401287,
      "phase": "explanation",
      "rss_bytes": 4582014976,
      "footprint_bytes": 13831269224
    },
    {
      "elapsed_s": 174.47758504201192,
      "phase": "explanation",
      "rss_bytes": 4580835328,
      "footprint_bytes": 13831596904
    },
    {
      "elapsed_s": 174.98273445898667,
      "phase": "explanation",
      "rss_bytes": 4581883904,
      "footprint_bytes": 13831629672
    },
    {
      "elapsed_s": 175.48624116694555,
      "phase": "explanation",
      "rss_bytes": 4582031360,
      "footprint_bytes": 13831629672
    },
    {
      "elapsed_s": 175.99139595893212,
      "phase": "explanation",
      "rss_bytes": 4581195776,
      "footprint_bytes": 13831318376
    },
    {
      "elapsed_s": 176.49655387492385,
      "phase": "explanation",
      "rss_bytes": 4581933056,
      "footprint_bytes": 13831318376
    },
    {
      "elapsed_s": 177.00173154193908,
      "phase": "explanation",
      "rss_bytes": 4582031360,
      "footprint_bytes": 13831318376
    },
    {
      "elapsed_s": 177.50537487491965,
      "phase": "explanation",
      "rss_bytes": 4582178816,
      "footprint_bytes": 13831351144
    },
    {
      "elapsed_s": 178.00937099999283,
      "phase": "explanation",
      "rss_bytes": 4582227968,
      "footprint_bytes": 13831367528
    },
    {
      "elapsed_s": 178.5098851249786,
      "phase": "explanation",
      "rss_bytes": 4602216448,
      "footprint_bytes": 13831400296
    },
    {
      "elapsed_s": 179.0140832089819,
      "phase": "explanation",
      "rss_bytes": 4602298368,
      "footprint_bytes": 13831400296
    },
    {
      "elapsed_s": 179.51928320899606,
      "phase": "explanation",
      "rss_bytes": 4602331136,
      "footprint_bytes": 13831416680
    },
    {
      "elapsed_s": 180.03543962491676,
      "phase": "explanation",
      "rss_bytes": 4602101760,
      "footprint_bytes": 13831351144
    },
    {
      "elapsed_s": 180.5406622919254,
      "phase": "explanation",
      "rss_bytes": 4602085376,
      "footprint_bytes": 13831351144
    },
    {
      "elapsed_s": 181.0458757089218,
      "phase": "explanation",
      "rss_bytes": 4602183680,
      "footprint_bytes": 13831351144
    },
    {
      "elapsed_s": 181.54911825002637,
      "phase": "explanation",
      "rss_bytes": 4602347520,
      "footprint_bytes": 13831662440
    },
    {
      "elapsed_s": 182.05437033402268,
      "phase": "explanation",
      "rss_bytes": 4601905152,
      "footprint_bytes": 13831678824
    },
    {
      "elapsed_s": 182.55985679198056,
      "phase": "explanation",
      "rss_bytes": 4602068992,
      "footprint_bytes": 13831727976
    },
    {
      "elapsed_s": 183.06147249997593,
      "phase": "explanation",
      "rss_bytes": 4602085376,
      "footprint_bytes": 13831433064
    },
    {
      "elapsed_s": 183.5666904170066,
      "phase": "explanation",
      "rss_bytes": 4602052608,
      "footprint_bytes": 13831596904
    },
    {
      "elapsed_s": 184.06945745891426,
      "phase": "explanation",
      "rss_bytes": 4602904576,
      "footprint_bytes": 13831727976
    },
    {
      "elapsed_s": 184.57470816699788,
      "phase": "explanation",
      "rss_bytes": 4602609664,
      "footprint_bytes": 13831727976
    },
    {
      "elapsed_s": 185.07744408398867,
      "phase": "explanation",
      "rss_bytes": 4617388032,
      "footprint_bytes": 13831629672
    },
    {
      "elapsed_s": 185.58437237492763,
      "phase": "explanation",
      "rss_bytes": 4617371648,
      "footprint_bytes": 13831646056
    },
    {
      "elapsed_s": 186.08625045896042,
      "phase": "explanation",
      "rss_bytes": 4453482496,
      "footprint_bytes": 13831662440
    },
    {
      "elapsed_s": 186.58785399992485,
      "phase": "explanation",
      "rss_bytes": 4453580800,
      "footprint_bytes": 13831662440
    },
    {
      "elapsed_s": 187.09519191691652,
      "phase": "explanation",
      "rss_bytes": 4228218880,
      "footprint_bytes": 13831613288
    },
    {
      "elapsed_s": 187.61062987498008,
      "phase": "explanation",
      "rss_bytes": 4080025600,
      "footprint_bytes": 13831891816
    },
    {
      "elapsed_s": 188.11586066696327,
      "phase": "explanation",
      "rss_bytes": 4080123904,
      "footprint_bytes": 13831891816
    },
    {
      "elapsed_s": 188.6211604999844,
      "phase": "explanation",
      "rss_bytes": 4080123904,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 189.12637374992482,
      "phase": "explanation",
      "rss_bytes": 4141465600,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 189.63117816695012,
      "phase": "explanation",
      "rss_bytes": 4141498368,
      "footprint_bytes": 13831891816
    },
    {
      "elapsed_s": 190.13608162500896,
      "phase": "explanation",
      "rss_bytes": 4141514752,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 190.64006816700567,
      "phase": "explanation",
      "rss_bytes": 4141400064,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 191.1453965419205,
      "phase": "explanation",
      "rss_bytes": 4092739584,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 191.64870749996044,
      "phase": "explanation",
      "rss_bytes": 4081549312,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 192.15402083401568,
      "phase": "explanation",
      "rss_bytes": 4081549312,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 192.65755391691346,
      "phase": "explanation",
      "rss_bytes": 3215900672,
      "footprint_bytes": 13829876584
    },
    {
      "elapsed_s": 193.23586045892444,
      "phase": "explanation",
      "rss_bytes": 2648358912,
      "footprint_bytes": 13831908200
    },
    {
      "elapsed_s": 193.74110941693652,
      "phase": "explanation",
      "rss_bytes": 2519416832,
      "footprint_bytes": 13824732008
    },
    {
      "elapsed_s": 194.24638149992097,
      "phase": "explanation",
      "rss_bytes": 2519203840,
      "footprint_bytes": 13824715624
    },
    {
      "elapsed_s": 194.76942783396225,
      "phase": "explanation",
      "rss_bytes": 2574073856,
      "footprint_bytes": 13824207720
    },
    {
      "elapsed_s": 195.27142954198644,
      "phase": "explanation",
      "rss_bytes": 2572517376,
      "footprint_bytes": 13824207720
    },
    {
      "elapsed_s": 195.77685941697564,
      "phase": "explanation",
      "rss_bytes": 2572566528,
      "footprint_bytes": 13824224104
    },
    {
      "elapsed_s": 196.27961783402134,
      "phase": "explanation",
      "rss_bytes": 2619916288,
      "footprint_bytes": 13825862504
    },
    {
      "elapsed_s": 196.78612900001463,
      "phase": "explanation",
      "rss_bytes": 2559934464,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 197.291540834005,
      "phase": "explanation",
      "rss_bytes": 2750005248,
      "footprint_bytes": 13824732008
    },
    {
      "elapsed_s": 197.79648579191417,
      "phase": "explanation",
      "rss_bytes": 2787606528,
      "footprint_bytes": 13824732008
    },
    {
      "elapsed_s": 198.30569249996915,
      "phase": "explanation",
      "rss_bytes": 3033448448,
      "footprint_bytes": 13823912808
    },
    {
      "elapsed_s": 198.81134233402554,
      "phase": "explanation",
      "rss_bytes": 2785394688,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 199.31748570897616,
      "phase": "explanation",
      "rss_bytes": 1588822016,
      "footprint_bytes": 13823437672
    },
    {
      "elapsed_s": 199.82624541700352,
      "phase": "explanation",
      "rss_bytes": 845889536,
      "footprint_bytes": 13823765352
    },
    {
      "elapsed_s": 200.33138387498911,
      "phase": "explanation",
      "rss_bytes": 575864832,
      "footprint_bytes": 13823765352
    },
    {
      "elapsed_s": 200.83606645895634,
      "phase": "explanation",
      "rss_bytes": 450379776,
      "footprint_bytes": 13823765352
    },
    {
      "elapsed_s": 201.34139999991748,
      "phase": "explanation",
      "rss_bytes": 300826624,
      "footprint_bytes": 13823519592
    },
    {
      "elapsed_s": 201.84325074998196,
      "phase": "explanation",
      "rss_bytes": 306888704,
      "footprint_bytes": 13824076648
    },
    {
      "elapsed_s": 202.34860116697382,
      "phase": "explanation",
      "rss_bytes": 265142272,
      "footprint_bytes": 13824256872
    },
    {
      "elapsed_s": 202.85394858394284,
      "phase": "explanation",
      "rss_bytes": 166805504,
      "footprint_bytes": 13824486248
    },
    {
      "elapsed_s": 203.35926466691308,
      "phase": "explanation",
      "rss_bytes": 159416320,
      "footprint_bytes": 13824732008
    },
    {
      "elapsed_s": 203.8644819590263,
      "phase": "explanation",
      "rss_bytes": 235241472,
      "footprint_bytes": 13824764776
    },
    {
      "elapsed_s": 204.36933716700878,
      "phase": "explanation",
      "rss_bytes": 217284608,
      "footprint_bytes": 13824519016
    },
    {
      "elapsed_s": 204.87366154196206,
      "phase": "explanation",
      "rss_bytes": 215351296,
      "footprint_bytes": 13824519016
    },
    {
      "elapsed_s": 205.37770687497687,
      "phase": "explanation",
      "rss_bytes": 203472896,
      "footprint_bytes": 13823454056
    },
    {
      "elapsed_s": 205.88174054201227,
      "phase": "explanation",
      "rss_bytes": 272744448,
      "footprint_bytes": 13824043880
    },
    {
      "elapsed_s": 206.38609491696116,
      "phase": "explanation",
      "rss_bytes": 272744448,
      "footprint_bytes": 13824043880
    },
    {
      "elapsed_s": 206.88732266693842,
      "phase": "explanation",
      "rss_bytes": 272760832,
      "footprint_bytes": 13824519016
    },
    {
      "elapsed_s": 207.39288754202425,
      "phase": "explanation",
      "rss_bytes": 336003072,
      "footprint_bytes": 13824174952
    },
    {
      "elapsed_s": 207.89668516698293,
      "phase": "explanation",
      "rss_bytes": 336003072,
      "footprint_bytes": 13824387944
    },
    {
      "elapsed_s": 208.40205154195428,
      "phase": "explanation",
      "rss_bytes": 336003072,
      "footprint_bytes": 13824781160
    },
    {
      "elapsed_s": 208.90744962496683,
      "phase": "explanation",
      "rss_bytes": 411418624,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 209.41265149996616,
      "phase": "explanation",
      "rss_bytes": 411189248,
      "footprint_bytes": 13823732584
    },
    {
      "elapsed_s": 209.91690283396747,
      "phase": "explanation",
      "rss_bytes": 410583040,
      "footprint_bytes": 13823732584
    },
    {
      "elapsed_s": 210.42728149995673,
      "phase": "explanation",
      "rss_bytes": 426917888,
      "footprint_bytes": 13824109416
    },
    {
      "elapsed_s": 210.9330609999597,
      "phase": "explanation",
      "rss_bytes": 218431488,
      "footprint_bytes": 13824191336
    },
    {
      "elapsed_s": 211.43596979195718,
      "phase": "explanation",
      "rss_bytes": 104579072,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 211.94146383402403,
      "phase": "explanation",
      "rss_bytes": 92012544,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 212.44597870891448,
      "phase": "explanation",
      "rss_bytes": 85590016,
      "footprint_bytes": 13824289640
    },
    {
      "elapsed_s": 212.95261908392422,
      "phase": "explanation",
      "rss_bytes": 74891264,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 213.45789387496188,
      "phase": "explanation",
      "rss_bytes": 73154560,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 213.9632434999803,
      "phase": "explanation",
      "rss_bytes": 59883520,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 214.46570004196838,
      "phase": "explanation",
      "rss_bytes": 58638336,
      "footprint_bytes": 13824306024
    },
    {
      "elapsed_s": 214.9662113749655,
      "phase": "explanation",
      "rss_bytes": 58015744,
      "footprint_bytes": 13824519016
    },
    {
      "elapsed_s": 215.47154049994424,
      "phase": "explanation",
      "rss_bytes": 57933824,
      "footprint_bytes": 13823814504
    },
    {
      "elapsed_s": 215.97675599996,
      "phase": "explanation",
      "rss_bytes": 116228096,
      "footprint_bytes": 13824322408
    },
    {
      "elapsed_s": 216.4770788749447,
      "phase": "explanation",
      "rss_bytes": 116228096,
      "footprint_bytes": 13824781160
    },
    {
      "elapsed_s": 216.97973845899105,
      "phase": "explanation",
      "rss_bytes": 179027968,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 217.48509500001092,
      "phase": "explanation",
      "rss_bytes": 178192384,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 217.99177624995355,
      "phase": "explanation",
      "rss_bytes": 257441792,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 218.49380883399863,
      "phase": "explanation",
      "rss_bytes": 256770048,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 218.9989762089681,
      "phase": "explanation",
      "rss_bytes": 288309248,
      "footprint_bytes": 13824322408
    },
    {
      "elapsed_s": 219.5041724999901,
      "phase": "explanation",
      "rss_bytes": 288325632,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 220.00972508394625,
      "phase": "explanation",
      "rss_bytes": 319782912,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 220.51493841700722,
      "phase": "explanation",
      "rss_bytes": 319782912,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 221.02017487492412,
      "phase": "explanation",
      "rss_bytes": 351207424,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 221.5255434999708,
      "phase": "explanation",
      "rss_bytes": 351158272,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 222.0308932919288,
      "phase": "explanation",
      "rss_bytes": 351125504,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 222.53522474993952,
      "phase": "explanation",
      "rss_bytes": 397754368,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 223.0358277920168,
      "phase": "explanation",
      "rss_bytes": 397705216,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 223.53781499993056,
      "phase": "explanation",
      "rss_bytes": 429326336,
      "footprint_bytes": 13824486248
    },
    {
      "elapsed_s": 224.04304504196625,
      "phase": "explanation",
      "rss_bytes": 429326336,
      "footprint_bytes": 13824551784
    },
    {
      "elapsed_s": 224.54819533391856,
      "phase": "explanation",
      "rss_bytes": 460734464,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 225.0524591669673,
      "phase": "explanation",
      "rss_bytes": 460734464,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 225.55769633396994,
      "phase": "explanation",
      "rss_bytes": 460734464,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 226.06290166697,
      "phase": "explanation",
      "rss_bytes": 507445248,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 226.56805133400485,
      "phase": "explanation",
      "rss_bytes": 507428864,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 227.07284229202196,
      "phase": "explanation",
      "rss_bytes": 553975808,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 227.57815312501043,
      "phase": "explanation",
      "rss_bytes": 553713664,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 228.08341379195917,
      "phase": "explanation",
      "rss_bytes": 553713664,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 228.58529470895883,
      "phase": "explanation",
      "rss_bytes": 600981504,
      "footprint_bytes": 13824322408
    },
    {
      "elapsed_s": 229.0893728749361,
      "phase": "explanation",
      "rss_bytes": 600997888,
      "footprint_bytes": 13824781160
    },
    {
      "elapsed_s": 229.59458899998572,
      "phase": "explanation",
      "rss_bytes": 678543360,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 230.09788825002033,
      "phase": "explanation",
      "rss_bytes": 678543360,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 230.60311879194342,
      "phase": "explanation",
      "rss_bytes": 725270528,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 231.10837387491483,
      "phase": "explanation",
      "rss_bytes": 725270528,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 231.6130219589686,
      "phase": "explanation",
      "rss_bytes": 725270528,
      "footprint_bytes": 13824797544
    },
    {
      "elapsed_s": 232.1183171250159,
      "phase": "explanation",
      "rss_bytes": 786726912,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 232.6234156669816,
      "phase": "explanation",
      "rss_bytes": 786743296,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 233.12866216700058,
      "phase": "explanation",
      "rss_bytes": 786006016,
      "footprint_bytes": 13823798120
    },
    {
      "elapsed_s": 233.6339977919124,
      "phase": "explanation",
      "rss_bytes": 832733184,
      "footprint_bytes": 13824338792
    },
    {
      "elapsed_s": 234.14305462501943,
      "phase": "explanation",
      "rss_bytes": 832733184,
      "footprint_bytes": 13824519016
    },
    {
      "elapsed_s": 234.6483264999697,
      "phase": "explanation",
      "rss_bytes": 832602112,
      "footprint_bytes": 13824813928
    },
    {
      "elapsed_s": 235.1490459999768,
      "phase": "explanation",
      "rss_bytes": 862109696,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 235.6523297500098,
      "phase": "explanation",
      "rss_bytes": 862044160,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 236.15751933399588,
      "phase": "explanation",
      "rss_bytes": 860979200,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 236.66265508392826,
      "phase": "explanation",
      "rss_bytes": 859947008,
      "footprint_bytes": 13824551784
    },
    {
      "elapsed_s": 237.16848954197485,
      "phase": "explanation",
      "rss_bytes": 906821632,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 237.67381808394566,
      "phase": "explanation",
      "rss_bytes": 906821632,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 238.17562416696455,
      "phase": "explanation",
      "rss_bytes": 906821632,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 238.6807950839866,
      "phase": "explanation",
      "rss_bytes": 926515200,
      "footprint_bytes": 13824551784
    },
    {
      "elapsed_s": 239.18594266695436,
      "phase": "explanation",
      "rss_bytes": 925270016,
      "footprint_bytes": 13824551784
    },
    {
      "elapsed_s": 239.69111949997023,
      "phase": "explanation",
      "rss_bytes": 507396096,
      "footprint_bytes": 13819652968
    },
    {
      "elapsed_s": 240.19630854192656,
      "phase": "explanation",
      "rss_bytes": 405176320,
      "footprint_bytes": 13819652968
    },
    {
      "elapsed_s": 240.7015261669876,
      "phase": "explanation",
      "rss_bytes": 326516736,
      "footprint_bytes": 13819636584
    },
    {
      "elapsed_s": 241.20229804201517,
      "phase": "explanation",
      "rss_bytes": 317112320,
      "footprint_bytes": 13819390824
    },
    {
      "elapsed_s": 241.70378241699655,
      "phase": "explanation",
      "rss_bytes": 253788160,
      "footprint_bytes": 13819390824
    },
    {
      "elapsed_s": 242.20900191692635,
      "phase": "explanation",
      "rss_bytes": 131317760,
      "footprint_bytes": 13819145064
    },
    {
      "elapsed_s": 242.7141648340039,
      "phase": "explanation",
      "rss_bytes": 131317760,
      "footprint_bytes": 13819145064
    },
    {
      "elapsed_s": 243.21932575001847,
      "phase": "explanation",
      "rss_bytes": 104431616,
      "footprint_bytes": 13819145064
    },
    {
      "elapsed_s": 243.72455529193394,
      "phase": "explanation",
      "rss_bytes": 72908800,
      "footprint_bytes": 13819145064
    },
    {
      "elapsed_s": 244.22982187499292,
      "phase": "explanation",
      "rss_bytes": 72663040,
      "footprint_bytes": 13823339368
    },
    {
      "elapsed_s": 244.73509662493598,
      "phase": "explanation",
      "rss_bytes": 72368128,
      "footprint_bytes": 13823060840
    },
    {
      "elapsed_s": 245.24051341693848,
      "phase": "explanation",
      "rss_bytes": 71155712,
      "footprint_bytes": 13823060840
    },
    {
      "elapsed_s": 245.74305658391677,
      "phase": "explanation",
      "rss_bytes": 64765952,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 246.24831862491556,
      "phase": "explanation",
      "rss_bytes": 60702720,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 246.75360024999827,
      "phase": "explanation",
      "rss_bytes": 60735488,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 247.25886349997018,
      "phase": "explanation",
      "rss_bytes": 60604416,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 247.76419908402022,
      "phase": "explanation",
      "rss_bytes": 41484288,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 248.2721663339762,
      "phase": "explanation",
      "rss_bytes": 40763392,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 248.77679795899894,
      "phase": "explanation",
      "rss_bytes": 36012032,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 249.33255416702013,
      "phase": "explanation",
      "rss_bytes": 33177600,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 249.86433608399238,
      "phase": "explanation",
      "rss_bytes": 30457856,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 250.37385554192588,
      "phase": "explanation",
      "rss_bytes": 30588928,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 250.87912420893554,
      "phase": "explanation",
      "rss_bytes": 30720000,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 251.3844676669687,
      "phase": "explanation",
      "rss_bytes": 30752768,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 251.88980379200075,
      "phase": "explanation",
      "rss_bytes": 30818304,
      "footprint_bytes": 13821422440
    },
    {
      "elapsed_s": 252.39505704201292,
      "phase": "explanation",
      "rss_bytes": 51724288,
      "footprint_bytes": 13826976616
    },
    {
      "elapsed_s": 252.89680174994282,
      "phase": "explanation",
      "rss_bytes": 51773440,
      "footprint_bytes": 13827615592
    },
    {
      "elapsed_s": 253.40226000000257,
      "phase": "explanation",
      "rss_bytes": 152272896,
      "footprint_bytes": 13828254568
    },
    {
      "elapsed_s": 253.90717291692272,
      "phase": "explanation",
      "rss_bytes": 152289280,
      "footprint_bytes": 13828254568
    },
    {
      "elapsed_s": 254.41242850001436,
      "phase": "explanation",
      "rss_bytes": 152207360,
      "footprint_bytes": 13828320104
    },
    {
      "elapsed_s": 254.91577849991154,
      "phase": "explanation",
      "rss_bytes": 152158208,
      "footprint_bytes": 13828713320
    },
    {
      "elapsed_s": 255.4189442920033,
      "phase": "explanation",
      "rss_bytes": 149929984,
      "footprint_bytes": 13828123496
    },
    {
      "elapsed_s": 255.9243495420087,
      "phase": "explanation",
      "rss_bytes": 244170752,
      "footprint_bytes": 13828320104
    },
    {
      "elapsed_s": 256.42970379197504,
      "phase": "explanation",
      "rss_bytes": 244695040,
      "footprint_bytes": 13828516712
    },
    {
      "elapsed_s": 256.93544762500096,
      "phase": "explanation",
      "rss_bytes": 244711424,
      "footprint_bytes": 13828516712
    },
    {
      "elapsed_s": 257.4414690840058,
      "phase": "explanation",
      "rss_bytes": 324124672,
      "footprint_bytes": 13829090152
    },
    {
      "elapsed_s": 257.9476720839739,
      "phase": "explanation",
      "rss_bytes": 321224704,
      "footprint_bytes": 13829548904
    },
    {
      "elapsed_s": 258.45247874991037,
      "phase": "explanation",
      "rss_bytes": 413794304,
      "footprint_bytes": 13829319528
    },
    {
      "elapsed_s": 258.9577807500027,
      "phase": "explanation",
      "rss_bytes": 477282304,
      "footprint_bytes": 13829532520
    },
    {
      "elapsed_s": 259.46302633394953,
      "phase": "explanation",
      "rss_bytes": 477347840,
      "footprint_bytes": 13829565288
    },
    {
      "elapsed_s": 259.9683111249469,
      "phase": "explanation",
      "rss_bytes": 477331456,
      "footprint_bytes": 13829565288
    },
    {
      "elapsed_s": 260.4719058339251,
      "phase": "explanation",
      "rss_bytes": 339181568,
      "footprint_bytes": 13829565288
    },
    {
      "elapsed_s": 260.9764952500118,
      "phase": "explanation",
      "rss_bytes": 257687552,
      "footprint_bytes": 13824846696
    },
    {
      "elapsed_s": 261.48184837494045,
      "phase": "explanation",
      "rss_bytes": 230604800,
      "footprint_bytes": 13824846696
    },
    {
      "elapsed_s": 261.9854778749868,
      "phase": "explanation",
      "rss_bytes": 205307904,
      "footprint_bytes": 13824846696
    },
    {
      "elapsed_s": 262.4894844170194,
      "phase": "explanation",
      "rss_bytes": 184762368,
      "footprint_bytes": 13824568168
    },
    {
      "elapsed_s": 262.99488733394537,
      "phase": "explanation",
      "rss_bytes": 260358144,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 263.5001807499211,
      "phase": "explanation",
      "rss_bytes": 260374528,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 264.00539299997035,
      "phase": "explanation",
      "rss_bytes": 260374528,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 264.51056258392055,
      "phase": "explanation",
      "rss_bytes": 323190784,
      "footprint_bytes": 13824338792
    },
    {
      "elapsed_s": 265.01583454199135,
      "phase": "explanation",
      "rss_bytes": 323289088,
      "footprint_bytes": 13824338792
    },
    {
      "elapsed_s": 265.5188204590231,
      "phase": "explanation",
      "rss_bytes": 323289088,
      "footprint_bytes": 13824338792
    },
    {
      "elapsed_s": 266.02408016694244,
      "phase": "explanation",
      "rss_bytes": 416989184,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 266.52933687495533,
      "phase": "explanation",
      "rss_bytes": 415268864,
      "footprint_bytes": 13824600936
    },
    {
      "elapsed_s": 267.03462308400776,
      "phase": "explanation",
      "rss_bytes": 415268864,
      "footprint_bytes": 13824617320
    },
    {
      "elapsed_s": 267.5357893749606,
      "phase": "explanation",
      "rss_bytes": 490815488,
      "footprint_bytes": 13824437096
    },
    {
      "elapsed_s": 268.0410549589433,
      "phase": "explanation",
      "rss_bytes": 566427648,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 268.5462714169407,
      "phase": "explanation",
      "rss_bytes": 532447232,
      "footprint_bytes": 13824617320
    },
    {
      "elapsed_s": 269.0514422089327,
      "phase": "explanation",
      "rss_bytes": 501071872,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 269.55207295902073,
      "phase": "explanation",
      "rss_bytes": 496025600,
      "footprint_bytes": 13823568744
    },
    {
      "elapsed_s": 270.05742024991196,
      "phase": "explanation",
      "rss_bytes": 545472512,
      "footprint_bytes": 13824125800
    },
    {
      "elapsed_s": 270.56267112493515,
      "phase": "explanation",
      "rss_bytes": 545488896,
      "footprint_bytes": 13824142184
    },
    {
      "elapsed_s": 271.067898334004,
      "phase": "explanation",
      "rss_bytes": 545505280,
      "footprint_bytes": 13823552360
    },
    {
      "elapsed_s": 271.5731644589687,
      "phase": "explanation",
      "rss_bytes": 620707840,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 272.07895295892376,
      "phase": "explanation",
      "rss_bytes": 620724224,
      "footprint_bytes": 13824617320
    },
    {
      "elapsed_s": 272.5841631250223,
      "phase": "explanation",
      "rss_bytes": 697647104,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 273.08539058396127,
      "phase": "explanation",
      "rss_bytes": 697417728,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 273.58969412499573,
      "phase": "explanation",
      "rss_bytes": 697991168,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 274.09695454197936,
      "phase": "explanation",
      "rss_bytes": 776110080,
      "footprint_bytes": 13824584552
    },
    {
      "elapsed_s": 274.6020061249146,
      "phase": "explanation",
      "rss_bytes": 775438336,
      "footprint_bytes": 13824699240
    },
    {
      "elapsed_s": 275.11576120893005,
      "phase": "explanation",
      "rss_bytes": 566345728,
      "footprint_bytes": 13824846696
    },
    {
      "elapsed_s": 275.6210528749507,
      "phase": "explanation",
      "rss_bytes": 243499008,
      "footprint_bytes": 13824863080
    },
    {
      "elapsed_s": 276.12642958399374,
      "phase": "explanation",
      "rss_bytes": 319029248,
      "footprint_bytes": 13824879464
    },
    {
      "elapsed_s": 276.631660333951,
      "phase": "explanation",
      "rss_bytes": 318472192,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 277.13535845896695,
      "phase": "explanation",
      "rss_bytes": 344129536,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 277.64045387494843,
      "phase": "explanation",
      "rss_bytes": 343392256,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 278.1457269999664,
      "phase": "explanation",
      "rss_bytes": 342278144,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 278.65194841695484,
      "phase": "explanation",
      "rss_bytes": 342278144,
      "footprint_bytes": 13823257448
    },
    {
      "elapsed_s": 279.1571840000106,
      "phase": "explanation",
      "rss_bytes": 408928256,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 279.6624191249721,
      "phase": "explanation",
      "rss_bytes": 408944640,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 280.1638012089534,
      "phase": "explanation",
      "rss_bytes": 484474880,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 280.668605749961,
      "phase": "explanation",
      "rss_bytes": 475660288,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 281.1718309589196,
      "phase": "explanation",
      "rss_bytes": 550830080,
      "footprint_bytes": 13824633704
    },
    {
      "elapsed_s": 281.673386999988,
      "phase": "explanation",
      "rss_bytes": 546209792,
      "footprint_bytes": 13823814504
    },
    {
      "elapsed_s": 282.17869220895227,
      "phase": "explanation",
      "rss_bytes": 620576768,
      "footprint_bytes": 13824191336
    },
    {
      "elapsed_s": 282.6832417920232,
      "phase": "explanation",
      "rss_bytes": 445464576,
      "footprint_bytes": 13824273256
    },
    {
      "elapsed_s": 283.18550733395386,
      "phase": "explanation",
      "rss_bytes": 284246016,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 283.6908792919712,
      "phase": "explanation",
      "rss_bytes": 246857728,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 284.1961204169784,
      "phase": "explanation",
      "rss_bytes": 246857728,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 284.7013892090181,
      "phase": "explanation",
      "rss_bytes": 240271360,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 285.20189416699577,
      "phase": "explanation",
      "rss_bytes": 205275136,
      "footprint_bytes": 13824879464
    },
    {
      "elapsed_s": 285.7071969169192,
      "phase": "explanation",
      "rss_bytes": 214220800,
      "footprint_bytes": 13824732008
    },
    {
      "elapsed_s": 286.2105188749265,
      "phase": "explanation",
      "rss_bytes": 186761216,
      "footprint_bytes": 13824879464
    },
    {
      "elapsed_s": 286.71581466693897,
      "phase": "explanation",
      "rss_bytes": 264536064,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 287.21855608397163,
      "phase": "explanation",
      "rss_bytes": 264552448,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 287.72388658393174,
      "phase": "explanation",
      "rss_bytes": 357908480,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 288.22779933398124,
      "phase": "explanation",
      "rss_bytes": 389464064,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 288.7330330000259,
      "phase": "explanation",
      "rss_bytes": 389480448,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 289.2352369169239,
      "phase": "explanation",
      "rss_bytes": 420413440,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 289.7406581250252,
      "phase": "explanation",
      "rss_bytes": 420413440,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 290.24384987493977,
      "phase": "explanation",
      "rss_bytes": 451280896,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 290.74915249994956,
      "phase": "explanation",
      "rss_bytes": 451280896,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 291.2543976670131,
      "phase": "explanation",
      "rss_bytes": 451280896,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 291.759624667,
      "phase": "explanation",
      "rss_bytes": 528744448,
      "footprint_bytes": 13824420712
    },
    {
      "elapsed_s": 292.2648781669559,
      "phase": "explanation",
      "rss_bytes": 560119808,
      "footprint_bytes": 13824715624
    },
    {
      "elapsed_s": 292.77012166695204,
      "phase": "explanation",
      "rss_bytes": 560119808,
      "footprint_bytes": 13824715624
    },
    {
      "elapsed_s": 293.275598624954,
      "phase": "explanation",
      "rss_bytes": 591347712,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 293.7807837500004,
      "phase": "explanation",
      "rss_bytes": 591347712,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 294.28510799992364,
      "phase": "explanation",
      "rss_bytes": 591364096,
      "footprint_bytes": 13824879464
    },
    {
      "elapsed_s": 294.7899699169211,
      "phase": "explanation",
      "rss_bytes": 668942336,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 295.2955136250239,
      "phase": "explanation",
      "rss_bytes": 668499968,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 295.80080487497617,
      "phase": "explanation",
      "rss_bytes": 745897984,
      "footprint_bytes": 13824617320
    },
    {
      "elapsed_s": 296.30179145897273,
      "phase": "explanation",
      "rss_bytes": 745619456,
      "footprint_bytes": 13824617320
    },
    {
      "elapsed_s": 296.8070496249711,
      "phase": "explanation",
      "rss_bytes": 745193472,
      "footprint_bytes": 13823896424
    },
    {
      "elapsed_s": 297.31177379202563,
      "phase": "explanation",
      "rss_bytes": 792379392,
      "footprint_bytes": 13824830312
    },
    {
      "elapsed_s": 297.81697687495034,
      "phase": "explanation",
      "rss_bytes": 869924864,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 298.3184144999832,
      "phase": "explanation",
      "rss_bytes": 869449728,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 298.8242218339583,
      "phase": "explanation",
      "rss_bytes": 869466112,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 299.3290360419778,
      "phase": "explanation",
      "rss_bytes": 931250176,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 299.8343060419429,
      "phase": "explanation",
      "rss_bytes": 930856960,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 300.33746437495574,
      "phase": "explanation",
      "rss_bytes": 930611200,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 300.837775999913,
      "phase": "explanation",
      "rss_bytes": 929382400,
      "footprint_bytes": 13822995304
    },
    {
      "elapsed_s": 301.34313266701065,
      "phase": "explanation",
      "rss_bytes": 1005486080,
      "footprint_bytes": 13824404328
    },
    {
      "elapsed_s": 301.84866341692396,
      "phase": "explanation",
      "rss_bytes": 1005486080,
      "footprint_bytes": 13824420712
    },
    {
      "elapsed_s": 302.353929249919,
      "phase": "explanation",
      "rss_bytes": 1005486080,
      "footprint_bytes": 13824420712
    },
    {
      "elapsed_s": 302.85917750000954,
      "phase": "explanation",
      "rss_bytes": 1005666304,
      "footprint_bytes": 13823896424
    },
    {
      "elapsed_s": 303.3643966669915,
      "phase": "explanation",
      "rss_bytes": 1005666304,
      "footprint_bytes": 13823896424
    },
    {
      "elapsed_s": 303.8695619999198,
      "phase": "explanation",
      "rss_bytes": 1083572224,
      "footprint_bytes": 13824715624
    },
    {
      "elapsed_s": 304.3747649999568,
      "phase": "explanation",
      "rss_bytes": 1129709568,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 304.8803454169538,
      "phase": "explanation",
      "rss_bytes": 1128202240,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 305.3850289999973,
      "phase": "explanation",
      "rss_bytes": 1159266304,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 305.8903120419709,
      "phase": "explanation",
      "rss_bytes": 1159266304,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 306.3924672920257,
      "phase": "explanation",
      "rss_bytes": 1159462912,
      "footprint_bytes": 13824977768
    },
    {
      "elapsed_s": 306.8980534999864,
      "phase": "explanation",
      "rss_bytes": 1238073344,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 307.40330787491985,
      "phase": "explanation",
      "rss_bytes": 1237073920,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 307.9066748339683,
      "phase": "explanation",
      "rss_bytes": 707051520,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 308.4119736669818,
      "phase": "explanation",
      "rss_bytes": 629276672,
      "footprint_bytes": 13823650664
    },
    {
      "elapsed_s": 308.9172177920118,
      "phase": "explanation",
      "rss_bytes": 586055680,
      "footprint_bytes": 13823650664
    },
    {
      "elapsed_s": 309.4182884589536,
      "phase": "explanation",
      "rss_bytes": 577650688,
      "footprint_bytes": 13823650664
    },
    {
      "elapsed_s": 309.92355733399745,
      "phase": "explanation",
      "rss_bytes": 561283072,
      "footprint_bytes": 13823404904
    },
    {
      "elapsed_s": 310.42884624993894,
      "phase": "explanation",
      "rss_bytes": 525713408,
      "footprint_bytes": 13823404904
    },
    {
      "elapsed_s": 310.93410637497436,
      "phase": "explanation",
      "rss_bytes": 521633792,
      "footprint_bytes": 13823126376
    },
    {
      "elapsed_s": 311.43950087495614,
      "phase": "explanation",
      "rss_bytes": 244121600,
      "footprint_bytes": 13823126376
    },
    {
      "elapsed_s": 311.94328037498053,
      "phase": "explanation",
      "rss_bytes": 244121600,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 312.44814795895945,
      "phase": "explanation",
      "rss_bytes": 244121600,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 312.9516184589593,
      "phase": "explanation",
      "rss_bytes": 243875840,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 313.4568285419373,
      "phase": "explanation",
      "rss_bytes": 234373120,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 313.96206824993715,
      "phase": "explanation",
      "rss_bytes": 212271104,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 314.4676918339683,
      "phase": "explanation",
      "rss_bytes": 166395904,
      "footprint_bytes": 13821504360
    },
    {
      "elapsed_s": 314.9682309170021,
      "phase": "explanation",
      "rss_bytes": 149094400,
      "footprint_bytes": 13817293672
    },
    {
      "elapsed_s": 315.473438541987,
      "phase": "explanation",
      "rss_bytes": 145653760,
      "footprint_bytes": 13822798696
    },
    {
      "elapsed_s": 315.9787071669707,
      "phase": "explanation",
      "rss_bytes": 180158464,
      "footprint_bytes": 13823699816
    },
    {
      "elapsed_s": 316.48403312498704,
      "phase": "explanation",
      "rss_bytes": 144769024,
      "footprint_bytes": 13823880040
    },
    {
      "elapsed_s": 316.98937862494495,
      "phase": "explanation",
      "rss_bytes": 139984896,
      "footprint_bytes": 13824371560
    },
    {
      "elapsed_s": 317.4946158339735,
      "phase": "explanation",
      "rss_bytes": 139984896,
      "footprint_bytes": 13824371560
    },
    {
      "elapsed_s": 317.99988645897247,
      "phase": "explanation",
      "rss_bytes": 137150464,
      "footprint_bytes": 13824207720
    },
    {
      "elapsed_s": 318.5015675839968,
      "phase": "explanation",
      "rss_bytes": 135430144,
      "footprint_bytes": 13822864232
    },
    {
      "elapsed_s": 319.00287633400876,
      "phase": "explanation",
      "rss_bytes": 135430144,
      "footprint_bytes": 13823175528
    },
    {
      "elapsed_s": 319.50822808395606,
      "phase": "explanation",
      "rss_bytes": 91144192,
      "footprint_bytes": 13823486824
    },
    {
      "elapsed_s": 320.0135023340117,
      "phase": "explanation",
      "rss_bytes": 87310336,
      "footprint_bytes": 13823503208
    },
    {
      "elapsed_s": 320.5182882499648,
      "phase": "explanation",
      "rss_bytes": 181878784,
      "footprint_bytes": 13823552360
    },
    {
      "elapsed_s": 321.02276554191485,
      "phase": "explanation",
      "rss_bytes": 178061312,
      "footprint_bytes": 13823568744
    },
    {
      "elapsed_s": 321.5280851669377,
      "phase": "explanation",
      "rss_bytes": 178470912,
      "footprint_bytes": 13823601512
    },
    {
      "elapsed_s": 322.03334783401806,
      "phase": "explanation",
      "rss_bytes": 256999424,
      "footprint_bytes": 13824568168
    },
    {
      "elapsed_s": 322.53859241702594,
      "phase": "explanation",
      "rss_bytes": 256999424,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 323.0419684589142,
      "phase": "explanation",
      "rss_bytes": 334856192,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 323.54759283398744,
      "phase": "explanation",
      "rss_bytes": 334594048,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 324.0528042089427,
      "phase": "explanation",
      "rss_bytes": 409387008,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 324.5579925419297,
      "phase": "explanation",
      "rss_bytes": 409026560,
      "footprint_bytes": 13824535400
    },
    {
      "elapsed_s": 325.0632766250055,
      "phase": "explanation",
      "rss_bytes": 684408832,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 325.568225374911,
      "phase": "explanation",
      "rss_bytes": 1024147456,
      "footprint_bytes": 13824928616
    },
    {
      "elapsed_s": 326.0722718749894,
      "phase": "explanation",
      "rss_bytes": 1209237504,
      "footprint_bytes": 13824928616
    },
    {
      "elapsed_s": 326.57795537495986,
      "phase": "explanation",
      "rss_bytes": 1395982336,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 327.0832416670164,
      "phase": "explanation",
      "rss_bytes": 1647181824,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 327.5884340419434,
      "phase": "explanation",
      "rss_bytes": 1877409792,
      "footprint_bytes": 13824928616
    },
    {
      "elapsed_s": 328.0936837089248,
      "phase": "explanation",
      "rss_bytes": 1908310016,
      "footprint_bytes": 13824928616
    },
    {
      "elapsed_s": 328.60631604201626,
      "phase": "explanation",
      "rss_bytes": 1600765952,
      "footprint_bytes": 13824912232
    },
    {
      "elapsed_s": 329.11119737499394,
      "phase": "explanation",
      "rss_bytes": 1468268544,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 329.6149250419112,
      "phase": "explanation",
      "rss_bytes": 1112719360,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 330.1623194590211,
      "phase": "explanation",
      "rss_bytes": 372867072,
      "footprint_bytes": 13819751272
    },
    {
      "elapsed_s": 330.6636109589599,
      "phase": "explanation",
      "rss_bytes": 88260608,
      "footprint_bytes": 13823929192
    },
    {
      "elapsed_s": 331.1695750840008,
      "phase": "explanation",
      "rss_bytes": 172916736,
      "footprint_bytes": 13824371560
    },
    {
      "elapsed_s": 331.6744849589886,
      "phase": "explanation",
      "rss_bytes": 173096960,
      "footprint_bytes": 13824502632
    },
    {
      "elapsed_s": 332.18254650000017,
      "phase": "explanation",
      "rss_bytes": 168181760,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 332.6845225839643,
      "phase": "explanation",
      "rss_bytes": 437059584,
      "footprint_bytes": 13824895848
    },
    {
      "elapsed_s": 333.1865292500006,
      "phase": "explanation",
      "rss_bytes": 493502464,
      "footprint_bytes": 13824945000
    },
    {
      "elapsed_s": 333.6921624590177,
      "phase": "explanation",
      "rss_bytes": 765411328,
      "footprint_bytes": 13824945000
    },
    {
      "elapsed_s": 334.1931169589516,
      "phase": "explanation",
      "rss_bytes": 988512256,
      "footprint_bytes": 13824945000
    },
    {
      "elapsed_s": 334.69950370898005,
      "phase": "explanation",
      "rss_bytes": 1454358528,
      "footprint_bytes": 13824682856
    },
    {
      "elapsed_s": 335.2014003749937,
      "phase": "explanation",
      "rss_bytes": 1700560896,
      "footprint_bytes": 13824682856
    },
    {
      "elapsed_s": 335.7026026250096,
      "phase": "explanation",
      "rss_bytes": 2132983808,
      "footprint_bytes": 13824666472
    },
    {
      "elapsed_s": 336.2103159169201,
      "phase": "explanation",
      "rss_bytes": 2023325696,
      "footprint_bytes": 13824666472
    },
    {
      "elapsed_s": 336.7154074999271,
      "phase": "explanation",
      "rss_bytes": 1624145920,
      "footprint_bytes": 13824682856
    },
    {
      "elapsed_s": 337.2181349589955,
      "phase": "explanation",
      "rss_bytes": 1629798400,
      "footprint_bytes": 13824682856
    },
    {
      "elapsed_s": 337.72153345891275,
      "phase": "explanation",
      "rss_bytes": 1635713024,
      "footprint_bytes": 13829139304
    },
    {
      "elapsed_s": 338.2267368339235,
      "phase": "explanation",
      "rss_bytes": 2054455296,
      "footprint_bytes": 13829466984
    },
    {
      "elapsed_s": 338.72958349995315,
      "phase": "explanation",
      "rss_bytes": 2117255168,
      "footprint_bytes": 13829712744
    },
    {
      "elapsed_s": 339.2346599169541,
      "phase": "explanation",
      "rss_bytes": 2492530688,
      "footprint_bytes": 13829696360
    },
    {
      "elapsed_s": 339.73929320892785,
      "phase": "explanation",
      "rss_bytes": 2750398464,
      "footprint_bytes": 13829712744
    },
    {
      "elapsed_s": 340.24294924992137,
      "phase": "explanation",
      "rss_bytes": 2946088960,
      "footprint_bytes": 13829778280
    },
    {
      "elapsed_s": 340.7456093339715,
      "phase": "explanation",
      "rss_bytes": 2976907264,
      "footprint_bytes": 13829483368
    },
    {
      "elapsed_s": 341.24761487497017,
      "phase": "explanation",
      "rss_bytes": 3023011840,
      "footprint_bytes": 13829483368
    },
    {
      "elapsed_s": 341.75130725000054,
      "phase": "explanation",
      "rss_bytes": 3122479104,
      "footprint_bytes": 13829237608
    },
    {
      "elapsed_s": 342.2565283749718,
      "phase": "explanation",
      "rss_bytes": 2557018112,
      "footprint_bytes": 13830646632
    },
    {
      "elapsed_s": 342.7589363339357,
      "phase": "explanation",
      "rss_bytes": 2604433408,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 343.26396408397704,
      "phase": "explanation",
      "rss_bytes": 2839134208,
      "footprint_bytes": 13830826856
    },
    {
      "elapsed_s": 343.76917820901144,
      "phase": "explanation",
      "rss_bytes": 3104391168,
      "footprint_bytes": 13830826856
    },
    {
      "elapsed_s": 344.2745209999848,
      "phase": "explanation",
      "rss_bytes": 3215933440,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 344.77986791695,
      "phase": "explanation",
      "rss_bytes": 3179429888,
      "footprint_bytes": 13830597480
    },
    {
      "elapsed_s": 345.2846304589184,
      "phase": "explanation",
      "rss_bytes": 3196911616,
      "footprint_bytes": 13830597480
    },
    {
      "elapsed_s": 345.78994487493765,
      "phase": "explanation",
      "rss_bytes": 3234578432,
      "footprint_bytes": 13830564712
    },
    {
      "elapsed_s": 346.29371729202103,
      "phase": "explanation",
      "rss_bytes": 2659172352,
      "footprint_bytes": 13830564712
    },
    {
      "elapsed_s": 346.7990711670136,
      "phase": "explanation",
      "rss_bytes": 2577645568,
      "footprint_bytes": 13830744936
    },
    {
      "elapsed_s": 347.30439858394675,
      "phase": "explanation",
      "rss_bytes": 2560606208,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 347.80930004199035,
      "phase": "explanation",
      "rss_bytes": 2755215360,
      "footprint_bytes": 13830826856
    },
    {
      "elapsed_s": 348.31439583399333,
      "phase": "explanation",
      "rss_bytes": 2928640000,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 348.8148339999607,
      "phase": "explanation",
      "rss_bytes": 3036151808,
      "footprint_bytes": 13830548328
    },
    {
      "elapsed_s": 349.32005512493197,
      "phase": "explanation",
      "rss_bytes": 3051601920,
      "footprint_bytes": 13830777704
    },
    {
      "elapsed_s": 349.82542712497525,
      "phase": "explanation",
      "rss_bytes": 3066937344,
      "footprint_bytes": 13830761320
    },
    {
      "elapsed_s": 350.33073166699614,
      "phase": "explanation",
      "rss_bytes": 3117662208,
      "footprint_bytes": 13830777704
    },
    {
      "elapsed_s": 350.83631683397107,
      "phase": "explanation",
      "rss_bytes": 3134193664,
      "footprint_bytes": 13830531944
    },
    {
      "elapsed_s": 351.34153799992055,
      "phase": "explanation",
      "rss_bytes": 3266920448,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 351.84684904199094,
      "phase": "explanation",
      "rss_bytes": 3479535616,
      "footprint_bytes": 13830859624
    },
    {
      "elapsed_s": 352.3493452919647,
      "phase": "explanation",
      "rss_bytes": 3479552000,
      "footprint_bytes": 13830876008
    },
    {
      "elapsed_s": 352.85460787499323,
      "phase": "explanation",
      "rss_bytes": 3482419200,
      "footprint_bytes": 13830876008
    },
    {
      "elapsed_s": 353.3598470420111,
      "phase": "explanation",
      "rss_bytes": 3482550272,
      "footprint_bytes": 13830892392
    },
    {
      "elapsed_s": 353.86510195897426,
      "phase": "explanation",
      "rss_bytes": 3516006400,
      "footprint_bytes": 13830908776
    },
    {
      "elapsed_s": 354.39170583395753,
      "phase": "explanation",
      "rss_bytes": 3515990016,
      "footprint_bytes": 13830892392
    },
    {
      "elapsed_s": 354.89710308401845,
      "phase": "explanation",
      "rss_bytes": 3508617216,
      "footprint_bytes": 13830892392
    },
    {
      "elapsed_s": 355.4014387089992,
      "phase": "explanation",
      "rss_bytes": 3262070784,
      "footprint_bytes": 13830892392
    },
    {
      "elapsed_s": 355.905020291917,
      "phase": "explanation",
      "rss_bytes": 1869791232,
      "footprint_bytes": 13830613864
    },
    {
      "elapsed_s": 356.4095780419884,
      "phase": "explanation",
      "rss_bytes": 1489797120,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 356.9150018339278,
      "phase": "explanation",
      "rss_bytes": 1312342016,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 357.41780370892957,
      "phase": "explanation",
      "rss_bytes": 1311064064,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 357.92345674999524,
      "phase": "explanation",
      "rss_bytes": 1335033856,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 358.424004083965,
      "phase": "explanation",
      "rss_bytes": 1422835712,
      "footprint_bytes": 13830908776
    },
    {
      "elapsed_s": 358.9245086669689,
      "phase": "explanation",
      "rss_bytes": 1481801728,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 359.4301598339807,
      "phase": "explanation",
      "rss_bytes": 1709457408,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 359.93436387495603,
      "phase": "explanation",
      "rss_bytes": 1973059584,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 360.4397889589891,
      "phase": "explanation",
      "rss_bytes": 2298789888,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 360.94513654196635,
      "phase": "explanation",
      "rss_bytes": 2502328320,
      "footprint_bytes": 13830646632
    },
    {
      "elapsed_s": 361.4505281249294,
      "phase": "explanation",
      "rss_bytes": 2400518144,
      "footprint_bytes": 13830794088
    },
    {
      "elapsed_s": 361.9660742089618,
      "phase": "explanation",
      "rss_bytes": 2141896704,
      "footprint_bytes": 13830826856
    },
    {
      "elapsed_s": 362.47135187499225,
      "phase": "explanation",
      "rss_bytes": 2123743232,
      "footprint_bytes": 13830810472
    },
    {
      "elapsed_s": 362.9883409999311,
      "phase": "explanation",
      "rss_bytes": 1657389056,
      "footprint_bytes": 13830777704
    },
    {
      "elapsed_s": 363.4950226249639,
      "phase": "explanation",
      "rss_bytes": 1506820096,
      "footprint_bytes": 13826698088
    },
    {
      "elapsed_s": 364.0002857919317,
      "phase": "explanation",
      "rss_bytes": 792952832,
      "footprint_bytes": 13830925160
    },
    {
      "elapsed_s": 364.50570112501737,
      "phase": "explanation",
      "rss_bytes": 865615872,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 365.01105091697536,
      "phase": "explanation",
      "rss_bytes": 997507072,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 365.5163089999696,
      "phase": "explanation",
      "rss_bytes": 1257013248,
      "footprint_bytes": 13830957928
    },
    {
      "elapsed_s": 366.02031295897905,
      "phase": "explanation",
      "rss_bytes": 1585561600,
      "footprint_bytes": 13830957928
    },
    {
      "elapsed_s": 366.525692999945,
      "phase": "explanation",
      "rss_bytes": 1842003968,
      "footprint_bytes": 13830957928
    },
    {
      "elapsed_s": 367.0353622919647,
      "phase": "explanation",
      "rss_bytes": 2115207168,
      "footprint_bytes": 13830957928
    },
    {
      "elapsed_s": 367.5381909169955,
      "phase": "explanation",
      "rss_bytes": 2214723584,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 368.0433836670127,
      "phase": "explanation",
      "rss_bytes": 2822651904,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 368.54858762491494,
      "phase": "explanation",
      "rss_bytes": 3090956288,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 369.05295983399265,
      "phase": "explanation",
      "rss_bytes": 3249979392,
      "footprint_bytes": 13830974312
    },
    {
      "elapsed_s": 369.55816891696304,
      "phase": "explanation",
      "rss_bytes": 3423977472,
      "footprint_bytes": 13830974312
    },
    {
      "elapsed_s": 370.0587362089427,
      "phase": "explanation",
      "rss_bytes": 3510861824,
      "footprint_bytes": 13831007080
    },
    {
      "elapsed_s": 370.5597816669615,
      "phase": "explanation",
      "rss_bytes": 3554131968,
      "footprint_bytes": 13830695784
    },
    {
      "elapsed_s": 371.06548108393326,
      "phase": "explanation",
      "rss_bytes": 3601219584,
      "footprint_bytes": 13830695784
    },
    {
      "elapsed_s": 371.56950533401687,
      "phase": "explanation",
      "rss_bytes": 3649699840,
      "footprint_bytes": 13830712168
    },
    {
      "elapsed_s": 372.07497850002255,
      "phase": "explanation",
      "rss_bytes": 3700506624,
      "footprint_bytes": 13830712168
    },
    {
      "elapsed_s": 372.5807942500105,
      "phase": "explanation",
      "rss_bytes": 3861037056,
      "footprint_bytes": 13830728552
    },
    {
      "elapsed_s": 373.0859457500046,
      "phase": "explanation",
      "rss_bytes": 4092264448,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 373.5872321249917,
      "phase": "explanation",
      "rss_bytes": 4309860352,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 374.0924152089283,
      "phase": "explanation",
      "rss_bytes": 4414128128,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 374.5977413749788,
      "phase": "explanation",
      "rss_bytes": 4414160896,
      "footprint_bytes": 13831007080
    },
    {
      "elapsed_s": 375.1008120420156,
      "phase": "explanation",
      "rss_bytes": 4434100224,
      "footprint_bytes": 13831023464
    },
    {
      "elapsed_s": 375.60624925000593,
      "phase": "explanation",
      "rss_bytes": 4434083840,
      "footprint_bytes": 13831056232
    },
    {
      "elapsed_s": 376.1128284590086,
      "phase": "explanation",
      "rss_bytes": 4433379328,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 376.61814216698986,
      "phase": "explanation",
      "rss_bytes": 4333191168,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 377.3171537920134,
      "phase": "explanation",
      "rss_bytes": 4332896256,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 377.8193482089555,
      "phase": "explanation",
      "rss_bytes": 2941091840,
      "footprint_bytes": 13828467560
    },
    {
      "elapsed_s": 378.32438308396377,
      "phase": "explanation",
      "rss_bytes": 1579679744,
      "footprint_bytes": 13828451176
    },
    {
      "elapsed_s": 378.82773616700433,
      "phase": "explanation",
      "rss_bytes": 1453326336,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 379.32815854193177,
      "phase": "explanation",
      "rss_bytes": 1146126336,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 379.83307879196946,
      "phase": "explanation",
      "rss_bytes": 1074233344,
      "footprint_bytes": 13831039848
    },
    {
      "elapsed_s": 380.33831895899493,
      "phase": "explanation",
      "rss_bytes": 1330954240,
      "footprint_bytes": 13831056232
    },
    {
      "elapsed_s": 380.843555792002,
      "phase": "explanation",
      "rss_bytes": 1599979520,
      "footprint_bytes": 13831056232
    },
    {
      "elapsed_s": 381.3492034589872,
      "phase": "explanation",
      "rss_bytes": 1668268032,
      "footprint_bytes": 13830777704
    },
    {
      "elapsed_s": 381.85073700000066,
      "phase": "explanation",
      "rss_bytes": 1997012992,
      "footprint_bytes": 13830761320
    },
    {
      "elapsed_s": 382.3559472919442,
      "phase": "explanation",
      "rss_bytes": 2142584832,
      "footprint_bytes": 13831072616
    },
    {
      "elapsed_s": 382.86117466702126,
      "phase": "explanation",
      "rss_bytes": 2338996224,
      "footprint_bytes": 13831089000
    },
    {
      "elapsed_s": 383.3626004169928,
      "phase": "explanation",
      "rss_bytes": 2708226048,
      "footprint_bytes": 13831072616
    },
    {
      "elapsed_s": 383.86303541692905,
      "phase": "explanation",
      "rss_bytes": 2973876224,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 384.36677724996116,
      "phase": "explanation",
      "rss_bytes": 3049914368,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 384.8719950419618,
      "phase": "explanation",
      "rss_bytes": 3197894656,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 385.377173417015,
      "phase": "explanation",
      "rss_bytes": 3349217280,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 385.8777189590037,
      "phase": "explanation",
      "rss_bytes": 3349200896,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 386.4344301249366,
      "phase": "explanation",
      "rss_bytes": 3341860864,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 386.93968787498306,
      "phase": "explanation",
      "rss_bytes": 3327459328,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 387.4423088749172,
      "phase": "explanation",
      "rss_bytes": 2692087808,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 387.94762633391656,
      "phase": "explanation",
      "rss_bytes": 2198323200,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 388.45312462502625,
      "phase": "explanation",
      "rss_bytes": 2336292864,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 388.958362833946,
      "phase": "explanation",
      "rss_bytes": 2509389824,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 389.4636918749893,
      "phase": "explanation",
      "rss_bytes": 2735521792,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 389.967382416944,
      "phase": "explanation",
      "rss_bytes": 2140274688,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 390.46984029200394,
      "phase": "explanation",
      "rss_bytes": 1541783552,
      "footprint_bytes": 13830581096
    },
    {
      "elapsed_s": 390.9759757919237,
      "phase": "explanation",
      "rss_bytes": 1589919744,
      "footprint_bytes": 13830712168
    },
    {
      "elapsed_s": 391.48128874995746,
      "phase": "explanation",
      "rss_bytes": 1802387456,
      "footprint_bytes": 13831056232
    },
    {
      "elapsed_s": 391.9839297919534,
      "phase": "explanation",
      "rss_bytes": 1890516992,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 392.48516062495764,
      "phase": "explanation",
      "rss_bytes": 2204008448,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 392.9903352499241,
      "phase": "explanation",
      "rss_bytes": 2489450496,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 393.4955848340178,
      "phase": "explanation",
      "rss_bytes": 2701246464,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 393.9968379170168,
      "phase": "explanation",
      "rss_bytes": 2774204416,
      "footprint_bytes": 13830843240
    },
    {
      "elapsed_s": 394.50217816699296,
      "phase": "explanation",
      "rss_bytes": 2793226240,
      "footprint_bytes": 13830581096
    },
    {
      "elapsed_s": 395.0028605000116,
      "phase": "explanation",
      "rss_bytes": 2219507712,
      "footprint_bytes": 13830663016
    },
    {
      "elapsed_s": 395.50820216699503,
      "phase": "explanation",
      "rss_bytes": 2154299392,
      "footprint_bytes": 13830941544
    },
    {
      "elapsed_s": 396.00914662494324,
      "phase": "explanation",
      "rss_bytes": 2172354560,
      "footprint_bytes": 13831105384
    },
    {
      "elapsed_s": 396.51720845897216,
      "phase": "explanation",
      "rss_bytes": 2256535552,
      "footprint_bytes": 13831138152
    },
    {
      "elapsed_s": 397.0226224999642,
      "phase": "explanation",
      "rss_bytes": 2256535552,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 397.52610349992756,
      "phase": "explanation",
      "rss_bytes": 2507046912,
      "footprint_bytes": 13831138152
    },
    {
      "elapsed_s": 398.0313258339884,
      "phase": "explanation",
      "rss_bytes": 2669920256,
      "footprint_bytes": 13831138152
    },
    {
      "elapsed_s": 398.53336937492713,
      "phase": "explanation",
      "rss_bytes": 2688991232,
      "footprint_bytes": 13831138152
    },
    {
      "elapsed_s": 399.0339908750029,
      "phase": "explanation",
      "rss_bytes": 2688991232,
      "footprint_bytes": 13831138152
    },
    {
      "elapsed_s": 399.53781937493477,
      "phase": "explanation",
      "rss_bytes": 2703130624,
      "footprint_bytes": 13831121768
    },
    {
      "elapsed_s": 400.04299733391963,
      "phase": "explanation",
      "rss_bytes": 2881847296,
      "footprint_bytes": 13831170920
    },
    {
      "elapsed_s": 400.54824658401776,
      "phase": "explanation",
      "rss_bytes": 3222142976,
      "footprint_bytes": 13831170920
    },
    {
      "elapsed_s": 401.05048358393833,
      "phase": "explanation",
      "rss_bytes": 3256778752,
      "footprint_bytes": 13831187328
    },
    {
      "elapsed_s": 401.55572275002487,
      "phase": "explanation",
      "rss_bytes": 3487285248,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 402.061683124979,
      "phase": "explanation",
      "rss_bytes": 3509370880,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 402.5671878749272,
      "phase": "explanation",
      "rss_bytes": 3593945088,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 403.0734392500017,
      "phase": "explanation",
      "rss_bytes": 3700293632,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 403.578647834016,
      "phase": "explanation",
      "rss_bytes": 3756048384,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 403.63996104197577,
      "phase": "explanation",
      "rss_bytes": 3816112128,
      "footprint_bytes": 13830892416
    },
    {
      "elapsed_s": 404.09380958392285,
      "phase": "code",
      "rss_bytes": 3880796160,
      "footprint_bytes": 13450161072
    },
    {
      "elapsed_s": 404.5945033750031,
      "phase": "code",
      "rss_bytes": 3759980544,
      "footprint_bytes": 13536996272
    },
    {
      "elapsed_s": 405.09992504201364,
      "phase": "code",
      "rss_bytes": 2619703296,
      "footprint_bytes": 13551791024
    },
    {
      "elapsed_s": 405.6023531249957,
      "phase": "code",
      "rss_bytes": 2618966016,
      "footprint_bytes": 13551659952
    },
    {
      "elapsed_s": 406.10546208394226,
      "phase": "code",
      "rss_bytes": 2545401856,
      "footprint_bytes": 13571992496
    },
    {
      "elapsed_s": 406.6064240420237,
      "phase": "code",
      "rss_bytes": 2635382784,
      "footprint_bytes": 13596371888
    },
    {
      "elapsed_s": 407.1085863339249,
      "phase": "code",
      "rss_bytes": 2747727872,
      "footprint_bytes": 13585329072
    },
    {
      "elapsed_s": 407.6122488749679,
      "phase": "code",
      "rss_bytes": 2780086272,
      "footprint_bytes": 13668379568
    },
    {
      "elapsed_s": 408.11729933391325,
      "phase": "code",
      "rss_bytes": 2780889088,
      "footprint_bytes": 13672852400
    },
    {
      "elapsed_s": 408.62262183392886,
      "phase": "code",
      "rss_bytes": 2886402048,
      "footprint_bytes": 13677341616
    },
    {
      "elapsed_s": 409.12829037499614,
      "phase": "code",
      "rss_bytes": 3171516416,
      "footprint_bytes": 13680470960
    },
    {
      "elapsed_s": 409.6300358750159,
      "phase": "code",
      "rss_bytes": 4119183360,
      "footprint_bytes": 13702589360
    },
    {
      "elapsed_s": 410.1337654169183,
      "phase": "code",
      "rss_bytes": 4332044288,
      "footprint_bytes": 13713157040
    },
    {
      "elapsed_s": 410.6377274999395,
      "phase": "code",
      "rss_bytes": 4222500864,
      "footprint_bytes": 13713648560
    },
    {
      "elapsed_s": 411.14000545896124,
      "phase": "code",
      "rss_bytes": 4234231808,
      "footprint_bytes": 13718236080
    },
    {
      "elapsed_s": 411.6443514589919,
      "phase": "code",
      "rss_bytes": 4234756096,
      "footprint_bytes": 13720218544
    },
    {
      "elapsed_s": 412.1493151669856,
      "phase": "code",
      "rss_bytes": 4234084352,
      "footprint_bytes": 13721611184
    },
    {
      "elapsed_s": 412.6506986669265,
      "phase": "code",
      "rss_bytes": 4236279808,
      "footprint_bytes": 13739355056
    },
    {
      "elapsed_s": 413.1514875419671,
      "phase": "code",
      "rss_bytes": 4306829312,
      "footprint_bytes": 13742795696
    },
    {
      "elapsed_s": 413.65681070892606,
      "phase": "code",
      "rss_bytes": 4306894848,
      "footprint_bytes": 13742844848
    },
    {
      "elapsed_s": 414.1620258339681,
      "phase": "code",
      "rss_bytes": 4307959808,
      "footprint_bytes": 13747792816
    },
    {
      "elapsed_s": 414.6673444589833,
      "phase": "code",
      "rss_bytes": 4307943424,
      "footprint_bytes": 13750021064
    },
    {
      "elapsed_s": 415.1685888339998,
      "phase": "code",
      "rss_bytes": 4319657984,
      "footprint_bytes": 13750709192
    },
    {
      "elapsed_s": 415.67397183401044,
      "phase": "code",
      "rss_bytes": 3221471232,
      "footprint_bytes": 13750545352
    },
    {
      "elapsed_s": 416.1781334169209,
      "phase": "code",
      "rss_bytes": 3221389312,
      "footprint_bytes": 13750463432
    },
    {
      "elapsed_s": 416.6836062090006,
      "phase": "code",
      "rss_bytes": 3824680960,
      "footprint_bytes": 13752937416
    },
    {
      "elapsed_s": 417.1854621670209,
      "phase": "code",
      "rss_bytes": 4077568000,
      "footprint_bytes": 13754526664
    },
    {
      "elapsed_s": 417.6906951669371,
      "phase": "code",
      "rss_bytes": 3139485696,
      "footprint_bytes": 13754739656
    },
    {
      "elapsed_s": 418.19594716699794,
      "phase": "code",
      "rss_bytes": 3140419584,
      "footprint_bytes": 13755722696
    },
    {
      "elapsed_s": 418.7003577919677,
      "phase": "code",
      "rss_bytes": 2739240960,
      "footprint_bytes": 13756197832
    },
    {
      "elapsed_s": 419.20258974994067,
      "phase": "code",
      "rss_bytes": 2739519488,
      "footprint_bytes": 13756918728
    },
    {
      "elapsed_s": 419.7030267919181,
      "phase": "code",
      "rss_bytes": 2735472640,
      "footprint_bytes": 13757410248
    },
    {
      "elapsed_s": 420.2082603749586,
      "phase": "code",
      "rss_bytes": 2736160768,
      "footprint_bytes": 13758426056
    },
    {
      "elapsed_s": 420.7134973339271,
      "phase": "code",
      "rss_bytes": 2736701440,
      "footprint_bytes": 13758999496
    },
    {
      "elapsed_s": 421.23352883395273,
      "phase": "code",
      "rss_bytes": 2737192960,
      "footprint_bytes": 13759802336
    },
    {
      "elapsed_s": 421.73869904200546,
      "phase": "code",
      "rss_bytes": 2735620096,
      "footprint_bytes": 13760195552
    },
    {
      "elapsed_s": 422.24069495894946,
      "phase": "code",
      "rss_bytes": 2736422912,
      "footprint_bytes": 13760637920
    },
    {
      "elapsed_s": 422.74584891693667,
      "phase": "code",
      "rss_bytes": 2736652288,
      "footprint_bytes": 13761080288
    },
    {
      "elapsed_s": 423.250277583953,
      "phase": "code",
      "rss_bytes": 2737012736,
      "footprint_bytes": 13762030560
    },
    {
      "elapsed_s": 423.75559995893855,
      "phase": "code",
      "rss_bytes": 2737684480,
      "footprint_bytes": 13762554848
    },
    {
      "elapsed_s": 424.27522099995986,
      "phase": "code",
      "rss_bytes": 2736652288,
      "footprint_bytes": 13763865568
    },
    {
      "elapsed_s": 424.7805360839702,
      "phase": "code",
      "rss_bytes": 3014901760,
      "footprint_bytes": 13783673824
    },
    {
      "elapsed_s": 425.2835128339939,
      "phase": "code",
      "rss_bytes": 3333308416,
      "footprint_bytes": 13884304352
    },
    {
      "elapsed_s": 425.78871233400423,
      "phase": "code",
      "rss_bytes": 3337732096,
      "footprint_bytes": 13886958560
    },
    {
      "elapsed_s": 426.2939498749329,
      "phase": "code",
      "rss_bytes": 3412066304,
      "footprint_bytes": 13886893024
    },
    {
      "elapsed_s": 426.7992551670177,
      "phase": "code",
      "rss_bytes": 3638001664,
      "footprint_bytes": 13887138784
    },
    {
      "elapsed_s": 427.30018012493383,
      "phase": "code",
      "rss_bytes": 4013752320,
      "footprint_bytes": 13887138784
    },
    {
      "elapsed_s": 427.80547312495764,
      "phase": "code",
      "rss_bytes": 4313513984,
      "footprint_bytes": 13887138784
    },
    {
      "elapsed_s": 428.3082549169194,
      "phase": "code",
      "rss_bytes": 4340187136,
      "footprint_bytes": 13887171552
    },
    {
      "elapsed_s": 428.8135045840172,
      "phase": "code",
      "rss_bytes": 4214931456,
      "footprint_bytes": 13887155168
    },
    {
      "elapsed_s": 429.318518291926,
      "phase": "code",
      "rss_bytes": 3746496512,
      "footprint_bytes": 13887155168
    },
    {
      "elapsed_s": 429.8236876250012,
      "phase": "code",
      "rss_bytes": 3674882048,
      "footprint_bytes": 13887155168
    },
    {
      "elapsed_s": 430.3289825419197,
      "phase": "code",
      "rss_bytes": 3146301440,
      "footprint_bytes": 13887171552
    },
    {
      "elapsed_s": 430.8334207920125,
      "phase": "code",
      "rss_bytes": 2852012032,
      "footprint_bytes": 13892266976
    },
    {
      "elapsed_s": 431.33863754197955,
      "phase": "code",
      "rss_bytes": 2877177856,
      "footprint_bytes": 13892348896
    },
    {
      "elapsed_s": 431.84392112493515,
      "phase": "code",
      "rss_bytes": 3063988224,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 432.3492598339217,
      "phase": "code",
      "rss_bytes": 3188441088,
      "footprint_bytes": 13894216672
    },
    {
      "elapsed_s": 432.8501888340106,
      "phase": "code",
      "rss_bytes": 3288580096,
      "footprint_bytes": 13895019488
    },
    {
      "elapsed_s": 433.35550291696563,
      "phase": "code",
      "rss_bytes": 3283435520,
      "footprint_bytes": 13895674848
    },
    {
      "elapsed_s": 433.86109579191543,
      "phase": "code",
      "rss_bytes": 3282436096,
      "footprint_bytes": 13896215520
    },
    {
      "elapsed_s": 434.3664055420086,
      "phase": "code",
      "rss_bytes": 3282042880,
      "footprint_bytes": 13897083872
    },
    {
      "elapsed_s": 434.8668397499714,
      "phase": "code",
      "rss_bytes": 3365240832,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 435.3721917499788,
      "phase": "code",
      "rss_bytes": 3132948480,
      "footprint_bytes": 13898476512
    },
    {
      "elapsed_s": 435.8758747499669,
      "phase": "code",
      "rss_bytes": 3270524928,
      "footprint_bytes": 13898640352
    },
    {
      "elapsed_s": 436.37922316696495,
      "phase": "code",
      "rss_bytes": 3568680960,
      "footprint_bytes": 13898656736
    },
    {
      "elapsed_s": 436.88336491701193,
      "phase": "code",
      "rss_bytes": 3692953600,
      "footprint_bytes": 13898689504
    },
    {
      "elapsed_s": 437.3872304590186,
      "phase": "code",
      "rss_bytes": 3845439488,
      "footprint_bytes": 13898689504
    },
    {
      "elapsed_s": 437.89261041698046,
      "phase": "code",
      "rss_bytes": 3844489216,
      "footprint_bytes": 13898673120
    },
    {
      "elapsed_s": 438.3940293339547,
      "phase": "code",
      "rss_bytes": 3844489216,
      "footprint_bytes": 13898673120
    },
    {
      "elapsed_s": 438.89934549992904,
      "phase": "code",
      "rss_bytes": 3525001216,
      "footprint_bytes": 13898148832
    },
    {
      "elapsed_s": 439.4046267499216,
      "phase": "code",
      "rss_bytes": 3229564928,
      "footprint_bytes": 13898148832
    },
    {
      "elapsed_s": 439.90601699997205,
      "phase": "code",
      "rss_bytes": 2805612544,
      "footprint_bytes": 13897853920
    },
    {
      "elapsed_s": 440.4145594999427,
      "phase": "code",
      "rss_bytes": 1832534016,
      "footprint_bytes": 13897853920
    },
    {
      "elapsed_s": 440.9197578749154,
      "phase": "code",
      "rss_bytes": 1877327872,
      "footprint_bytes": 13892660192
    },
    {
      "elapsed_s": 441.4250397919677,
      "phase": "code",
      "rss_bytes": 1960083456,
      "footprint_bytes": 13893463008
    },
    {
      "elapsed_s": 441.9302812089445,
      "phase": "code",
      "rss_bytes": 1997684736,
      "footprint_bytes": 13893512160
    },
    {
      "elapsed_s": 442.43404758395627,
      "phase": "code",
      "rss_bytes": 2300674048,
      "footprint_bytes": 13893528544
    },
    {
      "elapsed_s": 442.9358270840021,
      "phase": "code",
      "rss_bytes": 2522857472,
      "footprint_bytes": 13893544928
    },
    {
      "elapsed_s": 443.4426783339586,
      "phase": "code",
      "rss_bytes": 2707046400,
      "footprint_bytes": 13893544928
    },
    {
      "elapsed_s": 443.9479193339357,
      "phase": "code",
      "rss_bytes": 2839937024,
      "footprint_bytes": 13893528544
    },
    {
      "elapsed_s": 444.4529484589584,
      "phase": "code",
      "rss_bytes": 2900951040,
      "footprint_bytes": 13893544928
    },
    {
      "elapsed_s": 444.958206124953,
      "phase": "code",
      "rss_bytes": 2918825984,
      "footprint_bytes": 13893037024
    },
    {
      "elapsed_s": 445.463486499968,
      "phase": "code",
      "rss_bytes": 2545106944,
      "footprint_bytes": 13893037024
    },
    {
      "elapsed_s": 445.96672899997793,
      "phase": "code",
      "rss_bytes": 2587508736,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 446.47211770899594,
      "phase": "code",
      "rss_bytes": 2587508736,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 446.97759208397474,
      "phase": "code",
      "rss_bytes": 2891268096,
      "footprint_bytes": 13893299168
    },
    {
      "elapsed_s": 447.4827769169351,
      "phase": "code",
      "rss_bytes": 3231137792,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 447.98795095901005,
      "phase": "code",
      "rss_bytes": 3427188736,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 448.4919023339171,
      "phase": "code",
      "rss_bytes": 3491774464,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 448.9971636669943,
      "phase": "code",
      "rss_bytes": 3496345600,
      "footprint_bytes": 13893561312
    },
    {
      "elapsed_s": 449.5023701249156,
      "phase": "code",
      "rss_bytes": 3354902528,
      "footprint_bytes": 13893544928
    },
    {
      "elapsed_s": 450.00789799995255,
      "phase": "code",
      "rss_bytes": 2603761664,
      "footprint_bytes": 13893561312
    },
    {
      "elapsed_s": 450.5220640419284,
      "phase": "code",
      "rss_bytes": 2550808576,
      "footprint_bytes": 13892971488
    },
    {
      "elapsed_s": 451.0274289170047,
      "phase": "code",
      "rss_bytes": 2650177536,
      "footprint_bytes": 13893528544
    },
    {
      "elapsed_s": 451.53284358396195,
      "phase": "code",
      "rss_bytes": 2736537600,
      "footprint_bytes": 13893528544
    },
    {
      "elapsed_s": 452.03812033392023,
      "phase": "code",
      "rss_bytes": 2811576320,
      "footprint_bytes": 13893528544
    },
    {
      "elapsed_s": 452.5411272919737,
      "phase": "code",
      "rss_bytes": 3079733248,
      "footprint_bytes": 13893250016
    },
    {
      "elapsed_s": 453.04549558402505,
      "phase": "code",
      "rss_bytes": 3273457664,
      "footprint_bytes": 13893266400
    },
    {
      "elapsed_s": 453.54680937493686,
      "phase": "code",
      "rss_bytes": 3205054464,
      "footprint_bytes": 13893250016
    },
    {
      "elapsed_s": 454.0559017920168,
      "phase": "code",
      "rss_bytes": 3264905216,
      "footprint_bytes": 13893266400
    },
    {
      "elapsed_s": 454.56116991699673,
      "phase": "code",
      "rss_bytes": 3527639040,
      "footprint_bytes": 13892905952
    },
    {
      "elapsed_s": 455.0664647090016,
      "phase": "code",
      "rss_bytes": 3531325440,
      "footprint_bytes": 13893561312
    },
    {
      "elapsed_s": 455.5717195419129,
      "phase": "code",
      "rss_bytes": 3533062144,
      "footprint_bytes": 13893577696
    },
    {
      "elapsed_s": 456.0727505419636,
      "phase": "code",
      "rss_bytes": 3531276288,
      "footprint_bytes": 13894839264
    },
    {
      "elapsed_s": 456.57810491696,
      "phase": "code",
      "rss_bytes": 3166568448,
      "footprint_bytes": 13894822880
    },
    {
      "elapsed_s": 457.0835012089228,
      "phase": "code",
      "rss_bytes": 2986164224,
      "footprint_bytes": 13894822880
    },
    {
      "elapsed_s": 457.5865406669909,
      "phase": "code",
      "rss_bytes": 2646605824,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 458.08787504199427,
      "phase": "code",
      "rss_bytes": 1349468160,
      "footprint_bytes": 13893315552
    },
    {
      "elapsed_s": 458.5911060839426,
      "phase": "code",
      "rss_bytes": 1335230464,
      "footprint_bytes": 13893938144
    },
    {
      "elapsed_s": 459.0966017919127,
      "phase": "code",
      "rss_bytes": 987791360,
      "footprint_bytes": 13894020064
    },
    {
      "elapsed_s": 459.59896133397706,
      "phase": "code",
      "rss_bytes": 1137950720,
      "footprint_bytes": 13894790112
    },
    {
      "elapsed_s": 460.1021962920204,
      "phase": "code",
      "rss_bytes": 1098366976,
      "footprint_bytes": 13897198560
    },
    {
      "elapsed_s": 460.6074931669282,
      "phase": "code",
      "rss_bytes": 1148895232,
      "footprint_bytes": 13897214944
    },
    {
      "elapsed_s": 461.11274349992163,
      "phase": "code",
      "rss_bytes": 1116880896,
      "footprint_bytes": 13897198560
    },
    {
      "elapsed_s": 461.6166179589927,
      "phase": "code",
      "rss_bytes": 1443397632,
      "footprint_bytes": 13897214944
    },
    {
      "elapsed_s": 462.12200266693253,
      "phase": "code",
      "rss_bytes": 1761394688,
      "footprint_bytes": 13897214944
    },
    {
      "elapsed_s": 462.62412941700313,
      "phase": "code",
      "rss_bytes": 2053980160,
      "footprint_bytes": 13897214944
    },
    {
      "elapsed_s": 463.1293326249579,
      "phase": "code",
      "rss_bytes": 2377678848,
      "footprint_bytes": 13897198560
    },
    {
      "elapsed_s": 463.63324574998114,
      "phase": "code",
      "rss_bytes": 2737766400,
      "footprint_bytes": 13896903648
    },
    {
      "elapsed_s": 464.13875591696706,
      "phase": "code",
      "rss_bytes": 2996027392,
      "footprint_bytes": 13897952224
    },
    {
      "elapsed_s": 464.64438599999994,
      "phase": "code",
      "rss_bytes": 3089022976,
      "footprint_bytes": 13897968608
    },
    {
      "elapsed_s": 465.14970895892475,
      "phase": "code",
      "rss_bytes": 3239968768,
      "footprint_bytes": 13898263520
    },
    {
      "elapsed_s": 465.6518445839174,
      "phase": "code",
      "rss_bytes": 3653877760,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 466.1571443749126,
      "phase": "code",
      "rss_bytes": 3811393536,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 466.66230804193765,
      "phase": "code",
      "rss_bytes": 3744186368,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 467.163189166924,
      "phase": "code",
      "rss_bytes": 3792060416,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 467.6664982920047,
      "phase": "code",
      "rss_bytes": 3915153408,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 468.1718914170051,
      "phase": "code",
      "rss_bytes": 3972743168,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 468.6748660419835,
      "phase": "code",
      "rss_bytes": 3987849216,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 469.1802432920085,
      "phase": "code",
      "rss_bytes": 4015833088,
      "footprint_bytes": 13898312672
    },
    {
      "elapsed_s": 469.6830904999515,
      "phase": "code",
      "rss_bytes": 4015833088,
      "footprint_bytes": 13898050528
    },
    {
      "elapsed_s": 470.18835866695736,
      "phase": "code",
      "rss_bytes": 4064706560,
      "footprint_bytes": 13898034144
    },
    {
      "elapsed_s": 470.6936679169303,
      "phase": "code",
      "rss_bytes": 4129619968,
      "footprint_bytes": 13898066912
    },
    {
      "elapsed_s": 471.1944211249938,
      "phase": "code",
      "rss_bytes": 3632480256,
      "footprint_bytes": 13898066912
    },
    {
      "elapsed_s": 471.6999147089664,
      "phase": "code",
      "rss_bytes": 2838675456,
      "footprint_bytes": 13898066912
    },
    {
      "elapsed_s": 472.20054945896845,
      "phase": "code",
      "rss_bytes": 2415804416,
      "footprint_bytes": 13898034144
    },
    {
      "elapsed_s": 472.7050447500078,
      "phase": "code",
      "rss_bytes": 1708507136,
      "footprint_bytes": 13897346016
    },
    {
      "elapsed_s": 473.2080237090122,
      "phase": "code",
      "rss_bytes": 1347174400,
      "footprint_bytes": 13897772000
    },
    {
      "elapsed_s": 473.7132935419213,
      "phase": "code",
      "rss_bytes": 1415888896,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 474.2136889169924,
      "phase": "code",
      "rss_bytes": 1502085120,
      "footprint_bytes": 13898361824
    },
    {
      "elapsed_s": 474.71655737492256,
      "phase": "code",
      "rss_bytes": 1538670592,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 475.2218203339726,
      "phase": "code",
      "rss_bytes": 1571454976,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 475.72710725001525,
      "phase": "code",
      "rss_bytes": 1447133184,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 476.23082629195414,
      "phase": "code",
      "rss_bytes": 1056980992,
      "footprint_bytes": 13897608160
    },
    {
      "elapsed_s": 476.7330211669905,
      "phase": "code",
      "rss_bytes": 957775872,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 477.23838975001127,
      "phase": "code",
      "rss_bytes": 514015232,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 477.7435894169612,
      "phase": "code",
      "rss_bytes": 788037632,
      "footprint_bytes": 13898525664
    },
    {
      "elapsed_s": 478.2455646250164,
      "phase": "code",
      "rss_bytes": 1078427648,
      "footprint_bytes": 13898361824
    },
    {
      "elapsed_s": 478.7496950419154,
      "phase": "code",
      "rss_bytes": 1369718784,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 479.254981999984,
      "phase": "code",
      "rss_bytes": 1476575232,
      "footprint_bytes": 13898050528
    },
    {
      "elapsed_s": 479.76018799992744,
      "phase": "code",
      "rss_bytes": 1809678336,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 480.2654920419445,
      "phase": "code",
      "rss_bytes": 2202238976,
      "footprint_bytes": 13898361824
    },
    {
      "elapsed_s": 480.7668756250059,
      "phase": "code",
      "rss_bytes": 2232041472,
      "footprint_bytes": 13898361824
    },
    {
      "elapsed_s": 481.2722996670054,
      "phase": "code",
      "rss_bytes": 2282700800,
      "footprint_bytes": 13898050528
    },
    {
      "elapsed_s": 481.7763538339641,
      "phase": "code",
      "rss_bytes": 2110046208,
      "footprint_bytes": 13898361824
    },
    {
      "elapsed_s": 482.2786769589875,
      "phase": "code",
      "rss_bytes": 2240479232,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 482.7828601669753,
      "phase": "code",
      "rss_bytes": 2464251904,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 483.2875165420119,
      "phase": "code",
      "rss_bytes": 2751299584,
      "footprint_bytes": 13898099680
    },
    {
      "elapsed_s": 483.7945699589327,
      "phase": "code",
      "rss_bytes": 2960097280,
      "footprint_bytes": 13898116064
    },
    {
      "elapsed_s": 484.2995766249951,
      "phase": "code",
      "rss_bytes": 3123183616,
      "footprint_bytes": 13897903072
    },
    {
      "elapsed_s": 484.8034664589213,
      "phase": "code",
      "rss_bytes": 3177250816,
      "footprint_bytes": 13898116064
    },
    {
      "elapsed_s": 485.30684529198334,
      "phase": "code",
      "rss_bytes": 3252781056,
      "footprint_bytes": 13898099680
    },
    {
      "elapsed_s": 485.81281979195774,
      "phase": "code",
      "rss_bytes": 3291971584,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 486.31799237499945,
      "phase": "code",
      "rss_bytes": 3615277056,
      "footprint_bytes": 13898378208
    },
    {
      "elapsed_s": 486.84091908391565,
      "phase": "code",
      "rss_bytes": 3644964864,
      "footprint_bytes": 13898378208
    },
    {
      "elapsed_s": 487.3448147919262,
      "phase": "code",
      "rss_bytes": 3770155008,
      "footprint_bytes": 13898066912
    },
    {
      "elapsed_s": 487.8499653749168,
      "phase": "code",
      "rss_bytes": 3819503616,
      "footprint_bytes": 13898066912
    },
    {
      "elapsed_s": 488.3551420419244,
      "phase": "code",
      "rss_bytes": 3949051904,
      "footprint_bytes": 13898132448
    },
    {
      "elapsed_s": 488.8569832089124,
      "phase": "code",
      "rss_bytes": 3999055872,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 489.3621906249318,
      "phase": "code",
      "rss_bytes": 4138172416,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 489.8673964589834,
      "phase": "code",
      "rss_bytes": 4246896640,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 490.3725899999263,
      "phase": "code",
      "rss_bytes": 4247044096,
      "footprint_bytes": 13898148832
    },
    {
      "elapsed_s": 490.87786716700066,
      "phase": "code",
      "rss_bytes": 4247142400,
      "footprint_bytes": 13898410976
    },
    {
      "elapsed_s": 491.38101287500467,
      "phase": "code",
      "rss_bytes": 4258365440,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 491.8862578339176,
      "phase": "code",
      "rss_bytes": 4259053568,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 492.3915775839705,
      "phase": "code",
      "rss_bytes": 4044029952,
      "footprint_bytes": 13898165216
    },
    {
      "elapsed_s": 492.9542122919811,
      "phase": "code",
      "rss_bytes": 4040835072,
      "footprint_bytes": 13898165216
    },
    {
      "elapsed_s": 493.4594267499633,
      "phase": "code",
      "rss_bytes": 4040605696,
      "footprint_bytes": 13898443744
    },
    {
      "elapsed_s": 493.96141520899255,
      "phase": "code",
      "rss_bytes": 4040671232,
      "footprint_bytes": 13898427360
    },
    {
      "elapsed_s": 494.46666641696356,
      "phase": "code",
      "rss_bytes": 4036706304,
      "footprint_bytes": 13898443744
    },
    {
      "elapsed_s": 494.96976845897734,
      "phase": "code",
      "rss_bytes": 4076666880,
      "footprint_bytes": 13898443744
    },
    {
      "elapsed_s": 495.4750829170225,
      "phase": "code",
      "rss_bytes": 4077240320,
      "footprint_bytes": 13898148832
    },
    {
      "elapsed_s": 495.97879166691564,
      "phase": "code",
      "rss_bytes": 4077715456,
      "footprint_bytes": 13898443744
    },
    {
      "elapsed_s": 496.4817437089514,
      "phase": "code",
      "rss_bytes": 4079271936,
      "footprint_bytes": 13898476512
    },
    {
      "elapsed_s": 496.986964583979,
      "phase": "code",
      "rss_bytes": 4080599040,
      "footprint_bytes": 13898476512
    },
    {
      "elapsed_s": 497.4921782920137,
      "phase": "code",
      "rss_bytes": 4055220224,
      "footprint_bytes": 13898460128
    },
    {
      "elapsed_s": 497.9967464589281,
      "phase": "code",
      "rss_bytes": 4055220224,
      "footprint_bytes": 13898476512
    },
    {
      "elapsed_s": 498.4985075419536,
      "phase": "code",
      "rss_bytes": 4095033344,
      "footprint_bytes": 13898476512
    },
    {
      "elapsed_s": 499.0012635840103,
      "phase": "code",
      "rss_bytes": 3425697792,
      "footprint_bytes": 13897935840
    },
    {
      "elapsed_s": 499.5066179590067,
      "phase": "code",
      "rss_bytes": 2829549568,
      "footprint_bytes": 13898410976
    },
    {
      "elapsed_s": 500.0119820419932,
      "phase": "code",
      "rss_bytes": 2799026176,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 500.51607499993406,
      "phase": "code",
      "rss_bytes": 2952527872,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 501.0202854999807,
      "phase": "code",
      "rss_bytes": 3156557824,
      "footprint_bytes": 13898492896
    },
    {
      "elapsed_s": 501.5255183749832,
      "phase": "code",
      "rss_bytes": 3347136512,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 502.03072595898993,
      "phase": "code",
      "rss_bytes": 3343466496,
      "footprint_bytes": 13898247136
    },
    {
      "elapsed_s": 502.5309667499969,
      "phase": "code",
      "rss_bytes": 3343187968,
      "footprint_bytes": 13898263520
    },
    {
      "elapsed_s": 503.03664970898535,
      "phase": "code",
      "rss_bytes": 3365765120,
      "footprint_bytes": 13897968608
    },
    {
      "elapsed_s": 503.54187862493563,
      "phase": "code",
      "rss_bytes": 3464331264,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 504.04371416696813,
      "phase": "code",
      "rss_bytes": 3968008192,
      "footprint_bytes": 13898492896
    },
    {
      "elapsed_s": 504.5489245839417,
      "phase": "code",
      "rss_bytes": 4043194368,
      "footprint_bytes": 13898492896
    },
    {
      "elapsed_s": 505.05087420891505,
      "phase": "code",
      "rss_bytes": 4043194368,
      "footprint_bytes": 13898263520
    },
    {
      "elapsed_s": 505.5561076669255,
      "phase": "code",
      "rss_bytes": 4083728384,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 506.0592871669214,
      "phase": "code",
      "rss_bytes": 4132323328,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 506.5644451249391,
      "phase": "code",
      "rss_bytes": 4181245952,
      "footprint_bytes": 13898509280
    },
    {
      "elapsed_s": 507.0696256249212,
      "phase": "code",
      "rss_bytes": 4158226432,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 507.574840541929,
      "phase": "code",
      "rss_bytes": 4121067520,
      "footprint_bytes": 13898296288
    },
    {
      "elapsed_s": 508.0800794590032,
      "phase": "code",
      "rss_bytes": 4121018368,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 508.58273729193024,
      "phase": "code",
      "rss_bytes": 4120313856,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 509.08393195900135,
      "phase": "code",
      "rss_bytes": 4179836928,
      "footprint_bytes": 13898263520
    },
    {
      "elapsed_s": 509.5893677920103,
      "phase": "code",
      "rss_bytes": 4180344832,
      "footprint_bytes": 13898279904
    },
    {
      "elapsed_s": 510.0924345839303,
      "phase": "code",
      "rss_bytes": 3802038272,
      "footprint_bytes": 13898394592
    },
    {
      "elapsed_s": 510.59776712500025,
      "phase": "code",
      "rss_bytes": 3852140544,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 511.0995221249759,
      "phase": "code",
      "rss_bytes": 3854106624,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 511.60505258396734,
      "phase": "code",
      "rss_bytes": 3817832448,
      "footprint_bytes": 13898312672
    },
    {
      "elapsed_s": 512.1070749169448,
      "phase": "code",
      "rss_bytes": 3867148288,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 512.6125250000041,
      "phase": "code",
      "rss_bytes": 3897180160,
      "footprint_bytes": 13898574816
    },
    {
      "elapsed_s": 513.1167072500102,
      "phase": "code",
      "rss_bytes": 3897212928,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 513.6195017499849,
      "phase": "code",
      "rss_bytes": 3897081856,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 514.1252391670132,
      "phase": "code",
      "rss_bytes": 2884534272,
      "footprint_bytes": 13898558432
    },
    {
      "elapsed_s": 514.6475275419652,
      "phase": "code",
      "rss_bytes": 2704474112,
      "footprint_bytes": 13898312672
    },
    {
      "elapsed_s": 515.1491606249474,
      "phase": "code",
      "rss_bytes": 2708717568,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 515.6544359169202,
      "phase": "code",
      "rss_bytes": 2746400768,
      "footprint_bytes": 13898427360
    },
    {
      "elapsed_s": 516.1573977499502,
      "phase": "code",
      "rss_bytes": 2846687232,
      "footprint_bytes": 13898607584
    },
    {
      "elapsed_s": 516.6627914590063,
      "phase": "code",
      "rss_bytes": 2996682752,
      "footprint_bytes": 13898607584
    },
    {
      "elapsed_s": 517.1679835419636,
      "phase": "code",
      "rss_bytes": 3247063040,
      "footprint_bytes": 13898607584
    },
    {
      "elapsed_s": 517.6732065000106,
      "phase": "code",
      "rss_bytes": 3214589952,
      "footprint_bytes": 13898607584
    },
    {
      "elapsed_s": 518.1784316250123,
      "phase": "code",
      "rss_bytes": 3214491648,
      "footprint_bytes": 13898345440
    },
    {
      "elapsed_s": 518.6831437089713,
      "phase": "code",
      "rss_bytes": 3214589952,
      "footprint_bytes": 13898591200
    },
    {
      "elapsed_s": 519.1876979999943,
      "phase": "code",
      "rss_bytes": 2902245376,
      "footprint_bytes": 13898591200
    },
    {
      "elapsed_s": 519.6930030839285,
      "phase": "code",
      "rss_bytes": 2675474432,
      "footprint_bytes": 13898607584
    },
    {
      "elapsed_s": 520.1983153750189,
      "phase": "code",
      "rss_bytes": 2794946560,
      "footprint_bytes": 13892103136
    },
    {
      "elapsed_s": 520.6991077089915,
      "phase": "code",
      "rss_bytes": 2796257280,
      "footprint_bytes": 13894347744
    },
    {
      "elapsed_s": 521.2048954169732,
      "phase": "code",
      "rss_bytes": 2858811392,
      "footprint_bytes": 13894396896
    },
    {
      "elapsed_s": 521.7100992089836,
      "phase": "code",
      "rss_bytes": 3184443392,
      "footprint_bytes": 13894396896
    },
    {
      "elapsed_s": 522.2153744170209,
      "phase": "code",
      "rss_bytes": 3496886272,
      "footprint_bytes": 13894396896
    },
    {
      "elapsed_s": 522.7184237500187,
      "phase": "code",
      "rss_bytes": 3621715968,
      "footprint_bytes": 13894167520
    },
    {
      "elapsed_s": 523.2237775839167,
      "phase": "code",
      "rss_bytes": 3621715968,
      "footprint_bytes": 13894151136
    },
    {
      "elapsed_s": 523.7289076249581,
      "phase": "code",
      "rss_bytes": 3621715968,
      "footprint_bytes": 13894085600
    },
    {
      "elapsed_s": 524.2324245419586,
      "phase": "code",
      "rss_bytes": 4039966720,
      "footprint_bytes": 13895986144
    },
    {
      "elapsed_s": 524.7358481669798,
      "phase": "code",
      "rss_bytes": 4266491904,
      "footprint_bytes": 13895986144
    },
    {
      "elapsed_s": 525.2366373339901,
      "phase": "code",
      "rss_bytes": 4346118144,
      "footprint_bytes": 13895986144
    },
    {
      "elapsed_s": 525.7418186250143,
      "phase": "code",
      "rss_bytes": 4372348928,
      "footprint_bytes": 13895707616
    },
    {
      "elapsed_s": 526.2470447919331,
      "phase": "code",
      "rss_bytes": 4396204032,
      "footprint_bytes": 13895707616
    },
    {
      "elapsed_s": 526.7522341249278,
      "phase": "code",
      "rss_bytes": 4448894976,
      "footprint_bytes": 13895724000
    },
    {
      "elapsed_s": 527.2525932089193,
      "phase": "code",
      "rss_bytes": 4473880576,
      "footprint_bytes": 13895789536
    },
    {
      "elapsed_s": 527.7577840000158,
      "phase": "code",
      "rss_bytes": 4473880576,
      "footprint_bytes": 13895789536
    },
    {
      "elapsed_s": 527.8197205839679,
      "phase": "code",
      "rss_bytes": 4514447360,
      "footprint_bytes": 13895789536
    },
    {
      "elapsed_s": 528.263028458925,
      "phase": "chinese",
      "rss_bytes": 4576722944,
      "footprint_bytes": 13456043024
    },
    {
      "elapsed_s": 528.7682765839854,
      "phase": "chinese",
      "rss_bytes": 4595187712,
      "footprint_bytes": 13615115280
    },
    {
      "elapsed_s": 529.273408374982,
      "phase": "chinese",
      "rss_bytes": 4635623424,
      "footprint_bytes": 13703293968
    },
    {
      "elapsed_s": 529.7761272919597,
      "phase": "chinese",
      "rss_bytes": 4661411840,
      "footprint_bytes": 13710421008
    },
    {
      "elapsed_s": 530.278317166958,
      "phase": "chinese",
      "rss_bytes": 4737007616,
      "footprint_bytes": 13734718480
    },
    {
      "elapsed_s": 530.782446083962,
      "phase": "chinese",
      "rss_bytes": 4737368064,
      "footprint_bytes": 13745957904
    },
    {
      "elapsed_s": 531.2877228750149,
      "phase": "chinese",
      "rss_bytes": 4737957888,
      "footprint_bytes": 13749677072
    },
    {
      "elapsed_s": 531.7929055839777,
      "phase": "chinese",
      "rss_bytes": 4739121152,
      "footprint_bytes": 13754788880
    },
    {
      "elapsed_s": 532.2980457089143,
      "phase": "chinese",
      "rss_bytes": 4740169728,
      "footprint_bytes": 13756951568
    },
    {
      "elapsed_s": 532.7999315839261,
      "phase": "chinese",
      "rss_bytes": 4740972544,
      "footprint_bytes": 13762194448
    },
    {
      "elapsed_s": 533.3051353339106,
      "phase": "chinese",
      "rss_bytes": 4741709824,
      "footprint_bytes": 13764570128
    },
    {
      "elapsed_s": 533.8088950000238,
      "phase": "chinese",
      "rss_bytes": 4742250496,
      "footprint_bytes": 13767257104
    },
    {
      "elapsed_s": 534.314151708968,
      "phase": "chinese",
      "rss_bytes": 4736385024,
      "footprint_bytes": 13769468944
    },
    {
      "elapsed_s": 534.8157857089536,
      "phase": "chinese",
      "rss_bytes": 4737155072,
      "footprint_bytes": 13770419216
    },
    {
      "elapsed_s": 535.3210422089323,
      "phase": "chinese",
      "rss_bytes": 4636753920,
      "footprint_bytes": 13772663824
    },
    {
      "elapsed_s": 535.8263289589668,
      "phase": "chinese",
      "rss_bytes": 4369776640,
      "footprint_bytes": 13772663824
    },
    {
      "elapsed_s": 536.3310423749499,
      "phase": "chinese",
      "rss_bytes": 4367450112,
      "footprint_bytes": 13772860432
    },
    {
      "elapsed_s": 536.8369708749233,
      "phase": "chinese",
      "rss_bytes": 3115958272,
      "footprint_bytes": 13772336144
    },
    {
      "elapsed_s": 537.3429579589283,
      "phase": "chinese",
      "rss_bytes": 2804301824,
      "footprint_bytes": 13772876816
    },
    {
      "elapsed_s": 537.8456934589194,
      "phase": "chinese",
      "rss_bytes": 2790490112,
      "footprint_bytes": 13744270352
    },
    {
      "elapsed_s": 538.3490530420095,
      "phase": "chinese",
      "rss_bytes": 2791522304,
      "footprint_bytes": 13745155088
    },
    {
      "elapsed_s": 538.854256749968,
      "phase": "chinese",
      "rss_bytes": 2792374272,
      "footprint_bytes": 13747956752
    },
    {
      "elapsed_s": 539.3594634589972,
      "phase": "chinese",
      "rss_bytes": 2792472576,
      "footprint_bytes": 13748268048
    },
    {
      "elapsed_s": 539.8646347089671,
      "phase": "chinese",
      "rss_bytes": 2793357312,
      "footprint_bytes": 13749660688
    },
    {
      "elapsed_s": 540.3698384589516,
      "phase": "chinese",
      "rss_bytes": 2793881600,
      "footprint_bytes": 13750201360
    },
    {
      "elapsed_s": 540.8750083749183,
      "phase": "chinese",
      "rss_bytes": 2792439808,
      "footprint_bytes": 13751479312
    },
    {
      "elapsed_s": 541.3802761669504,
      "phase": "chinese",
      "rss_bytes": 2792751104,
      "footprint_bytes": 13751577616
    },
    {
      "elapsed_s": 541.8855750840157,
      "phase": "chinese",
      "rss_bytes": 2793095168,
      "footprint_bytes": 13752495120
    },
    {
      "elapsed_s": 542.386005874956,
      "phase": "chinese",
      "rss_bytes": 2793963520,
      "footprint_bytes": 13753445392
    },
    {
      "elapsed_s": 542.8912400000263,
      "phase": "chinese",
      "rss_bytes": 2794373120,
      "footprint_bytes": 13754280976
    },
    {
      "elapsed_s": 543.3961237919284,
      "phase": "chinese",
      "rss_bytes": 3385950208,
      "footprint_bytes": 13873294352
    },
    {
      "elapsed_s": 543.9012848340208,
      "phase": "chinese",
      "rss_bytes": 3387424768,
      "footprint_bytes": 13873900560
    },
    {
      "elapsed_s": 544.4065587089863,
      "phase": "chinese",
      "rss_bytes": 3462873088,
      "footprint_bytes": 13874342928
    },
    {
      "elapsed_s": 544.9074163339101,
      "phase": "chinese",
      "rss_bytes": 3458990080,
      "footprint_bytes": 13874326544
    },
    {
      "elapsed_s": 545.4089087919565,
      "phase": "chinese",
      "rss_bytes": 2857566208,
      "footprint_bytes": 13873523728
    },
    {
      "elapsed_s": 545.9151519589359,
      "phase": "chinese",
      "rss_bytes": 1099939840,
      "footprint_bytes": 13873523728
    },
    {
      "elapsed_s": 546.5303227920085,
      "phase": "chinese",
      "rss_bytes": 864124928,
      "footprint_bytes": 13873638416
    },
    {
      "elapsed_s": 547.0322547089309,
      "phase": "chinese",
      "rss_bytes": 975028224,
      "footprint_bytes": 13874195472
    },
    {
      "elapsed_s": 547.5376649999525,
      "phase": "chinese",
      "rss_bytes": 488079360,
      "footprint_bytes": 13874195472
    },
    {
      "elapsed_s": 548.0430807089433,
      "phase": "chinese",
      "rss_bytes": 475168768,
      "footprint_bytes": 13874211856
    },
    {
      "elapsed_s": 548.5475989169208,
      "phase": "chinese",
      "rss_bytes": 631373824,
      "footprint_bytes": 13874392080
    },
    {
      "elapsed_s": 549.0509902499616,
      "phase": "chinese",
      "rss_bytes": 857063424,
      "footprint_bytes": 13874424848
    },
    {
      "elapsed_s": 549.551950666937,
      "phase": "chinese",
      "rss_bytes": 950255616,
      "footprint_bytes": 13874441232
    },
    {
      "elapsed_s": 550.0611972919432,
      "phase": "chinese",
      "rss_bytes": 1250410496,
      "footprint_bytes": 13873900560
    },
    {
      "elapsed_s": 550.5635952919256,
      "phase": "chinese",
      "rss_bytes": 1356300288,
      "footprint_bytes": 13874342928
    },
    {
      "elapsed_s": 551.0667307089316,
      "phase": "chinese",
      "rss_bytes": 1620295680,
      "footprint_bytes": 13874621456
    },
    {
      "elapsed_s": 551.5720043749316,
      "phase": "chinese",
      "rss_bytes": 1803108352,
      "footprint_bytes": 13874637840
    },
    {
      "elapsed_s": 552.0973563749576,
      "phase": "chinese",
      "rss_bytes": 1126973440,
      "footprint_bytes": 13873458192
    },
    {
      "elapsed_s": 552.607513875002,
      "phase": "chinese",
      "rss_bytes": 1370800128,
      "footprint_bytes": 13874048016
    },
    {
      "elapsed_s": 553.1101199169643,
      "phase": "chinese",
      "rss_bytes": 1739784192,
      "footprint_bytes": 13874064400
    },
    {
      "elapsed_s": 553.6149484999478,
      "phase": "chinese",
      "rss_bytes": 2072608768,
      "footprint_bytes": 13874162704
    },
    {
      "elapsed_s": 554.1202372090193,
      "phase": "chinese",
      "rss_bytes": 2071658496,
      "footprint_bytes": 13874146320
    },
    {
      "elapsed_s": 554.6305773749482,
      "phase": "chinese",
      "rss_bytes": 2071494656,
      "footprint_bytes": 13874162704
    },
    {
      "elapsed_s": 555.138699458912,
      "phase": "chinese",
      "rss_bytes": 2071494656,
      "footprint_bytes": 13873277968
    },
    {
      "elapsed_s": 555.64316370897,
      "phase": "chinese",
      "rss_bytes": 1500413952,
      "footprint_bytes": 13871377424
    },
    {
      "elapsed_s": 556.148349624942,
      "phase": "chinese",
      "rss_bytes": 780632064,
      "footprint_bytes": 13871377424
    },
    {
      "elapsed_s": 556.6525133339455,
      "phase": "chinese",
      "rss_bytes": 874954752,
      "footprint_bytes": 13878897704
    },
    {
      "elapsed_s": 557.1578414170071,
      "phase": "chinese",
      "rss_bytes": 1062912000,
      "footprint_bytes": 13880421416
    },
    {
      "elapsed_s": 557.6631321669556,
      "phase": "chinese",
      "rss_bytes": 1126383616,
      "footprint_bytes": 13880618024
    },
    {
      "elapsed_s": 558.1664497089805,
      "phase": "chinese",
      "rss_bytes": 1559281664,
      "footprint_bytes": 13881519144
    },
    {
      "elapsed_s": 558.671441124985,
      "phase": "chinese",
      "rss_bytes": 1898037248,
      "footprint_bytes": 13881912360
    },
    {
      "elapsed_s": 559.1819619999733,
      "phase": "chinese",
      "rss_bytes": 2324807680,
      "footprint_bytes": 13882584104
    },
    {
      "elapsed_s": 559.6831277089659,
      "phase": "chinese",
      "rss_bytes": 2720759808,
      "footprint_bytes": 13883386920
    },
    {
      "elapsed_s": 560.1894292089855,
      "phase": "chinese",
      "rss_bytes": 2875752448,
      "footprint_bytes": 13884435496
    },
    {
      "elapsed_s": 560.6996543339919,
      "phase": "chinese",
      "rss_bytes": 3115253760,
      "footprint_bytes": 13887073320
    },
    {
      "elapsed_s": 561.2098477089312,
      "phase": "chinese",
      "rss_bytes": 3824762880,
      "footprint_bytes": 13887073320
    },
    {
      "elapsed_s": 561.7280457089655,
      "phase": "chinese",
      "rss_bytes": 3876159488,
      "footprint_bytes": 13887089704
    },
    {
      "elapsed_s": 562.2344704589341,
      "phase": "chinese",
      "rss_bytes": 4012425216,
      "footprint_bytes": 13887106088
    },
    {
      "elapsed_s": 562.7446452499134,
      "phase": "chinese",
      "rss_bytes": 4075520000,
      "footprint_bytes": 13886581800
    },
    {
      "elapsed_s": 563.2496708750259,
      "phase": "chinese",
      "rss_bytes": 4232282112,
      "footprint_bytes": 13886860328
    },
    {
      "elapsed_s": 563.7552149589173,
      "phase": "chinese",
      "rss_bytes": 4242604032,
      "footprint_bytes": 13886860328
    },
    {
      "elapsed_s": 564.2635547919199,
      "phase": "chinese",
      "rss_bytes": 4262526976,
      "footprint_bytes": 13886860328
    },
    {
      "elapsed_s": 564.7737917499617,
      "phase": "chinese",
      "rss_bytes": 4278042624,
      "footprint_bytes": 13886843944
    },
    {
      "elapsed_s": 565.2758754589595,
      "phase": "chinese",
      "rss_bytes": 4278075392,
      "footprint_bytes": 13887122472
    },
    {
      "elapsed_s": 565.7829818750033,
      "phase": "chinese",
      "rss_bytes": 4288462848,
      "footprint_bytes": 13887122472
    },
    {
      "elapsed_s": 566.2878992919577,
      "phase": "chinese",
      "rss_bytes": 4298702848,
      "footprint_bytes": 13887122472
    },
    {
      "elapsed_s": 566.7954334169626,
      "phase": "chinese",
      "rss_bytes": 4318822400,
      "footprint_bytes": 13886843944
    },
    {
      "elapsed_s": 567.3059240839211,
      "phase": "chinese",
      "rss_bytes": 4318822400,
      "footprint_bytes": 13886843944
    },
    {
      "elapsed_s": 567.8131757089868,
      "phase": "chinese",
      "rss_bytes": 4348968960,
      "footprint_bytes": 13886778408
    },
    {
      "elapsed_s": 568.3163873340236,
      "phase": "chinese",
      "rss_bytes": 4348968960,
      "footprint_bytes": 13886860328
    },
    {
      "elapsed_s": 568.8265973749803,
      "phase": "chinese",
      "rss_bytes": 4479270912,
      "footprint_bytes": 13886860328
    },
    {
      "elapsed_s": 569.3315602089278,
      "phase": "chinese",
      "rss_bytes": 4509515776,
      "footprint_bytes": 13886876712
    },
    {
      "elapsed_s": 569.8400864999276,
      "phase": "chinese",
      "rss_bytes": 4509401088,
      "footprint_bytes": 13886876712
    },
    {
      "elapsed_s": 570.3447601249209,
      "phase": "chinese",
      "rss_bytes": 4599922688,
      "footprint_bytes": 13886876712
    },
    {
      "elapsed_s": 570.8501934169326,
      "phase": "chinese",
      "rss_bytes": 4597972992,
      "footprint_bytes": 13886876712
    },
    {
      "elapsed_s": 571.3601071669254,
      "phase": "chinese",
      "rss_bytes": 4596891648,
      "footprint_bytes": 13886876712
    },
    {
      "elapsed_s": 571.8702474170132,
      "phase": "chinese",
      "rss_bytes": 4599169024,
      "footprint_bytes": 13886745640
    },
    {
      "elapsed_s": 572.3805501249153,
      "phase": "chinese",
      "rss_bytes": 4614488064,
      "footprint_bytes": 13887040552
    },
    {
      "elapsed_s": 572.8828962090192,
      "phase": "chinese",
      "rss_bytes": 4673994752,
      "footprint_bytes": 13887056936
    },
    {
      "elapsed_s": 573.3840435419697,
      "phase": "chinese",
      "rss_bytes": 4689395712,
      "footprint_bytes": 13887056936
    },
    {
      "elapsed_s": 573.8943961249897,
      "phase": "chinese",
      "rss_bytes": 4709433344,
      "footprint_bytes": 13887007784
    },
    {
      "elapsed_s": 574.4046097089304,
      "phase": "chinese",
      "rss_bytes": 4709433344,
      "footprint_bytes": 13887007784
    },
    {
      "elapsed_s": 574.9147754589794,
      "phase": "chinese",
      "rss_bytes": 4709597184,
      "footprint_bytes": 13887007784
    },
    {
      "elapsed_s": 575.4162122089183,
      "phase": "chinese",
      "rss_bytes": 4709597184,
      "footprint_bytes": 13887007784
    },
    {
      "elapsed_s": 575.9191394589143,
      "phase": "chinese",
      "rss_bytes": 4728897536,
      "footprint_bytes": 13887024168
    },
    {
      "elapsed_s": 576.4236506669549,
      "phase": "chinese",
      "rss_bytes": 4749279232,
      "footprint_bytes": 13887024168
    },
    {
      "elapsed_s": 576.9287021670025,
      "phase": "chinese",
      "rss_bytes": 4749312000,
      "footprint_bytes": 13886827560
    },
    {
      "elapsed_s": 577.4293631250039,
      "phase": "chinese",
      "rss_bytes": 4749049856,
      "footprint_bytes": 13886827560
    },
    {
      "elapsed_s": 577.9328404589323,
      "phase": "chinese",
      "rss_bytes": 4748967936,
      "footprint_bytes": 13886827560
    },
    {
      "elapsed_s": 578.4362579169683,
      "phase": "chinese",
      "rss_bytes": 4748787712,
      "footprint_bytes": 13887056936
    },
    {
      "elapsed_s": 578.9423897919478,
      "phase": "chinese",
      "rss_bytes": 4748640256,
      "footprint_bytes": 13887122472
    },
    {
      "elapsed_s": 579.4527497499948,
      "phase": "chinese",
      "rss_bytes": 4744953856,
      "footprint_bytes": 13887122472
    },
    {
      "elapsed_s": 579.9630126249976,
      "phase": "chinese",
      "rss_bytes": 4745084928,
      "footprint_bytes": 13887155240
    },
    {
      "elapsed_s": 580.4730073750252,
      "phase": "chinese",
      "rss_bytes": 4745461760,
      "footprint_bytes": 13887171624
    },
    {
      "elapsed_s": 580.9830357090104,
      "phase": "chinese",
      "rss_bytes": 4745232384,
      "footprint_bytes": 13887335464
    },
    {
      "elapsed_s": 581.4882664999459,
      "phase": "chinese",
      "rss_bytes": 4745265152,
      "footprint_bytes": 13887335464
    },
    {
      "elapsed_s": 581.996555791935,
      "phase": "chinese",
      "rss_bytes": 4536532992,
      "footprint_bytes": 13887138856
    },
    {
      "elapsed_s": 582.4995209589833,
      "phase": "chinese",
      "rss_bytes": 4536614912,
      "footprint_bytes": 13887138856
    },
    {
      "elapsed_s": 583.0297071249224,
      "phase": "chinese",
      "rss_bytes": 2975399936,
      "footprint_bytes": 13887155240
    },
    {
      "elapsed_s": 583.5376735000173,
      "phase": "chinese",
      "rss_bytes": 2975399936,
      "footprint_bytes": 13887155240
    },
    {
      "elapsed_s": 584.0426628749119,
      "phase": "chinese",
      "rss_bytes": 2291859456,
      "footprint_bytes": 13885500456
    },
    {
      "elapsed_s": 584.5477306669345,
      "phase": "chinese",
      "rss_bytes": 923074560,
      "footprint_bytes": 13886155816
    },
    {
      "elapsed_s": 585.0495044590207,
      "phase": "chinese",
      "rss_bytes": 645201920,
      "footprint_bytes": 13880929320
    },
    {
      "elapsed_s": 585.5566177919973,
      "phase": "chinese",
      "rss_bytes": 764674048,
      "footprint_bytes": 13881764904
    },
    {
      "elapsed_s": 586.0669906670228,
      "phase": "chinese",
      "rss_bytes": 900612096,
      "footprint_bytes": 13881912360
    },
    {
      "elapsed_s": 586.5725522090215,
      "phase": "chinese",
      "rss_bytes": 1157988352,
      "footprint_bytes": 13881912360
    },
    {
      "elapsed_s": 587.0779347500065,
      "phase": "chinese",
      "rss_bytes": 1508212736,
      "footprint_bytes": 13881977896
    },
    {
      "elapsed_s": 587.5828047499526,
      "phase": "chinese",
      "rss_bytes": 1892696064,
      "footprint_bytes": 13881961512
    },
    {
      "elapsed_s": 588.0905064999824,
      "phase": "chinese",
      "rss_bytes": 2109259776,
      "footprint_bytes": 13881961512
    },
    {
      "elapsed_s": 588.5964939999394,
      "phase": "chinese",
      "rss_bytes": 2388213760,
      "footprint_bytes": 13881945128
    },
    {
      "elapsed_s": 589.1011053749826,
      "phase": "chinese",
      "rss_bytes": 2480783360,
      "footprint_bytes": 13882993704
    },
    {
      "elapsed_s": 589.6108054169454,
      "phase": "chinese",
      "rss_bytes": 3168288768,
      "footprint_bytes": 13883534376
    },
    {
      "elapsed_s": 590.1161239169305,
      "phase": "chinese",
      "rss_bytes": 3416129536,
      "footprint_bytes": 13883534376
    },
    {
      "elapsed_s": 590.6263144169934,
      "phase": "chinese",
      "rss_bytes": 3680665600,
      "footprint_bytes": 13883583528
    },
    {
      "elapsed_s": 591.1327723750146,
      "phase": "chinese",
      "rss_bytes": 3754524672,
      "footprint_bytes": 13883337768
    },
    {
      "elapsed_s": 591.6430233749561,
      "phase": "chinese",
      "rss_bytes": 3910795264,
      "footprint_bytes": 13883862056
    },
    {
      "elapsed_s": 592.1493988339789,
      "phase": "chinese",
      "rss_bytes": 3941138432,
      "footprint_bytes": 13883894824
    },
    {
      "elapsed_s": 592.6595464589773,
      "phase": "chinese",
      "rss_bytes": 4051304448,
      "footprint_bytes": 13883911208
    },
    {
      "elapsed_s": 593.1697789590107,
      "phase": "chinese",
      "rss_bytes": 4079239168,
      "footprint_bytes": 13883911208
    },
    {
      "elapsed_s": 593.6801472089719,
      "phase": "chinese",
      "rss_bytes": 4137975808,
      "footprint_bytes": 13884156968
    },
    {
      "elapsed_s": 594.1834584999597,
      "phase": "chinese",
      "rss_bytes": 4153425920,
      "footprint_bytes": 13884156968
    },
    {
      "elapsed_s": 594.6936414589873,
      "phase": "chinese",
      "rss_bytes": 4211539968,
      "footprint_bytes": 13884173352
    },
    {
      "elapsed_s": 595.2038244169671,
      "phase": "chinese",
      "rss_bytes": 4211539968,
      "footprint_bytes": 13883878440
    },
    {
      "elapsed_s": 595.7064779589418,
      "phase": "chinese",
      "rss_bytes": 4261478400,
      "footprint_bytes": 13884927016
    },
    {
      "elapsed_s": 596.2159021249972,
      "phase": "chinese",
      "rss_bytes": 4336123904,
      "footprint_bytes": 13884992552
    },
    {
      "elapsed_s": 596.7263249589596,
      "phase": "chinese",
      "rss_bytes": 4358864896,
      "footprint_bytes": 13884992552
    },
    {
      "elapsed_s": 597.2282381670084,
      "phase": "chinese",
      "rss_bytes": 4409917440,
      "footprint_bytes": 13884992552
    },
    {
      "elapsed_s": 597.7339696249692,
      "phase": "chinese",
      "rss_bytes": 4432625664,
      "footprint_bytes": 13885008936
    },
    {
      "elapsed_s": 598.2353893339168,
      "phase": "chinese",
      "rss_bytes": 4442865664,
      "footprint_bytes": 13885008936
    },
    {
      "elapsed_s": 598.7455950420117,
      "phase": "chinese",
      "rss_bytes": 4475322368,
      "footprint_bytes": 13884943400
    },
    {
      "elapsed_s": 599.2468637089478,
      "phase": "chinese",
      "rss_bytes": 4475338752,
      "footprint_bytes": 13884943400
    },
    {
      "elapsed_s": 599.7570522919996,
      "phase": "chinese",
      "rss_bytes": 4521000960,
      "footprint_bytes": 13887810600
    },
    {
      "elapsed_s": 600.266036416986,
      "phase": "chinese",
      "rss_bytes": 4535664640,
      "footprint_bytes": 13888121896
    },
    {
      "elapsed_s": 600.7747923339484,
      "phase": "chinese",
      "rss_bytes": 4535730176,
      "footprint_bytes": 13888121896
    },
    {
      "elapsed_s": 601.2821013749344,
      "phase": "chinese",
      "rss_bytes": 4535861248,
      "footprint_bytes": 13888138280
    },
    {
      "elapsed_s": 601.7893319589784,
      "phase": "chinese",
      "rss_bytes": 4535910400,
      "footprint_bytes": 13887941672
    },
    {
      "elapsed_s": 602.2973162089474,
      "phase": "chinese",
      "rss_bytes": 4555816960,
      "footprint_bytes": 13887941672
    },
    {
      "elapsed_s": 602.8047357089818,
      "phase": "chinese",
      "rss_bytes": 4555751424,
      "footprint_bytes": 13887941672
    },
    {
      "elapsed_s": 603.315845791949,
      "phase": "chinese",
      "rss_bytes": 4575641600,
      "footprint_bytes": 13887941672
    },
    {
      "elapsed_s": 603.8250927500194,
      "phase": "chinese",
      "rss_bytes": 4575674368,
      "footprint_bytes": 13887958056
    },
    {
      "elapsed_s": 604.3319842499914,
      "phase": "chinese",
      "rss_bytes": 4575756288,
      "footprint_bytes": 13887990848
    },
    {
      "elapsed_s": 604.8325050839921,
      "phase": "chinese",
      "rss_bytes": 4575756288,
      "footprint_bytes": 13887925312
    },
    {
      "elapsed_s": 605.3377082089428,
      "phase": "chinese",
      "rss_bytes": 4586110976,
      "footprint_bytes": 13887925312
    },
    {
      "elapsed_s": 605.8473221670138,
      "phase": "chinese",
      "rss_bytes": 4585816064,
      "footprint_bytes": 13887925312
    },
    {
      "elapsed_s": 606.3491353749996,
      "phase": "chinese",
      "rss_bytes": 4585914368,
      "footprint_bytes": 13887941696
    },
    {
      "elapsed_s": 606.859277374926,
      "phase": "chinese",
      "rss_bytes": 4585881600,
      "footprint_bytes": 13887941696
    },
    {
      "elapsed_s": 607.3658058749279,
      "phase": "chinese",
      "rss_bytes": 4585799680,
      "footprint_bytes": 13887941696
    },
    {
      "elapsed_s": 607.8701372919604,
      "phase": "chinese",
      "rss_bytes": 4585406464,
      "footprint_bytes": 13887974464
    },
    {
      "elapsed_s": 608.3790183339734,
      "phase": "chinese",
      "rss_bytes": 4585324544,
      "footprint_bytes": 13887990848
    },
    {
      "elapsed_s": 608.8865302089835,
      "phase": "chinese",
      "rss_bytes": 4585324544,
      "footprint_bytes": 13887990848
    },
    {
      "elapsed_s": 609.401907499996,
      "phase": "chinese",
      "rss_bytes": 4585275392,
      "footprint_bytes": 13887990848
    },
    {
      "elapsed_s": 609.9121581669897,
      "phase": "chinese",
      "rss_bytes": 4585390080,
      "footprint_bytes": 13887990848
    },
    {
      "elapsed_s": 610.4187459169189,
      "phase": "chinese",
      "rss_bytes": 4585504768,
      "footprint_bytes": 13888056384
    },
    {
      "elapsed_s": 610.9288852090249,
      "phase": "chinese",
      "rss_bytes": 4585553920,
      "footprint_bytes": 13888072768
    },
    {
      "elapsed_s": 611.4343138749246,
      "phase": "chinese",
      "rss_bytes": 4585422848,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 611.936886249925,
      "phase": "chinese",
      "rss_bytes": 4584095744,
      "footprint_bytes": 13888056384
    },
    {
      "elapsed_s": 612.4374259170145,
      "phase": "chinese",
      "rss_bytes": 4583981056,
      "footprint_bytes": 13888072768
    },
    {
      "elapsed_s": 612.945949084009,
      "phase": "chinese",
      "rss_bytes": 4585160704,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 613.4504974170122,
      "phase": "chinese",
      "rss_bytes": 4584816640,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 613.9567193749826,
      "phase": "chinese",
      "rss_bytes": 4584964096,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 614.46044312499,
      "phase": "chinese",
      "rss_bytes": 4584833024,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 614.970607333933,
      "phase": "chinese",
      "rss_bytes": 4584882176,
      "footprint_bytes": 13888089152
    },
    {
      "elapsed_s": 615.4808067919221,
      "phase": "chinese",
      "rss_bytes": 4584767488,
      "footprint_bytes": 13888105536
    },
    {
      "elapsed_s": 615.981802708935,
      "phase": "chinese",
      "rss_bytes": 4584734720,
      "footprint_bytes": 13888121920
    },
    {
      "elapsed_s": 616.4825053339591,
      "phase": "chinese",
      "rss_bytes": 4584636416,
      "footprint_bytes": 13888121920
    },
    {
      "elapsed_s": 616.985520166927,
      "phase": "chinese",
      "rss_bytes": 4584685568,
      "footprint_bytes": 13888154688
    },
    {
      "elapsed_s": 617.4888479589717,
      "phase": "chinese",
      "rss_bytes": 4584652800,
      "footprint_bytes": 13888171072
    },
    {
      "elapsed_s": 617.9961610420141,
      "phase": "chinese",
      "rss_bytes": 4584505344,
      "footprint_bytes": 13888171072
    },
    {
      "elapsed_s": 618.4991460839519,
      "phase": "chinese",
      "rss_bytes": 4584456192,
      "footprint_bytes": 13888203864
    },
    {
      "elapsed_s": 619.0094797499478,
      "phase": "chinese",
      "rss_bytes": 4584472576,
      "footprint_bytes": 13888203864
    },
    {
      "elapsed_s": 619.5096482499503,
      "phase": "chinese",
      "rss_bytes": 4584488960,
      "footprint_bytes": 13888220248
    },
    {
      "elapsed_s": 620.0159647089895,
      "phase": "chinese",
      "rss_bytes": 4584538112,
      "footprint_bytes": 13888253016
    },
    {
      "elapsed_s": 620.5166010839166,
      "phase": "chinese",
      "rss_bytes": 4584669184,
      "footprint_bytes": 13888253016
    },
    {
      "elapsed_s": 621.0209003749769,
      "phase": "chinese",
      "rss_bytes": 4584701952,
      "footprint_bytes": 13888253016
    },
    {
      "elapsed_s": 621.5310744169401,
      "phase": "chinese",
      "rss_bytes": 4584767488,
      "footprint_bytes": 13888253016
    },
    {
      "elapsed_s": 622.0317517499207,
      "phase": "chinese",
      "rss_bytes": 4584783872,
      "footprint_bytes": 13888269400
    },
    {
      "elapsed_s": 622.5393386669457,
      "phase": "chinese",
      "rss_bytes": 4584833024,
      "footprint_bytes": 13888269400
    },
    {
      "elapsed_s": 623.0496304170229,
      "phase": "chinese",
      "rss_bytes": 4584833024,
      "footprint_bytes": 13888269400
    },
    {
      "elapsed_s": 623.5597907499177,
      "phase": "chinese",
      "rss_bytes": 4595318784,
      "footprint_bytes": 13888285784
    },
    {
      "elapsed_s": 624.0665929169627,
      "phase": "chinese",
      "rss_bytes": 4595351552,
      "footprint_bytes": 13888302168
    },
    {
      "elapsed_s": 624.5767545419512,
      "phase": "chinese",
      "rss_bytes": 4595433472,
      "footprint_bytes": 13888318552
    },
    {
      "elapsed_s": 625.0869204589399,
      "phase": "chinese",
      "rss_bytes": 4595531776,
      "footprint_bytes": 13888400472
    },
    {
      "elapsed_s": 625.5970494590001,
      "phase": "chinese",
      "rss_bytes": 4595531776,
      "footprint_bytes": 13888400472
    },
    {
      "elapsed_s": 626.1072420839919,
      "phase": "chinese",
      "rss_bytes": 4615634944,
      "footprint_bytes": 13888400472
    },
    {
      "elapsed_s": 626.6197227499215,
      "phase": "chinese",
      "rss_bytes": 4612014080,
      "footprint_bytes": 13888400472
    },
    {
      "elapsed_s": 627.1301821250236,
      "phase": "chinese",
      "rss_bytes": 4630642688,
      "footprint_bytes": 13888121944
    },
    {
      "elapsed_s": 627.6323866249295,
      "phase": "chinese",
      "rss_bytes": 4633083904,
      "footprint_bytes": 13888679000
    },
    {
      "elapsed_s": 628.1406432089861,
      "phase": "chinese",
      "rss_bytes": 4634525696,
      "footprint_bytes": 13888679000
    },
    {
      "elapsed_s": 628.6490032089641,
      "phase": "chinese",
      "rss_bytes": 4647206912,
      "footprint_bytes": 13888679000
    },
    {
      "elapsed_s": 629.1586923339637,
      "phase": "chinese",
      "rss_bytes": 4657004544,
      "footprint_bytes": 13888679000
    },
    {
      "elapsed_s": 629.6656470419839,
      "phase": "chinese",
      "rss_bytes": 4673339392,
      "footprint_bytes": 13888695384
    },
    {
      "elapsed_s": 630.1711384999799,
      "phase": "chinese",
      "rss_bytes": 4673388544,
      "footprint_bytes": 13888449624
    },
    {
      "elapsed_s": 630.6767356250202,
      "phase": "chinese",
      "rss_bytes": 4673437696,
      "footprint_bytes": 13888482392
    },
    {
      "elapsed_s": 631.1815661669243,
      "phase": "chinese",
      "rss_bytes": 4305682432,
      "footprint_bytes": 13888744536
    },
    {
      "elapsed_s": 631.6856079589343,
      "phase": "chinese",
      "rss_bytes": 4237443072,
      "footprint_bytes": 13888744536
    },
    {
      "elapsed_s": 632.1960134590045,
      "phase": "chinese",
      "rss_bytes": 4252008448,
      "footprint_bytes": 13888744536
    },
    {
      "elapsed_s": 632.7058087090263,
      "phase": "chinese",
      "rss_bytes": 3922755584,
      "footprint_bytes": 13888498776
    },
    {
      "elapsed_s": 633.2165460420074,
      "phase": "chinese",
      "rss_bytes": 2981380096,
      "footprint_bytes": 13888482392
    },
    {
      "elapsed_s": 633.6116494589951,
      "phase": "chinese",
      "rss_bytes": 2847211520,
      "footprint_bytes": 13889006680
    },
    {
      "elapsed_s": 633.7536519169807,
      "phase": "chinese",
      "rss_bytes": 2854404096,
      "footprint_bytes": 13373107288
    },
    {
      "elapsed_s": 634.3743499589618,
      "phase": "retrieval_1024",
      "rss_bytes": 2071445504,
      "footprint_bytes": 13981985928
    },
    {
      "elapsed_s": 634.8813780839555,
      "phase": "retrieval_1024",
      "rss_bytes": 610811904,
      "footprint_bytes": 14353853576
    },
    {
      "elapsed_s": 635.3871282920009,
      "phase": "retrieval_1024",
      "rss_bytes": 136888320,
      "footprint_bytes": 14817733768
    },
    {
      "elapsed_s": 635.8878153749974,
      "phase": "retrieval_1024",
      "rss_bytes": 136806400,
      "footprint_bytes": 14545218696
    },
    {
      "elapsed_s": 636.3944301669253,
      "phase": "retrieval_1024",
      "rss_bytes": 632422400,
      "footprint_bytes": 14686465160
    },
    {
      "elapsed_s": 636.9140853749122,
      "phase": "retrieval_1024",
      "rss_bytes": 643432448,
      "footprint_bytes": 14574070920
    },
    {
      "elapsed_s": 637.4243952089455,
      "phase": "retrieval_1024",
      "rss_bytes": 1498726400,
      "footprint_bytes": 14635773088
    },
    {
      "elapsed_s": 637.9347243750235,
      "phase": "retrieval_1024",
      "rss_bytes": 2538389504,
      "footprint_bytes": 15078108320
    },
    {
      "elapsed_s": 638.4446583340177,
      "phase": "retrieval_1024",
      "rss_bytes": 2536259584,
      "footprint_bytes": 15703927968
    },
    {
      "elapsed_s": 638.9489456670126,
      "phase": "retrieval_1024",
      "rss_bytes": 2524872704,
      "footprint_bytes": 15196974240
    },
    {
      "elapsed_s": 639.4546955840196,
      "phase": "retrieval_1024",
      "rss_bytes": 2788540416,
      "footprint_bytes": 14608329888
    },
    {
      "elapsed_s": 639.9649187090108,
      "phase": "retrieval_1024",
      "rss_bytes": 2789212160,
      "footprint_bytes": 14645734560
    },
    {
      "elapsed_s": 640.4655404589139,
      "phase": "retrieval_1024",
      "rss_bytes": 2789359616,
      "footprint_bytes": 14577790112
    },
    {
      "elapsed_s": 640.9770742090186,
      "phase": "retrieval_1024",
      "rss_bytes": 2791079936,
      "footprint_bytes": 15474109600
    },
    {
      "elapsed_s": 641.4873390420107,
      "phase": "retrieval_1024",
      "rss_bytes": 2788933632,
      "footprint_bytes": 15007558816
    },
    {
      "elapsed_s": 641.9975814169738,
      "phase": "retrieval_1024",
      "rss_bytes": 2790539264,
      "footprint_bytes": 14637640864
    },
    {
      "elapsed_s": 642.5121389169944,
      "phase": "retrieval_1024",
      "rss_bytes": 2790834176,
      "footprint_bytes": 14619880608
    },
    {
      "elapsed_s": 643.0302984999726,
      "phase": "retrieval_1024",
      "rss_bytes": 2796896256,
      "footprint_bytes": 14862412960
    },
    {
      "elapsed_s": 643.5535111669451,
      "phase": "retrieval_1024",
      "rss_bytes": 2793242624,
      "footprint_bytes": 15308090528
    },
    {
      "elapsed_s": 644.0613957499154,
      "phase": "retrieval_1024",
      "rss_bytes": 2790129664,
      "footprint_bytes": 14694034592
    },
    {
      "elapsed_s": 644.5654769999674,
      "phase": "retrieval_1024",
      "rss_bytes": 2791653376,
      "footprint_bytes": 14570908832
    },
    {
      "elapsed_s": 645.0700451669982,
      "phase": "retrieval_1024",
      "rss_bytes": 2791981056,
      "footprint_bytes": 14651763872
    },
    {
      "elapsed_s": 645.5842044169549,
      "phase": "retrieval_1024",
      "rss_bytes": 2792570880,
      "footprint_bytes": 14447471776
    },
    {
      "elapsed_s": 646.154763208935,
      "phase": "retrieval_1024",
      "rss_bytes": 2788278272,
      "footprint_bytes": 15569218720
    },
    {
      "elapsed_s": 646.6578375420067,
      "phase": "retrieval_1024",
      "rss_bytes": 2786836480,
      "footprint_bytes": 14937402528
    },
    {
      "elapsed_s": 647.1640371669782,
      "phase": "retrieval_1024",
      "rss_bytes": 3188195328,
      "footprint_bytes": 14650698936
    },
    {
      "elapsed_s": 647.6688444169704,
      "phase": "retrieval_1024",
      "rss_bytes": 3612917760,
      "footprint_bytes": 14626188472
    },
    {
      "elapsed_s": 648.1769476669142,
      "phase": "retrieval_1024",
      "rss_bytes": 4352884736,
      "footprint_bytes": 14369713336
    },
    {
      "elapsed_s": 648.6824128750013,
      "phase": "retrieval_1024",
      "rss_bytes": 4344856576,
      "footprint_bytes": 15285988512
    },
    {
      "elapsed_s": 649.192696583923,
      "phase": "retrieval_1024",
      "rss_bytes": 4341874688,
      "footprint_bytes": 14954917024
    },
    {
      "elapsed_s": 649.702850041911,
      "phase": "retrieval_1024",
      "rss_bytes": 4342906880,
      "footprint_bytes": 14653271200
    },
    {
      "elapsed_s": 650.2121273749508,
      "phase": "retrieval_1024",
      "rss_bytes": 4343087104,
      "footprint_bytes": 14543367328
    },
    {
      "elapsed_s": 650.7153994999826,
      "phase": "retrieval_1024",
      "rss_bytes": 4344938496,
      "footprint_bytes": 14676798624
    },
    {
      "elapsed_s": 651.2222249999177,
      "phase": "retrieval_1024",
      "rss_bytes": 3376185344,
      "footprint_bytes": 15401741472
    },
    {
      "elapsed_s": 651.7321117089596,
      "phase": "retrieval_1024",
      "rss_bytes": 2608513024,
      "footprint_bytes": 15089708192
    },
    {
      "elapsed_s": 652.2388567919843,
      "phase": "retrieval_1024",
      "rss_bytes": 2610036736,
      "footprint_bytes": 14604151968
    },
    {
      "elapsed_s": 652.7487329170108,
      "phase": "retrieval_1024",
      "rss_bytes": 2609872896,
      "footprint_bytes": 14550363296
    },
    {
      "elapsed_s": 653.2510990420124,
      "phase": "retrieval_1024",
      "rss_bytes": 2611806208,
      "footprint_bytes": 14730767520
    },
    {
      "elapsed_s": 653.7612845419208,
      "phase": "retrieval_1024",
      "rss_bytes": 2482225152,
      "footprint_bytes": 15087840416
    },
    {
      "elapsed_s": 654.2625237919856,
      "phase": "retrieval_1024",
      "rss_bytes": 2483732480,
      "footprint_bytes": 14642654368
    },
    {
      "elapsed_s": 654.7820341669722,
      "phase": "retrieval_1024",
      "rss_bytes": 2483879936,
      "footprint_bytes": 14630972576
    },
    {
      "elapsed_s": 655.2932247499702,
      "phase": "retrieval_1024",
      "rss_bytes": 2485157888,
      "footprint_bytes": 14542253216
    },
    {
      "elapsed_s": 655.7994298340054,
      "phase": "retrieval_1024",
      "rss_bytes": 2040578048,
      "footprint_bytes": 14536748192
    },
    {
      "elapsed_s": 656.3069715839811,
      "phase": "retrieval_1024",
      "rss_bytes": 1687027712,
      "footprint_bytes": 15203576992
    },
    {
      "elapsed_s": 656.8184983750107,
      "phase": "retrieval_1024",
      "rss_bytes": 1648476160,
      "footprint_bytes": 14632643744
    },
    {
      "elapsed_s": 657.3286709999666,
      "phase": "retrieval_1024",
      "rss_bytes": 1773502464,
      "footprint_bytes": 14643473568
    },
    {
      "elapsed_s": 657.8319907089463,
      "phase": "retrieval_1024",
      "rss_bytes": 2144026624,
      "footprint_bytes": 14621977760
    },
    {
      "elapsed_s": 658.34189766692,
      "phase": "retrieval_1024",
      "rss_bytes": 2621964288,
      "footprint_bytes": 14632266912
    },
    {
      "elapsed_s": 658.8521691670176,
      "phase": "retrieval_1024",
      "rss_bytes": 3383902208,
      "footprint_bytes": 14761487520
    },
    {
      "elapsed_s": 659.3589224999305,
      "phase": "retrieval_1024",
      "rss_bytes": 3039232000,
      "footprint_bytes": 15379147936
    },
    {
      "elapsed_s": 659.8692935419967,
      "phase": "retrieval_1024",
      "rss_bytes": 2114191360,
      "footprint_bytes": 14955146400
    },
    {
      "elapsed_s": 660.3794978340156,
      "phase": "retrieval_1024",
      "rss_bytes": 2304458752,
      "footprint_bytes": 14583377056
    },
    {
      "elapsed_s": 660.8849157500081,
      "phase": "retrieval_1024",
      "rss_bytes": 2516975616,
      "footprint_bytes": 14609493152
    },
    {
      "elapsed_s": 661.3952704590047,
      "phase": "retrieval_1024",
      "rss_bytes": 3221078016,
      "footprint_bytes": 14664133792
    },
    {
      "elapsed_s": 661.9055407500127,
      "phase": "retrieval_1024",
      "rss_bytes": 3216490496,
      "footprint_bytes": 15649828000
    },
    {
      "elapsed_s": 662.4152944999514,
      "phase": "retrieval_1024",
      "rss_bytes": 3216424960,
      "footprint_bytes": 14950182048
    },
    {
      "elapsed_s": 662.919811583939,
      "phase": "retrieval_1024",
      "rss_bytes": 3382968320,
      "footprint_bytes": 14657039520
    },
    {
      "elapsed_s": 663.430057083955,
      "phase": "retrieval_1024",
      "rss_bytes": 3382542336,
      "footprint_bytes": 14732536992
    },
    {
      "elapsed_s": 663.9406201669481,
      "phase": "retrieval_1024",
      "rss_bytes": 3383705600,
      "footprint_bytes": 14673554592
    },
    {
      "elapsed_s": 664.4470769589534,
      "phase": "retrieval_1024",
      "rss_bytes": 2743681024,
      "footprint_bytes": 15093886112
    },
    {
      "elapsed_s": 664.9537891669897,
      "phase": "retrieval_1024",
      "rss_bytes": 1723645952,
      "footprint_bytes": 15146822816
    },
    {
      "elapsed_s": 665.4641127089271,
      "phase": "retrieval_1024",
      "rss_bytes": 1308082176,
      "footprint_bytes": 14781050016
    },
    {
      "elapsed_s": 665.9650837499648,
      "phase": "retrieval_1024",
      "rss_bytes": 1308082176,
      "footprint_bytes": 15222172832
    },
    {
      "elapsed_s": 666.4753621669952,
      "phase": "retrieval_1024",
      "rss_bytes": 1397243904,
      "footprint_bytes": 14825221280
    },
    {
      "elapsed_s": 666.9846401669784,
      "phase": "retrieval_1024",
      "rss_bytes": 1497120768,
      "footprint_bytes": 14564748448
    },
    {
      "elapsed_s": 667.4950119589921,
      "phase": "retrieval_1024",
      "rss_bytes": 1654751232,
      "footprint_bytes": 14804806816
    },
    {
      "elapsed_s": 668.0004957090132,
      "phase": "retrieval_1024",
      "rss_bytes": 1650098176,
      "footprint_bytes": 15376329888
    },
    {
      "elapsed_s": 668.504974209005,
      "phase": "retrieval_1024",
      "rss_bytes": 1648623616,
      "footprint_bytes": 14784015520
    },
    {
      "elapsed_s": 669.013605959015,
      "phase": "retrieval_1024",
      "rss_bytes": 1648640000,
      "footprint_bytes": 14964796576
    },
    {
      "elapsed_s": 669.5180786669953,
      "phase": "retrieval_1024",
      "rss_bytes": 1650229248,
      "footprint_bytes": 14768352440
    },
    {
      "elapsed_s": 670.0283023340162,
      "phase": "retrieval_1024",
      "rss_bytes": 1650638848,
      "footprint_bytes": 14577921208
    },
    {
      "elapsed_s": 670.5373140419833,
      "phase": "retrieval_1024",
      "rss_bytes": 1653211136,
      "footprint_bytes": 14737845432
    },
    {
      "elapsed_s": 671.0475069169188,
      "phase": "retrieval_1024",
      "rss_bytes": 1650982912,
      "footprint_bytes": 14650076320
    },
    {
      "elapsed_s": 671.5522124170093,
      "phase": "retrieval_1024",
      "rss_bytes": 1652473856,
      "footprint_bytes": 14664576160
    },
    {
      "elapsed_s": 672.0625264589908,
      "phase": "retrieval_1024",
      "rss_bytes": 1652604928,
      "footprint_bytes": 14588849312
    },
    {
      "elapsed_s": 672.5651370839914,
      "phase": "retrieval_1024",
      "rss_bytes": 1652293632,
      "footprint_bytes": 14630284448
    },
    {
      "elapsed_s": 673.0672877499601,
      "phase": "retrieval_1024",
      "rss_bytes": 1656586240,
      "footprint_bytes": 14846078112
    },
    {
      "elapsed_s": 673.5776077089831,
      "phase": "retrieval_1024",
      "rss_bytes": 1652637696,
      "footprint_bytes": 15430102176
    },
    {
      "elapsed_s": 674.086031208979,
      "phase": "retrieval_1024",
      "rss_bytes": 1650524160,
      "footprint_bytes": 14566976672
    },
    {
      "elapsed_s": 674.5962938339217,
      "phase": "retrieval_1024",
      "rss_bytes": 1650475008,
      "footprint_bytes": 15644470432
    },
    {
      "elapsed_s": 675.0982573339716,
      "phase": "retrieval_1024",
      "rss_bytes": 1650245632,
      "footprint_bytes": 15149247648
    },
    {
      "elapsed_s": 675.6084523339523,
      "phase": "retrieval_1024",
      "rss_bytes": 2147631104,
      "footprint_bytes": 14715186336
    },
    {
      "elapsed_s": 676.1133879999397,
      "phase": "retrieval_1024",
      "rss_bytes": 2642034688,
      "footprint_bytes": 14607346848
    },
    {
      "elapsed_s": 676.6147946669953,
      "phase": "retrieval_1024",
      "rss_bytes": 3586097152,
      "footprint_bytes": 14627335328
    },
    {
      "elapsed_s": 677.1194663749775,
      "phase": "retrieval_1024",
      "rss_bytes": 3585261568,
      "footprint_bytes": 14677224608
    },
    {
      "elapsed_s": 677.6236327919178,
      "phase": "retrieval_1024",
      "rss_bytes": 3024027648,
      "footprint_bytes": 15250353312
    },
    {
      "elapsed_s": 678.1322274589911,
      "phase": "retrieval_1024",
      "rss_bytes": 2015707136,
      "footprint_bytes": 15488511136
    },
    {
      "elapsed_s": 678.640507333912,
      "phase": "retrieval_1024",
      "rss_bytes": 1627914240,
      "footprint_bytes": 14963911840
    },
    {
      "elapsed_s": 679.1505124999676,
      "phase": "retrieval_1024",
      "rss_bytes": 1977516032,
      "footprint_bytes": 14534225056
    },
    {
      "elapsed_s": 679.6541102919728,
      "phase": "retrieval_1024",
      "rss_bytes": 1977319424,
      "footprint_bytes": 14631300256
    },
    {
      "elapsed_s": 680.1643012089189,
      "phase": "retrieval_1024",
      "rss_bytes": 3139207168,
      "footprint_bytes": 14641949856
    },
    {
      "elapsed_s": 680.6744979589712,
      "phase": "retrieval_1024",
      "rss_bytes": 2818162688,
      "footprint_bytes": 14699605152
    },
    {
      "elapsed_s": 681.1847893749364,
      "phase": "retrieval_1024",
      "rss_bytes": 1790869504,
      "footprint_bytes": 14825647264
    },
    {
      "elapsed_s": 681.6904973339988,
      "phase": "retrieval_1024",
      "rss_bytes": 1648787456,
      "footprint_bytes": 14880500896
    },
    {
      "elapsed_s": 682.2003278749762,
      "phase": "retrieval_1024",
      "rss_bytes": 1650671616,
      "footprint_bytes": 14664756384
    },
    {
      "elapsed_s": 682.7105552499415,
      "phase": "retrieval_1024",
      "rss_bytes": 1653161984,
      "footprint_bytes": 14704454816
    },
    {
      "elapsed_s": 683.2150210419204,
      "phase": "retrieval_1024",
      "rss_bytes": 1654079488,
      "footprint_bytes": 14606412960
    },
    {
      "elapsed_s": 683.7252050419338,
      "phase": "retrieval_1024",
      "rss_bytes": 1655111680,
      "footprint_bytes": 15326194848
    },
    {
      "elapsed_s": 684.23543624999,
      "phase": "retrieval_1024",
      "rss_bytes": 1653489664,
      "footprint_bytes": 14935665824
    },
    {
      "elapsed_s": 684.7418677499518,
      "phase": "retrieval_1024",
      "rss_bytes": 1655013376,
      "footprint_bytes": 15232150688
    },
    {
      "elapsed_s": 685.2520603749435,
      "phase": "retrieval_1024",
      "rss_bytes": 1655160832,
      "footprint_bytes": 14676716704
    },
    {
      "elapsed_s": 685.758415083983,
      "phase": "retrieval_1024",
      "rss_bytes": 1669414912,
      "footprint_bytes": 14627712160
    },
    {
      "elapsed_s": 686.2653382499702,
      "phase": "retrieval_1024",
      "rss_bytes": 1671053312,
      "footprint_bytes": 14704028832
    },
    {
      "elapsed_s": 686.7939712089719,
      "phase": "retrieval_1024",
      "rss_bytes": 1666924544,
      "footprint_bytes": 15298325664
    },
    {
      "elapsed_s": 687.2983256250154,
      "phase": "retrieval_1024",
      "rss_bytes": 1666924544,
      "footprint_bytes": 14983539872
    },
    {
      "elapsed_s": 687.8085824169684,
      "phase": "retrieval_1024",
      "rss_bytes": 1668087808,
      "footprint_bytes": 14649470112
    },
    {
      "elapsed_s": 688.3188248749357,
      "phase": "retrieval_1024",
      "rss_bytes": 1668513792,
      "footprint_bytes": 14645472416
    },
    {
      "elapsed_s": 688.8199093749281,
      "phase": "retrieval_1024",
      "rss_bytes": 1669169152,
      "footprint_bytes": 15372676256
    },
    {
      "elapsed_s": 689.3216991670197,
      "phase": "retrieval_1024",
      "rss_bytes": 1667219456,
      "footprint_bytes": 15496653984
    },
    {
      "elapsed_s": 689.8316067499109,
      "phase": "retrieval_1024",
      "rss_bytes": 1668726784,
      "footprint_bytes": 14660119712
    },
    {
      "elapsed_s": 690.339086666936,
      "phase": "retrieval_1024",
      "rss_bytes": 1669070848,
      "footprint_bytes": 14628924576
    },
    {
      "elapsed_s": 690.848273459007,
      "phase": "retrieval_1024",
      "rss_bytes": 1669201920,
      "footprint_bytes": 14599351456
    },
    {
      "elapsed_s": 691.3585223340197,
      "phase": "retrieval_1024",
      "rss_bytes": 1672200192,
      "footprint_bytes": 14562438304
    },
    {
      "elapsed_s": 691.8687349589309,
      "phase": "retrieval_1024",
      "rss_bytes": 1668005888,
      "footprint_bytes": 15355522208
    },
    {
      "elapsed_s": 692.3694688340183,
      "phase": "retrieval_1024",
      "rss_bytes": 2163933184,
      "footprint_bytes": 14742580384
    },
    {
      "elapsed_s": 692.8796239999356,
      "phase": "retrieval_1024",
      "rss_bytes": 2534653952,
      "footprint_bytes": 14613671072
    },
    {
      "elapsed_s": 693.3815389589872,
      "phase": "retrieval_1024",
      "rss_bytes": 3677028352,
      "footprint_bytes": 14664985760
    },
    {
      "elapsed_s": 693.8917289589299,
      "phase": "retrieval_1024",
      "rss_bytes": 3675996160,
      "footprint_bytes": 15676796064
    },
    {
      "elapsed_s": 694.4000637499848,
      "phase": "retrieval_1024",
      "rss_bytes": 3674013696,
      "footprint_bytes": 15256218784
    },
    {
      "elapsed_s": 694.9053641249193,
      "phase": "retrieval_1024",
      "rss_bytes": 4323475456,
      "footprint_bytes": 14604790944
    },
    {
      "elapsed_s": 695.4143005419755,
      "phase": "retrieval_1024",
      "rss_bytes": 4323786752,
      "footprint_bytes": 14636379296
    },
    {
      "elapsed_s": 695.9148744170088,
      "phase": "retrieval_1024",
      "rss_bytes": 4325425152,
      "footprint_bytes": 15658364064
    },
    {
      "elapsed_s": 696.4252506669145,
      "phase": "retrieval_1024",
      "rss_bytes": 4323934208,
      "footprint_bytes": 15258840224
    },
    {
      "elapsed_s": 696.9316012089839,
      "phase": "retrieval_1024",
      "rss_bytes": 4325097472,
      "footprint_bytes": 14607248544
    },
    {
      "elapsed_s": 697.4420646249782,
      "phase": "retrieval_1024",
      "rss_bytes": 4325294080,
      "footprint_bytes": 14630759584
    },
    {
      "elapsed_s": 697.9432386249537,
      "phase": "retrieval_1024",
      "rss_bytes": 4326178816,
      "footprint_bytes": 15592320160
    },
    {
      "elapsed_s": 698.4534321669489,
      "phase": "retrieval_1024",
      "rss_bytes": 3596697600,
      "footprint_bytes": 14884318368
    },
    {
      "elapsed_s": 698.9630971249426,
      "phase": "retrieval_1024",
      "rss_bytes": 3598172160,
      "footprint_bytes": 14672260256
    },
    {
      "elapsed_s": 699.473399791983,
      "phase": "retrieval_1024",
      "rss_bytes": 3597729792,
      "footprint_bytes": 14671899808
    },
    {
      "elapsed_s": 699.9797173339175,
      "phase": "retrieval_1024",
      "rss_bytes": 3597975552,
      "footprint_bytes": 14651698336
    },
    {
      "elapsed_s": 700.4814654169604,
      "phase": "retrieval_1024",
      "rss_bytes": 3450634240,
      "footprint_bytes": 15110040736
    },
    {
      "elapsed_s": 701.0025877919979,
      "phase": "retrieval_1024",
      "rss_bytes": 2763915264,
      "footprint_bytes": 15178099872
    },
    {
      "elapsed_s": 701.5112047089497,
      "phase": "retrieval_1024",
      "rss_bytes": 2762375168,
      "footprint_bytes": 14996499616
    },
    {
      "elapsed_s": 702.0184360420099,
      "phase": "retrieval_1024",
      "rss_bytes": 2765193216,
      "footprint_bytes": 14625860768
    },
    {
      "elapsed_s": 702.5227254999336,
      "phase": "retrieval_1024",
      "rss_bytes": 2765520896,
      "footprint_bytes": 14666722464
    },
    {
      "elapsed_s": 703.0315672919387,
      "phase": "retrieval_1024",
      "rss_bytes": 2765111296,
      "footprint_bytes": 14630808736
    },
    {
      "elapsed_s": 703.5546454170253,
      "phase": "retrieval_1024",
      "rss_bytes": 2761752576,
      "footprint_bytes": 14788144288
    },
    {
      "elapsed_s": 704.1568423339631,
      "phase": "retrieval_1024",
      "rss_bytes": 2759737344,
      "footprint_bytes": 14854450336
    },
    {
      "elapsed_s": 704.6648347500013,
      "phase": "retrieval_1024",
      "rss_bytes": 2745794560,
      "footprint_bytes": 15334911136
    },
    {
      "elapsed_s": 705.1751766250236,
      "phase": "retrieval_1024",
      "rss_bytes": 2745974784,
      "footprint_bytes": 14996745376
    },
    {
      "elapsed_s": 705.6853614170104,
      "phase": "retrieval_1024",
      "rss_bytes": 2748301312,
      "footprint_bytes": 14745857184
    },
    {
      "elapsed_s": 706.1956429589773,
      "phase": "retrieval_1024",
      "rss_bytes": 2748776448,
      "footprint_bytes": 14714596512
    },
    {
      "elapsed_s": 706.7050291249761,
      "phase": "retrieval_1024",
      "rss_bytes": 2756411392,
      "footprint_bytes": 14508944544
    },
    {
      "elapsed_s": 707.2131769169355,
      "phase": "retrieval_1024",
      "rss_bytes": 2750627840,
      "footprint_bytes": 15115005088
    },
    {
      "elapsed_s": 707.7235845839605,
      "phase": "retrieval_1024",
      "rss_bytes": 2737766400,
      "footprint_bytes": 14763338912
    },
    {
      "elapsed_s": 708.2315379999345,
      "phase": "retrieval_1024",
      "rss_bytes": 2739290112,
      "footprint_bytes": 15149493408
    },
    {
      "elapsed_s": 708.7417327089934,
      "phase": "retrieval_1024",
      "rss_bytes": 2739552256,
      "footprint_bytes": 14687595680
    },
    {
      "elapsed_s": 709.2519055419834,
      "phase": "retrieval_1024",
      "rss_bytes": 2740305920,
      "footprint_bytes": 14570581152
    },
    {
      "elapsed_s": 709.7620382499881,
      "phase": "retrieval_1024",
      "rss_bytes": 2744942592,
      "footprint_bytes": 14829137056
    },
    {
      "elapsed_s": 710.2722997089149,
      "phase": "retrieval_1024",
      "rss_bytes": 2741960704,
      "footprint_bytes": 15133387936
    },
    {
      "elapsed_s": 710.7814560419647,
      "phase": "retrieval_1024",
      "rss_bytes": 2743468032,
      "footprint_bytes": 14688201888
    },
    {
      "elapsed_s": 711.291516709025,
      "phase": "retrieval_1024",
      "rss_bytes": 2743631872,
      "footprint_bytes": 14659431584
    },
    {
      "elapsed_s": 711.7991503749508,
      "phase": "retrieval_1024",
      "rss_bytes": 2743910400,
      "footprint_bytes": 14656810144
    },
    {
      "elapsed_s": 712.3093912089244,
      "phase": "retrieval_1024",
      "rss_bytes": 2745516032,
      "footprint_bytes": 14556392608
    },
    {
      "elapsed_s": 712.8149387500016,
      "phase": "retrieval_1024",
      "rss_bytes": 2742763520,
      "footprint_bytes": 15685889184
    },
    {
      "elapsed_s": 713.3249570839107,
      "phase": "retrieval_1024",
      "rss_bytes": 2744123392,
      "footprint_bytes": 14697688224
    },
    {
      "elapsed_s": 713.8319342919858,
      "phase": "retrieval_1024",
      "rss_bytes": 2744500224,
      "footprint_bytes": 14653746336
    },
    {
      "elapsed_s": 714.3422654169844,
      "phase": "retrieval_1024",
      "rss_bytes": 2744713216,
      "footprint_bytes": 14755720352
    },
    {
      "elapsed_s": 714.8524525419343,
      "phase": "retrieval_1024",
      "rss_bytes": 2745827328,
      "footprint_bytes": 14736354464
    },
    {
      "elapsed_s": 715.3628318340052,
      "phase": "retrieval_1024",
      "rss_bytes": 2742812672,
      "footprint_bytes": 15134469280
    },
    {
      "elapsed_s": 715.864086000016,
      "phase": "retrieval_1024",
      "rss_bytes": 2744303616,
      "footprint_bytes": 14685990048
    },
    {
      "elapsed_s": 716.3747370839119,
      "phase": "retrieval_1024",
      "rss_bytes": 2744418304,
      "footprint_bytes": 14597713056
    },
    {
      "elapsed_s": 716.8851319589885,
      "phase": "retrieval_1024",
      "rss_bytes": 2744565760,
      "footprint_bytes": 14607166624
    },
    {
      "elapsed_s": 717.3904194589704,
      "phase": "retrieval_1024",
      "rss_bytes": 2744827904,
      "footprint_bytes": 14753541280
    },
    {
      "elapsed_s": 717.9157499589492,
      "phase": "retrieval_1024",
      "rss_bytes": 2744401920,
      "footprint_bytes": 15136353440
    },
    {
      "elapsed_s": 718.4176759999245,
      "phase": "retrieval_1024",
      "rss_bytes": 2742468608,
      "footprint_bytes": 14871194784
    },
    {
      "elapsed_s": 718.9188677920029,
      "phase": "retrieval_1024",
      "rss_bytes": 2743975936,
      "footprint_bytes": 14548528288
    },
    {
      "elapsed_s": 719.4261344589759,
      "phase": "retrieval_1024",
      "rss_bytes": 2744188928,
      "footprint_bytes": 14637100192
    },
    {
      "elapsed_s": 719.9364479170181,
      "phase": "retrieval_1024",
      "rss_bytes": 2744434688,
      "footprint_bytes": 14584343712
    },
    {
      "elapsed_s": 720.4468955839984,
      "phase": "retrieval_1024",
      "rss_bytes": 2743533568,
      "footprint_bytes": 15517166752
    },
    {
      "elapsed_s": 720.9565488749649,
      "phase": "retrieval_1024",
      "rss_bytes": 2743189504,
      "footprint_bytes": 15248157856
    },
    {
      "elapsed_s": 721.4629637090256,
      "phase": "retrieval_1024",
      "rss_bytes": 2744762368,
      "footprint_bytes": 14706715832
    },
    {
      "elapsed_s": 721.969936874928,
      "phase": "retrieval_1024",
      "rss_bytes": 2744434688,
      "footprint_bytes": 14648847544
    },
    {
      "elapsed_s": 722.4770334169734,
      "phase": "retrieval_1024",
      "rss_bytes": 2744811520,
      "footprint_bytes": 14535634104
    },
    {
      "elapsed_s": 722.9801456669811,
      "phase": "retrieval_1024",
      "rss_bytes": 2750611456,
      "footprint_bytes": 15050534072
    },
    {
      "elapsed_s": 723.4943025839748,
      "phase": "retrieval_1024",
      "rss_bytes": 2749120512,
      "footprint_bytes": 15066737824
    },
    {
      "elapsed_s": 724.0045324589591,
      "phase": "retrieval_1024",
      "rss_bytes": 2750316544,
      "footprint_bytes": 14650862776
    },
    {
      "elapsed_s": 724.5148878339678,
      "phase": "retrieval_1024",
      "rss_bytes": 2750349312,
      "footprint_bytes": 14677978296
    },
    {
      "elapsed_s": 725.0255579999648,
      "phase": "retrieval_1024",
      "rss_bytes": 2750529536,
      "footprint_bytes": 14651010232
    },
    {
      "elapsed_s": 725.5358235000167,
      "phase": "retrieval_1024",
      "rss_bytes": 2751840256,
      "footprint_bytes": 14754458808
    },
    {
      "elapsed_s": 726.0469913339475,
      "phase": "retrieval_1024",
      "rss_bytes": 2749874176,
      "footprint_bytes": 15110335648
    },
    {
      "elapsed_s": 726.550237791962,
      "phase": "retrieval_1024",
      "rss_bytes": 2751365120,
      "footprint_bytes": 15151312032
    },
    {
      "elapsed_s": 727.0605887919664,
      "phase": "retrieval_1024",
      "rss_bytes": 2751397888,
      "footprint_bytes": 14660742304
    },
    {
      "elapsed_s": 727.564585709013,
      "phase": "retrieval_1024",
      "rss_bytes": 2751512576,
      "footprint_bytes": 14663675040
    },
    {
      "elapsed_s": 728.0714452089742,
      "phase": "retrieval_1024",
      "rss_bytes": 2753134592,
      "footprint_bytes": 14718495904
    },
    {
      "elapsed_s": 728.5770159589592,
      "phase": "retrieval_1024",
      "rss_bytes": 2750644224,
      "footprint_bytes": 15699045536
    },
    {
      "elapsed_s": 729.0880847920198,
      "phase": "retrieval_1024",
      "rss_bytes": 2750578688,
      "footprint_bytes": 14997892256
    },
    {
      "elapsed_s": 729.5889889589744,
      "phase": "retrieval_1024",
      "rss_bytes": 2752151552,
      "footprint_bytes": 14653091000
    },
    {
      "elapsed_s": 730.0964682089398,
      "phase": "retrieval_1024",
      "rss_bytes": 2752512000,
      "footprint_bytes": 14589783224
    },
    {
      "elapsed_s": 730.6011469590012,
      "phase": "retrieval_1024",
      "rss_bytes": 2754461696,
      "footprint_bytes": 14511533240
    },
    {
      "elapsed_s": 731.1113337089773,
      "phase": "retrieval_1024",
      "rss_bytes": 2752397312,
      "footprint_bytes": 15647304864
    },
    {
      "elapsed_s": 731.6146365839522,
      "phase": "retrieval_1024",
      "rss_bytes": 2752397312,
      "footprint_bytes": 15015160992
    },
    {
      "elapsed_s": 732.124904208933,
      "phase": "retrieval_1024",
      "rss_bytes": 2753429504,
      "footprint_bytes": 14710189240
    },
    {
      "elapsed_s": 732.6281582919182,
      "phase": "retrieval_1024",
      "rss_bytes": 2753642496,
      "footprint_bytes": 14661594296
    },
    {
      "elapsed_s": 733.1383135839133,
      "phase": "retrieval_1024",
      "rss_bytes": 2754641920,
      "footprint_bytes": 15494180024
    },
    {
      "elapsed_s": 733.6486849170178,
      "phase": "retrieval_1024",
      "rss_bytes": 2751578112,
      "footprint_bytes": 14920838304
    },
    {
      "elapsed_s": 734.1533093749313,
      "phase": "retrieval_1024",
      "rss_bytes": 2753101824,
      "footprint_bytes": 14641900704
    },
    {
      "elapsed_s": 734.6635580839356,
      "phase": "retrieval_1024",
      "rss_bytes": 2753069056,
      "footprint_bytes": 14642293920
    },
    {
      "elapsed_s": 735.171639374923,
      "phase": "retrieval_1024",
      "rss_bytes": 2753331200,
      "footprint_bytes": 14728948896
    },
    {
      "elapsed_s": 735.7178455420071,
      "phase": "retrieval_1024",
      "rss_bytes": 2753527808,
      "footprint_bytes": 15419600032
    },
    {
      "elapsed_s": 736.2479235419305,
      "phase": "retrieval_1024",
      "rss_bytes": 2751922176,
      "footprint_bytes": 15015980192
    },
    {
      "elapsed_s": 736.7546074999264,
      "phase": "retrieval_1024",
      "rss_bytes": 2753478656,
      "footprint_bytes": 14667885728
    },
    {
      "elapsed_s": 737.2645110000158,
      "phase": "retrieval_1024",
      "rss_bytes": 2753249280,
      "footprint_bytes": 14815521952
    },
    {
      "elapsed_s": 737.7682777919108,
      "phase": "retrieval_1024",
      "rss_bytes": 2754838528,
      "footprint_bytes": 14900276384
    },
    {
      "elapsed_s": 738.2709242919227,
      "phase": "retrieval_1024",
      "rss_bytes": 2752512000,
      "footprint_bytes": 15612177568
    },
    {
      "elapsed_s": 738.7798209169414,
      "phase": "retrieval_1024",
      "rss_bytes": 2753626112,
      "footprint_bytes": 14754475168
    },
    {
      "elapsed_s": 739.2874280000106,
      "phase": "retrieval_1024",
      "rss_bytes": 2753593344,
      "footprint_bytes": 14645701792
    },
    {
      "elapsed_s": 739.7977023340063,
      "phase": "retrieval_1024",
      "rss_bytes": 2755051520,
      "footprint_bytes": 14789848224
    },
    {
      "elapsed_s": 740.333557875012,
      "phase": "retrieval_1024",
      "rss_bytes": 2752135168,
      "footprint_bytes": 15715527840
    },
    {
      "elapsed_s": 740.8439585419837,
      "phase": "retrieval_1024",
      "rss_bytes": 2752086016,
      "footprint_bytes": 15102291104
    },
    {
      "elapsed_s": 741.34780554194,
      "phase": "retrieval_1024",
      "rss_bytes": 3031859200,
      "footprint_bytes": 14739156128
    },
    {
      "elapsed_s": 741.8581147919176,
      "phase": "retrieval_1024",
      "rss_bytes": 3031351296,
      "footprint_bytes": 14703570080
    },
    {
      "elapsed_s": 742.3651197919389,
      "phase": "retrieval_1024",
      "rss_bytes": 3032399872,
      "footprint_bytes": 14755556512
    },
    {
      "elapsed_s": 742.8734467920149,
      "phase": "retrieval_1024",
      "rss_bytes": 3210887168,
      "footprint_bytes": 14752361632
    },
    {
      "elapsed_s": 743.3811304590199,
      "phase": "retrieval_1024",
      "rss_bytes": 3350085632,
      "footprint_bytes": 14744300704
    },
    {
      "elapsed_s": 743.8914211669471,
      "phase": "retrieval_1024",
      "rss_bytes": 3353444352,
      "footprint_bytes": 14527311008
    },
    {
      "elapsed_s": 744.3977032499388,
      "phase": "retrieval_1024",
      "rss_bytes": 3357507584,
      "footprint_bytes": 14521347232
    },
    {
      "elapsed_s": 744.9079527499853,
      "phase": "retrieval_1024",
      "rss_bytes": 3433529344,
      "footprint_bytes": 14521625760
    },
    {
      "elapsed_s": 745.4106324589811,
      "phase": "retrieval_1024",
      "rss_bytes": 3433529344,
      "footprint_bytes": 14521625760
    },
    {
      "elapsed_s": 745.9198496669997,
      "phase": "retrieval_1024",
      "rss_bytes": 3433103360,
      "footprint_bytes": 14521707680
    },
    {
      "elapsed_s": 746.4224436249351,
      "phase": "retrieval_1024",
      "rss_bytes": 3506749440,
      "footprint_bytes": 14521953440
    },
    {
      "elapsed_s": 746.9327426250093,
      "phase": "retrieval_1024",
      "rss_bytes": 2831319040,
      "footprint_bytes": 14521953440
    },
    {
      "elapsed_s": 747.4367820000043,
      "phase": "retrieval_1024",
      "rss_bytes": 1083097088,
      "footprint_bytes": 14521953440
    },
    {
      "elapsed_s": 747.9454420839902,
      "phase": "retrieval_1024",
      "rss_bytes": 821116928,
      "footprint_bytes": 14512745632
    },
    {
      "elapsed_s": 748.447729458916,
      "phase": "retrieval_1024",
      "rss_bytes": 821116928,
      "footprint_bytes": 14512745632
    },
    {
      "elapsed_s": 748.9542743749917,
      "phase": "retrieval_1024",
      "rss_bytes": 686899200,
      "footprint_bytes": 14512843936
    },
    {
      "elapsed_s": 749.4644076669356,
      "phase": "retrieval_1024",
      "rss_bytes": 574750720,
      "footprint_bytes": 14511778976
    },
    {
      "elapsed_s": 749.9684582919581,
      "phase": "retrieval_1024",
      "rss_bytes": 638861312,
      "footprint_bytes": 14512352416
    },
    {
      "elapsed_s": 750.4787725839997,
      "phase": "retrieval_1024",
      "rss_bytes": 496205824,
      "footprint_bytes": 14512336032
    },
    {
      "elapsed_s": 750.9869387919316,
      "phase": "retrieval_1024",
      "rss_bytes": 455098368,
      "footprint_bytes": 14512336032
    },
    {
      "elapsed_s": 751.4976504589431,
      "phase": "retrieval_1024",
      "rss_bytes": 294289408,
      "footprint_bytes": 14511778976
    },
    {
      "elapsed_s": 752.0078716250136,
      "phase": "retrieval_1024",
      "rss_bytes": 284180480,
      "footprint_bytes": 14511598752
    },
    {
      "elapsed_s": 752.5181201249361,
      "phase": "retrieval_1024",
      "rss_bytes": 351158272,
      "footprint_bytes": 14512549024
    },
    {
      "elapsed_s": 753.0283767089713,
      "phase": "retrieval_1024",
      "rss_bytes": 350994432,
      "footprint_bytes": 14512549024
    },
    {
      "elapsed_s": 753.5324931249488,
      "phase": "retrieval_1024",
      "rss_bytes": 348995584,
      "footprint_bytes": 14512827552
    },
    {
      "elapsed_s": 754.0403429169673,
      "phase": "retrieval_1024",
      "rss_bytes": 386678784,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 754.5475848339265,
      "phase": "retrieval_1024",
      "rss_bytes": 382156800,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 755.0494875839213,
      "phase": "retrieval_1024",
      "rss_bytes": 457621504,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 755.5597327089636,
      "phase": "retrieval_1024",
      "rss_bytes": 435437568,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 756.0656632499304,
      "phase": "retrieval_1024",
      "rss_bytes": 435388416,
      "footprint_bytes": 14511860896
    },
    {
      "elapsed_s": 756.567014124943,
      "phase": "retrieval_1024",
      "rss_bytes": 510771200,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 757.0771973339142,
      "phase": "retrieval_1024",
      "rss_bytes": 510771200,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 757.5809295419604,
      "phase": "retrieval_1024",
      "rss_bytes": 583942144,
      "footprint_bytes": 14512925856
    },
    {
      "elapsed_s": 758.0912674589781,
      "phase": "retrieval_1024",
      "rss_bytes": 579584000,
      "footprint_bytes": 14512450720
    },
    {
      "elapsed_s": 758.5959953749552,
      "phase": "retrieval_1024",
      "rss_bytes": 577028096,
      "footprint_bytes": 14512450720
    },
    {
      "elapsed_s": 759.1009488339769,
      "phase": "retrieval_1024",
      "rss_bytes": 546258944,
      "footprint_bytes": 14511303840
    },
    {
      "elapsed_s": 759.6054261670215,
      "phase": "retrieval_1024",
      "rss_bytes": 526221312,
      "footprint_bytes": 14511303840
    },
    {
      "elapsed_s": 760.1142317500198,
      "phase": "retrieval_1024",
      "rss_bytes": 510296064,
      "footprint_bytes": 14503881888
    },
    {
      "elapsed_s": 760.6212467919104,
      "phase": "retrieval_1024",
      "rss_bytes": 510296064,
      "footprint_bytes": 14503865504
    },
    {
      "elapsed_s": 761.1263484170195,
      "phase": "retrieval_1024",
      "rss_bytes": 338903040,
      "footprint_bytes": 14503619744
    },
    {
      "elapsed_s": 761.6352269999916,
      "phase": "retrieval_1024",
      "rss_bytes": 184008704,
      "footprint_bytes": 14504144032
    },
    {
      "elapsed_s": 762.1455645839451,
      "phase": "retrieval_1024",
      "rss_bytes": 259604480,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 762.6474857919384,
      "phase": "retrieval_1024",
      "rss_bytes": 258326528,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 763.148843916948,
      "phase": "retrieval_1024",
      "rss_bytes": 317014016,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 763.6590695839841,
      "phase": "retrieval_1024",
      "rss_bytes": 263995392,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 764.1667877499713,
      "phase": "retrieval_1024",
      "rss_bytes": 263995392,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 764.6770030419575,
      "phase": "retrieval_1024",
      "rss_bytes": 339574784,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 765.184864833951,
      "phase": "retrieval_1024",
      "rss_bytes": 339574784,
      "footprint_bytes": 14504291488
    },
    {
      "elapsed_s": 765.6864104169654,
      "phase": "retrieval_1024",
      "rss_bytes": 339574784,
      "footprint_bytes": 14504291488
    },
    {
      "elapsed_s": 766.1878392499639,
      "phase": "retrieval_1024",
      "rss_bytes": 415006720,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 766.6974733339157,
      "phase": "retrieval_1024",
      "rss_bytes": 393117696,
      "footprint_bytes": 14504701088
    },
    {
      "elapsed_s": 767.2077960839961,
      "phase": "retrieval_1024",
      "rss_bytes": 388218880,
      "footprint_bytes": 14503636128
    },
    {
      "elapsed_s": 767.7142069590045,
      "phase": "retrieval_1024",
      "rss_bytes": 418086912,
      "footprint_bytes": 14504340640
    },
    {
      "elapsed_s": 768.2204166669399,
      "phase": "retrieval_1024",
      "rss_bytes": 418611200,
      "footprint_bytes": 14504537248
    },
    {
      "elapsed_s": 768.7306424169801,
      "phase": "retrieval_1024",
      "rss_bytes": 418611200,
      "footprint_bytes": 14504537248
    },
    {
      "elapsed_s": 769.240938999923,
      "phase": "retrieval_1024",
      "rss_bytes": 512425984,
      "footprint_bytes": 14504750240
    },
    {
      "elapsed_s": 769.743063999922,
      "phase": "retrieval_1024",
      "rss_bytes": 512442368,
      "footprint_bytes": 14504750240
    },
    {
      "elapsed_s": 770.2474393339362,
      "phase": "retrieval_1024",
      "rss_bytes": 605569024,
      "footprint_bytes": 14504586400
    },
    {
      "elapsed_s": 770.7524534999393,
      "phase": "retrieval_1024",
      "rss_bytes": 603881472,
      "footprint_bytes": 14504602784
    },
    {
      "elapsed_s": 771.2578087499132,
      "phase": "retrieval_1024",
      "rss_bytes": 696238080,
      "footprint_bytes": 14504783008
    },
    {
      "elapsed_s": 771.7643896669615,
      "phase": "retrieval_1024",
      "rss_bytes": 694714368,
      "footprint_bytes": 14504783008
    },
    {
      "elapsed_s": 772.2747452919139,
      "phase": "retrieval_1024",
      "rss_bytes": 868990976,
      "footprint_bytes": 14496066720
    },
    {
      "elapsed_s": 772.779108125018,
      "phase": "retrieval_1024",
      "rss_bytes": 1213399040,
      "footprint_bytes": 14496066720
    },
    {
      "elapsed_s": 773.286649958929,
      "phase": "retrieval_1024",
      "rss_bytes": 1664221184,
      "footprint_bytes": 14485695648
    },
    {
      "elapsed_s": 773.7968747499399,
      "phase": "retrieval_1024",
      "rss_bytes": 1919549440,
      "footprint_bytes": 14485826720
    },
    {
      "elapsed_s": 774.3060551249655,
      "phase": "retrieval_1024",
      "rss_bytes": 1916059648,
      "footprint_bytes": 14485384352
    },
    {
      "elapsed_s": 774.8152986249188,
      "phase": "retrieval_1024",
      "rss_bytes": 1916092416,
      "footprint_bytes": 14485384352
    },
    {
      "elapsed_s": 775.3192871669307,
      "phase": "retrieval_1024",
      "rss_bytes": 1912979456,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 775.8286853339523,
      "phase": "retrieval_1024",
      "rss_bytes": 1292206080,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 776.3753326669103,
      "phase": "retrieval_1024",
      "rss_bytes": 594378752,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 776.8786447499879,
      "phase": "retrieval_1024",
      "rss_bytes": 245186560,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 777.3806889589177,
      "phase": "retrieval_1024",
      "rss_bytes": 245219328,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 777.8910084170057,
      "phase": "retrieval_1024",
      "rss_bytes": 245219328,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 778.3921108749928,
      "phase": "retrieval_1024",
      "rss_bytes": 245235712,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 778.8972958750091,
      "phase": "retrieval_1024",
      "rss_bytes": 245235712,
      "footprint_bytes": 14482599072
    },
    {
      "elapsed_s": 779.3986304999562,
      "phase": "retrieval_1024",
      "rss_bytes": 347799552,
      "footprint_bytes": 14485171360
    },
    {
      "elapsed_s": 779.9089454589412,
      "phase": "retrieval_1024",
      "rss_bytes": 347799552,
      "footprint_bytes": 14485171360
    },
    {
      "elapsed_s": 780.4158392499667,
      "phase": "retrieval_1024",
      "rss_bytes": 519405568,
      "footprint_bytes": 14487350432
    },
    {
      "elapsed_s": 780.9267414589413,
      "phase": "retrieval_1024",
      "rss_bytes": 632209408,
      "footprint_bytes": 14487448736
    },
    {
      "elapsed_s": 781.4375024170149,
      "phase": "retrieval_1024",
      "rss_bytes": 795148288,
      "footprint_bytes": 14488136864
    },
    {
      "elapsed_s": 781.9477342499886,
      "phase": "retrieval_1024",
      "rss_bytes": 1174470656,
      "footprint_bytes": 14488841376
    },
    {
      "elapsed_s": 782.458031874965,
      "phase": "retrieval_1024",
      "rss_bytes": 1171980288,
      "footprint_bytes": 14488530080
    },
    {
      "elapsed_s": 782.9684719169745,
      "phase": "retrieval_1024",
      "rss_bytes": 1203421184,
      "footprint_bytes": 14488972448
    },
    {
      "elapsed_s": 783.4787224999163,
      "phase": "retrieval_1024",
      "rss_bytes": 1503821824,
      "footprint_bytes": 14489660576
    },
    {
      "elapsed_s": 783.984309624997,
      "phase": "retrieval_1024",
      "rss_bytes": 1888747520,
      "footprint_bytes": 14490578080
    },
    {
      "elapsed_s": 784.4927310419735,
      "phase": "retrieval_1024",
      "rss_bytes": 2199289856,
      "footprint_bytes": 14491118752
    },
    {
      "elapsed_s": 784.9973342919257,
      "phase": "retrieval_1024",
      "rss_bytes": 2540437504,
      "footprint_bytes": 14491806880
    },
    {
      "elapsed_s": 785.3393541249679,
      "phase": "retrieval_1024",
      "rss_bytes": 2545352704,
      "footprint_bytes": 14496509088
    },
    {
      "elapsed_s": 785.5668216249906,
      "phase": "retrieval_1024",
      "rss_bytes": 2550759424,
      "footprint_bytes": 13409217696
    },
    {
      "elapsed_s": 786.0853519169614,
      "phase": "retrieval_4096",
      "rss_bytes": 2502213632,
      "footprint_bytes": 14480174336
    },
    {
      "elapsed_s": 786.595784708974,
      "phase": "retrieval_4096",
      "rss_bytes": 2176843776,
      "footprint_bytes": 14491217152
    },
    {
      "elapsed_s": 787.10451258393,
      "phase": "retrieval_4096",
      "rss_bytes": 1831288832,
      "footprint_bytes": 14539402496
    },
    {
      "elapsed_s": 787.6079844589112,
      "phase": "retrieval_4096",
      "rss_bytes": 1052557312,
      "footprint_bytes": 14559636736
    },
    {
      "elapsed_s": 788.1150543339318,
      "phase": "retrieval_4096",
      "rss_bytes": 696156160,
      "footprint_bytes": 14883974400
    },
    {
      "elapsed_s": 788.6396707919193,
      "phase": "retrieval_4096",
      "rss_bytes": 160120832,
      "footprint_bytes": 14963993856
    },
    {
      "elapsed_s": 789.2508522089338,
      "phase": "retrieval_4096",
      "rss_bytes": 127303680,
      "footprint_bytes": 16191466704
    },
    {
      "elapsed_s": 789.7530794169288,
      "phase": "retrieval_4096",
      "rss_bytes": 124796928,
      "footprint_bytes": 16337464528
    },
    {
      "elapsed_s": 790.2626552919392,
      "phase": "retrieval_4096",
      "rss_bytes": 113082368,
      "footprint_bytes": 16773131472
    },
    {
      "elapsed_s": 790.7719048339641,
      "phase": "retrieval_4096",
      "rss_bytes": 506314752,
      "footprint_bytes": 14808624336
    },
    {
      "elapsed_s": 791.2761282919673,
      "phase": "retrieval_4096",
      "rss_bytes": 621379584,
      "footprint_bytes": 14893411536
    },
    {
      "elapsed_s": 791.7860636669211,
      "phase": "retrieval_4096",
      "rss_bytes": 622297088,
      "footprint_bytes": 14970105040
    },
    {
      "elapsed_s": 792.2962416249793,
      "phase": "retrieval_4096",
      "rss_bytes": 1368850432,
      "footprint_bytes": 14982737104
    },
    {
      "elapsed_s": 792.8071472919546,
      "phase": "retrieval_4096",
      "rss_bytes": 1616609280,
      "footprint_bytes": 14935387344
    },
    {
      "elapsed_s": 793.3234393749153,
      "phase": "retrieval_4096",
      "rss_bytes": 2359001088,
      "footprint_bytes": 15072734416
    },
    {
      "elapsed_s": 793.8336876250105,
      "phase": "retrieval_4096",
      "rss_bytes": 2420817920,
      "footprint_bytes": 15087037648
    },
    {
      "elapsed_s": 794.3378835419426,
      "phase": "retrieval_4096",
      "rss_bytes": 2452701184,
      "footprint_bytes": 16269454544
    },
    {
      "elapsed_s": 794.8460683339508,
      "phase": "retrieval_4096",
      "rss_bytes": 2452701184,
      "footprint_bytes": 16269454544
    },
    {
      "elapsed_s": 795.3864553750027,
      "phase": "retrieval_4096",
      "rss_bytes": 2407940096,
      "footprint_bytes": 17823493328
    },
    {
      "elapsed_s": 795.89707954193,
      "phase": "retrieval_4096",
      "rss_bytes": 2364882944,
      "footprint_bytes": 17823640784
    },
    {
      "elapsed_s": 796.4033901250223,
      "phase": "retrieval_4096",
      "rss_bytes": 2361081856,
      "footprint_bytes": 16080628920
    },
    {
      "elapsed_s": 796.9116188749904,
      "phase": "retrieval_4096",
      "rss_bytes": 2362458112,
      "footprint_bytes": 16165940408
    },
    {
      "elapsed_s": 797.4137152499752,
      "phase": "retrieval_4096",
      "rss_bytes": 2363310080,
      "footprint_bytes": 15495392440
    },
    {
      "elapsed_s": 797.9242694999557,
      "phase": "retrieval_4096",
      "rss_bytes": 2364162048,
      "footprint_bytes": 15859281080
    },
    {
      "elapsed_s": 798.4303864589892,
      "phase": "retrieval_4096",
      "rss_bytes": 1955610624,
      "footprint_bytes": 17184615608
    },
    {
      "elapsed_s": 798.9369781250134,
      "phase": "retrieval_4096",
      "rss_bytes": 2003124224,
      "footprint_bytes": 14934355128
    },
    {
      "elapsed_s": 799.447040042025,
      "phase": "retrieval_4096",
      "rss_bytes": 2047442944,
      "footprint_bytes": 15093050552
    },
    {
      "elapsed_s": 799.9698535000207,
      "phase": "retrieval_4096",
      "rss_bytes": 2145599488,
      "footprint_bytes": 15063264440
    },
    {
      "elapsed_s": 800.4915687090252,
      "phase": "retrieval_4096",
      "rss_bytes": 2583281664,
      "footprint_bytes": 15144266936
    },
    {
      "elapsed_s": 801.0018012089422,
      "phase": "retrieval_4096",
      "rss_bytes": 2620702720,
      "footprint_bytes": 15386586296
    },
    {
      "elapsed_s": 801.5092459999723,
      "phase": "retrieval_4096",
      "rss_bytes": 2713288704,
      "footprint_bytes": 14891412688
    },
    {
      "elapsed_s": 802.0195725419326,
      "phase": "retrieval_4096",
      "rss_bytes": 2684600320,
      "footprint_bytes": 17463880888
    },
    {
      "elapsed_s": 802.5293985839235,
      "phase": "retrieval_4096",
      "rss_bytes": 2686107648,
      "footprint_bytes": 15215848632
    },
    {
      "elapsed_s": 803.0301987919956,
      "phase": "retrieval_4096",
      "rss_bytes": 2687811584,
      "footprint_bytes": 16093834424
    },
    {
      "elapsed_s": 803.5405843749177,
      "phase": "retrieval_4096",
      "rss_bytes": 2687811584,
      "footprint_bytes": 15971282104
    },
    {
      "elapsed_s": 804.0445614999626,
      "phase": "retrieval_4096",
      "rss_bytes": 2687827968,
      "footprint_bytes": 15570398392
    },
    {
      "elapsed_s": 804.5549248339375,
      "phase": "retrieval_4096",
      "rss_bytes": 2687827968,
      "footprint_bytes": 16193825976
    },
    {
      "elapsed_s": 805.0567244999111,
      "phase": "retrieval_4096",
      "rss_bytes": 2687844352,
      "footprint_bytes": 16432426168
    },
    {
      "elapsed_s": 805.558563333936,
      "phase": "retrieval_4096",
      "rss_bytes": 2685747200,
      "footprint_bytes": 16467520696
    },
    {
      "elapsed_s": 806.0689017500263,
      "phase": "retrieval_4096",
      "rss_bytes": 1791950848,
      "footprint_bytes": 16768609464
    },
    {
      "elapsed_s": 806.5791477089515,
      "phase": "retrieval_4096",
      "rss_bytes": 2020818944,
      "footprint_bytes": 15050517688
    },
    {
      "elapsed_s": 807.0889607499121,
      "phase": "retrieval_4096",
      "rss_bytes": 2105278464,
      "footprint_bytes": 15169760440
    },
    {
      "elapsed_s": 807.6144666669425,
      "phase": "retrieval_4096",
      "rss_bytes": 2277425152,
      "footprint_bytes": 15524457656
    },
    {
      "elapsed_s": 808.117644791957,
      "phase": "retrieval_4096",
      "rss_bytes": 2360295424,
      "footprint_bytes": 15541972152
    },
    {
      "elapsed_s": 808.6263959169155,
      "phase": "retrieval_4096",
      "rss_bytes": 2443034624,
      "footprint_bytes": 15280139448
    },
    {
      "elapsed_s": 809.1330247499282,
      "phase": "retrieval_4096",
      "rss_bytes": 2520367104,
      "footprint_bytes": 15237786808
    },
    {
      "elapsed_s": 809.6371242089663,
      "phase": "retrieval_4096",
      "rss_bytes": 2536062976,
      "footprint_bytes": 15083203768
    },
    {
      "elapsed_s": 810.1447714589303,
      "phase": "retrieval_4096",
      "rss_bytes": 2516762624,
      "footprint_bytes": 16091081912
    },
    {
      "elapsed_s": 810.6555702500045,
      "phase": "retrieval_4096",
      "rss_bytes": 2516779008,
      "footprint_bytes": 15888903352
    },
    {
      "elapsed_s": 811.1626555420225,
      "phase": "retrieval_4096",
      "rss_bytes": 2516795392,
      "footprint_bytes": 15784668344
    },
    {
      "elapsed_s": 811.6729485000251,
      "phase": "retrieval_4096",
      "rss_bytes": 2516697088,
      "footprint_bytes": 16179080376
    },
    {
      "elapsed_s": 812.1740033340175,
      "phase": "retrieval_4096",
      "rss_bytes": 2185854976,
      "footprint_bytes": 15797480632
    },
    {
      "elapsed_s": 812.6804146249779,
      "phase": "retrieval_4096",
      "rss_bytes": 1686421504,
      "footprint_bytes": 16553585848
    },
    {
      "elapsed_s": 813.1984349999111,
      "phase": "retrieval_4096",
      "rss_bytes": 811925504,
      "footprint_bytes": 14969547984
    },
    {
      "elapsed_s": 813.7088342090137,
      "phase": "retrieval_4096",
      "rss_bytes": 1146306560,
      "footprint_bytes": 15064952016
    },
    {
      "elapsed_s": 814.213658542023,
      "phase": "retrieval_4096",
      "rss_bytes": 1146634240,
      "footprint_bytes": 15496998096
    },
    {
      "elapsed_s": 814.7582468750188,
      "phase": "retrieval_4096",
      "rss_bytes": 1549352960,
      "footprint_bytes": 15114890448
    },
    {
      "elapsed_s": 815.2677355839405,
      "phase": "retrieval_4096",
      "rss_bytes": 2107277312,
      "footprint_bytes": 15179820240
    },
    {
      "elapsed_s": 815.7949553750223,
      "phase": "retrieval_4096",
      "rss_bytes": 2367733760,
      "footprint_bytes": 15162420432
    },
    {
      "elapsed_s": 816.3012786669424,
      "phase": "retrieval_4096",
      "rss_bytes": 2532933632,
      "footprint_bytes": 15289593040
    },
    {
      "elapsed_s": 816.8044079169631,
      "phase": "retrieval_4096",
      "rss_bytes": 2549989376,
      "footprint_bytes": 16183504080
    },
    {
      "elapsed_s": 817.3162261670223,
      "phase": "retrieval_4096",
      "rss_bytes": 2528575488,
      "footprint_bytes": 15158242488
    },
    {
      "elapsed_s": 817.8205240839161,
      "phase": "retrieval_4096",
      "rss_bytes": 2528935936,
      "footprint_bytes": 15818239160
    },
    {
      "elapsed_s": 818.3317975000245,
      "phase": "retrieval_4096",
      "rss_bytes": 2529542144,
      "footprint_bytes": 15332256952
    },
    {
      "elapsed_s": 818.8360108749475,
      "phase": "retrieval_4096",
      "rss_bytes": 2529345536,
      "footprint_bytes": 16267439288
    },
    {
      "elapsed_s": 819.3364159169141,
      "phase": "retrieval_4096",
      "rss_bytes": 2528559104,
      "footprint_bytes": 16329813176
    },
    {
      "elapsed_s": 819.845152541995,
      "phase": "retrieval_4096",
      "rss_bytes": 2449833984,
      "footprint_bytes": 16489884856
    },
    {
      "elapsed_s": 820.3469332919922,
      "phase": "retrieval_4096",
      "rss_bytes": 1430372352,
      "footprint_bytes": 14996253880
    },
    {
      "elapsed_s": 820.8481399589218,
      "phase": "retrieval_4096",
      "rss_bytes": 1842249728,
      "footprint_bytes": 15115316408
    },
    {
      "elapsed_s": 821.3565200419398,
      "phase": "retrieval_4096",
      "rss_bytes": 1842790400,
      "footprint_bytes": 15493409976
    },
    {
      "elapsed_s": 821.8635198340053,
      "phase": "retrieval_4096",
      "rss_bytes": 2243182592,
      "footprint_bytes": 15225613496
    },
    {
      "elapsed_s": 822.369995374931,
      "phase": "retrieval_4096",
      "rss_bytes": 2643968000,
      "footprint_bytes": 15290559672
    },
    {
      "elapsed_s": 822.8715980419656,
      "phase": "retrieval_4096",
      "rss_bytes": 2844180480,
      "footprint_bytes": 15203429560
    },
    {
      "elapsed_s": 823.3817932090024,
      "phase": "retrieval_4096",
      "rss_bytes": 3033415680,
      "footprint_bytes": 16044190904
    },
    {
      "elapsed_s": 823.8916327499319,
      "phase": "retrieval_4096",
      "rss_bytes": 1978761216,
      "footprint_bytes": 14636199096
    },
    {
      "elapsed_s": 824.4020985839888,
      "phase": "retrieval_4096",
      "rss_bytes": 1696137216,
      "footprint_bytes": 16170757304
    },
    {
      "elapsed_s": 824.9114933749661,
      "phase": "retrieval_4096",
      "rss_bytes": 1676394496,
      "footprint_bytes": 15996054712
    },
    {
      "elapsed_s": 825.4217452919111,
      "phase": "retrieval_4096",
      "rss_bytes": 1676460032,
      "footprint_bytes": 16058002616
    },
    {
      "elapsed_s": 825.9319536669645,
      "phase": "retrieval_4096",
      "rss_bytes": 1674739712,
      "footprint_bytes": 16190123192
    },
    {
      "elapsed_s": 826.4329079589806,
      "phase": "retrieval_4096",
      "rss_bytes": 1274560512,
      "footprint_bytes": 16045829304
    },
    {
      "elapsed_s": 826.948544666986,
      "phase": "retrieval_4096",
      "rss_bytes": 941670400,
      "footprint_bytes": 16603360440
    },
    {
      "elapsed_s": 827.4615513340104,
      "phase": "retrieval_4096",
      "rss_bytes": 82690048,
      "footprint_bytes": 16695078072
    },
    {
      "elapsed_s": 827.9711327499244,
      "phase": "retrieval_4096",
      "rss_bytes": 495403008,
      "footprint_bytes": 15134895288
    },
    {
      "elapsed_s": 828.4802063750103,
      "phase": "retrieval_4096",
      "rss_bytes": 496025600,
      "footprint_bytes": 15459953848
    },
    {
      "elapsed_s": 828.9907483339775,
      "phase": "retrieval_4096",
      "rss_bytes": 796409856,
      "footprint_bytes": 15090887864
    },
    {
      "elapsed_s": 829.5014021670213,
      "phase": "retrieval_4096",
      "rss_bytes": 1096646656,
      "footprint_bytes": 15660379320
    },
    {
      "elapsed_s": 830.0114225000143,
      "phase": "retrieval_4096",
      "rss_bytes": 1396850688,
      "footprint_bytes": 15166467256
    },
    {
      "elapsed_s": 830.5157243749127,
      "phase": "retrieval_4096",
      "rss_bytes": 1659535360,
      "footprint_bytes": 15186685112
    },
    {
      "elapsed_s": 831.019026583992,
      "phase": "retrieval_4096",
      "rss_bytes": 1682587648,
      "footprint_bytes": 14935731384
    },
    {
      "elapsed_s": 831.5280432919972,
      "phase": "retrieval_4096",
      "rss_bytes": 1655734272,
      "footprint_bytes": 16958450872
    },
    {
      "elapsed_s": 832.0533950419631,
      "phase": "retrieval_4096",
      "rss_bytes": 1656356864,
      "footprint_bytes": 16141708472
    },
    {
      "elapsed_s": 832.5541166670155,
      "phase": "retrieval_4096",
      "rss_bytes": 1656406016,
      "footprint_bytes": 15954668728
    },
    {
      "elapsed_s": 833.0616187090054,
      "phase": "retrieval_4096",
      "rss_bytes": 1656520704,
      "footprint_bytes": 15373069496
    },
    {
      "elapsed_s": 833.5663044169778,
      "phase": "retrieval_4096",
      "rss_bytes": 1656537088,
      "footprint_bytes": 16130600120
    },
    {
      "elapsed_s": 834.0711112919962,
      "phase": "retrieval_4096",
      "rss_bytes": 1656520704,
      "footprint_bytes": 16226462904
    },
    {
      "elapsed_s": 834.5800749999471,
      "phase": "retrieval_4096",
      "rss_bytes": 1180762112,
      "footprint_bytes": 16594529464
    },
    {
      "elapsed_s": 835.0919808750041,
      "phase": "retrieval_4096",
      "rss_bytes": 806125568,
      "footprint_bytes": 16687262904
    },
    {
      "elapsed_s": 835.6035200000042,
      "phase": "retrieval_4096",
      "rss_bytes": 87834624,
      "footprint_bytes": 14911024312
    },
    {
      "elapsed_s": 836.1133789590094,
      "phase": "retrieval_4096",
      "rss_bytes": 495878144,
      "footprint_bytes": 15121673400
    },
    {
      "elapsed_s": 836.6233909169678,
      "phase": "retrieval_4096",
      "rss_bytes": 495976448,
      "footprint_bytes": 15131405496
    },
    {
      "elapsed_s": 837.1331602919381,
      "phase": "retrieval_4096",
      "rss_bytes": 695484416,
      "footprint_bytes": 15851449528
    },
    {
      "elapsed_s": 837.6434884589398,
      "phase": "retrieval_4096",
      "rss_bytes": 894320640,
      "footprint_bytes": 15514250424
    },
    {
      "elapsed_s": 838.1502836670261,
      "phase": "retrieval_4096",
      "rss_bytes": 1292140544,
      "footprint_bytes": 15293476024
    },
    {
      "elapsed_s": 838.6580398340011,
      "phase": "retrieval_4096",
      "rss_bytes": 1653112832,
      "footprint_bytes": 15226219704
    },
    {
      "elapsed_s": 839.1684443339473,
      "phase": "retrieval_4096",
      "rss_bytes": 1676886016,
      "footprint_bytes": 16295079096
    },
    {
      "elapsed_s": 839.6710033749696,
      "phase": "retrieval_4096",
      "rss_bytes": 1671184384,
      "footprint_bytes": 16131009720
    },
    {
      "elapsed_s": 840.1751780419145,
      "phase": "retrieval_4096",
      "rss_bytes": 1670971392,
      "footprint_bytes": 15969791160
    },
    {
      "elapsed_s": 840.6823635000037,
      "phase": "retrieval_4096",
      "rss_bytes": 1671069696,
      "footprint_bytes": 15231823032
    },
    {
      "elapsed_s": 841.1836107089184,
      "phase": "retrieval_4096",
      "rss_bytes": 1662959616,
      "footprint_bytes": 16029822136
    },
    {
      "elapsed_s": 841.6911304169334,
      "phase": "retrieval_4096",
      "rss_bytes": 504299520,
      "footprint_bytes": 16104533176
    },
    {
      "elapsed_s": 842.2015389999142,
      "phase": "retrieval_4096",
      "rss_bytes": 82018304,
      "footprint_bytes": 16374115512
    },
    {
      "elapsed_s": 842.762905917014,
      "phase": "retrieval_4096",
      "rss_bytes": 79462400,
      "footprint_bytes": 16784714936
    },
    {
      "elapsed_s": 843.3102756669978,
      "phase": "retrieval_4096",
      "rss_bytes": 79069184,
      "footprint_bytes": 16826117304
    },
    {
      "elapsed_s": 843.8177860419964,
      "phase": "retrieval_4096",
      "rss_bytes": 486146048,
      "footprint_bytes": 15138630864
    },
    {
      "elapsed_s": 844.3283448750153,
      "phase": "retrieval_4096",
      "rss_bytes": 486588416,
      "footprint_bytes": 15211457744
    },
    {
      "elapsed_s": 844.8390275839483,
      "phase": "retrieval_4096",
      "rss_bytes": 687357952,
      "footprint_bytes": 15336565968
    },
    {
      "elapsed_s": 845.345128874993,
      "phase": "retrieval_4096",
      "rss_bytes": 1200979968,
      "footprint_bytes": 15199317200
    },
    {
      "elapsed_s": 845.8542614169419,
      "phase": "retrieval_4096",
      "rss_bytes": 1488601088,
      "footprint_bytes": 15226465488
    },
    {
      "elapsed_s": 846.3594425839838,
      "phase": "retrieval_4096",
      "rss_bytes": 1588920320,
      "footprint_bytes": 15192599760
    },
    {
      "elapsed_s": 846.860346209025,
      "phase": "retrieval_4096",
      "rss_bytes": 1651687424,
      "footprint_bytes": 15267720400
    },
    {
      "elapsed_s": 847.3630160000175,
      "phase": "retrieval_4096",
      "rss_bytes": 1677377536,
      "footprint_bytes": 16075500776
    },
    {
      "elapsed_s": 847.8735727089224,
      "phase": "retrieval_4096",
      "rss_bytes": 1676591104,
      "footprint_bytes": 15544773864
    },
    {
      "elapsed_s": 848.3785193340154,
      "phase": "retrieval_4096",
      "rss_bytes": 1672232960,
      "footprint_bytes": 15908646096
    },
    {
      "elapsed_s": 848.8854611669667,
      "phase": "retrieval_4096",
      "rss_bytes": 1672282112,
      "footprint_bytes": 16152341712
    },
    {
      "elapsed_s": 849.3912594169378,
      "phase": "retrieval_4096",
      "rss_bytes": 1672331264,
      "footprint_bytes": 15764778192
    },
    {
      "elapsed_s": 849.8938024169765,
      "phase": "retrieval_4096",
      "rss_bytes": 1671725056,
      "footprint_bytes": 16295947472
    },
    {
      "elapsed_s": 850.4037679589819,
      "phase": "retrieval_4096",
      "rss_bytes": 1671626752,
      "footprint_bytes": 16247074000
    },
    {
      "elapsed_s": 850.9124493749114,
      "phase": "retrieval_4096",
      "rss_bytes": 696123392,
      "footprint_bytes": 16484871376
    },
    {
      "elapsed_s": 851.4239159999415,
      "phase": "retrieval_4096",
      "rss_bytes": 206192640,
      "footprint_bytes": 16386976976
    },
    {
      "elapsed_s": 851.9351465419168,
      "phase": "retrieval_4096",
      "rss_bytes": 80478208,
      "footprint_bytes": 16431410384
    },
    {
      "elapsed_s": 852.4455589589197,
      "phase": "retrieval_4096",
      "rss_bytes": 586678272,
      "footprint_bytes": 15153179856
    },
    {
      "elapsed_s": 852.9533059999812,
      "phase": "retrieval_4096",
      "rss_bytes": 586727424,
      "footprint_bytes": 15235345616
    },
    {
      "elapsed_s": 853.4605735000223,
      "phase": "retrieval_4096",
      "rss_bytes": 587137024,
      "footprint_bytes": 15578049744
    },
    {
      "elapsed_s": 853.9698245839681,
      "phase": "retrieval_4096",
      "rss_bytes": 1082703872,
      "footprint_bytes": 15243619536
    },
    {
      "elapsed_s": 854.4780024170177,
      "phase": "retrieval_4096",
      "rss_bytes": 1577418752,
      "footprint_bytes": 15264410832
    },
    {
      "elapsed_s": 854.9881977499463,
      "phase": "retrieval_4096",
      "rss_bytes": 2010120192,
      "footprint_bytes": 15729880272
    },
    {
      "elapsed_s": 855.4984710839344,
      "phase": "retrieval_4096",
      "rss_bytes": 2033123328,
      "footprint_bytes": 17001557200
    },
    {
      "elapsed_s": 856.005270041991,
      "phase": "retrieval_4096",
      "rss_bytes": 2027438080,
      "footprint_bytes": 16220433616
    },
    {
      "elapsed_s": 856.5157624169951,
      "phase": "retrieval_4096",
      "rss_bytes": 2027470848,
      "footprint_bytes": 15944346832
    },
    {
      "elapsed_s": 857.0249536249321,
      "phase": "retrieval_4096",
      "rss_bytes": 2027520000,
      "footprint_bytes": 16041340112
    },
    {
      "elapsed_s": 857.5351988750044,
      "phase": "retrieval_4096",
      "rss_bytes": 2027520000,
      "footprint_bytes": 16260803792
    },
    {
      "elapsed_s": 858.0415979999816,
      "phase": "retrieval_4096",
      "rss_bytes": 2026258432,
      "footprint_bytes": 16638520528
    },
    {
      "elapsed_s": 858.5490349169122,
      "phase": "retrieval_4096",
      "rss_bytes": 1985265664,
      "footprint_bytes": 16474827984
    },
    {
      "elapsed_s": 859.0598891669651,
      "phase": "retrieval_4096",
      "rss_bytes": 928612352,
      "footprint_bytes": 16259411152
    },
    {
      "elapsed_s": 859.5698766669957,
      "phase": "retrieval_4096",
      "rss_bytes": 1222017024,
      "footprint_bytes": 15159880936
    },
    {
      "elapsed_s": 860.0800329169724,
      "phase": "retrieval_4096",
      "rss_bytes": 1222361088,
      "footprint_bytes": 15601691880
    },
    {
      "elapsed_s": 860.5838534589857,
      "phase": "retrieval_4096",
      "rss_bytes": 1622556672,
      "footprint_bytes": 15379590376
    },
    {
      "elapsed_s": 861.094018667005,
      "phase": "retrieval_4096",
      "rss_bytes": 2222702592,
      "footprint_bytes": 15281302760
    },
    {
      "elapsed_s": 861.604236833984,
      "phase": "retrieval_4096",
      "rss_bytes": 2360475648,
      "footprint_bytes": 15306173672
    },
    {
      "elapsed_s": 862.1101608750178,
      "phase": "retrieval_4096",
      "rss_bytes": 2314780672,
      "footprint_bytes": 16461180136
    },
    {
      "elapsed_s": 862.6177294999361,
      "phase": "retrieval_4096",
      "rss_bytes": 1650999296,
      "footprint_bytes": 15086234832
    },
    {
      "elapsed_s": 863.1196503749816,
      "phase": "retrieval_4096",
      "rss_bytes": 1650999296,
      "footprint_bytes": 16217468112
    },
    {
      "elapsed_s": 863.629903916968,
      "phase": "retrieval_4096",
      "rss_bytes": 1651081216,
      "footprint_bytes": 15758027984
    },
    {
      "elapsed_s": 864.138248708914,
      "phase": "retrieval_4096",
      "rss_bytes": 1650868224,
      "footprint_bytes": 16319950032
    },
    {
      "elapsed_s": 864.6474494999275,
      "phase": "retrieval_4096",
      "rss_bytes": 1650819072,
      "footprint_bytes": 16273304784
    },
    {
      "elapsed_s": 865.1582042499213,
      "phase": "retrieval_4096",
      "rss_bytes": 1179893760,
      "footprint_bytes": 16436866256
    },
    {
      "elapsed_s": 865.6687127919868,
      "phase": "retrieval_4096",
      "rss_bytes": 817790976,
      "footprint_bytes": 16663243984
    },
    {
      "elapsed_s": 866.194146667025,
      "phase": "retrieval_4096",
      "rss_bytes": 251215872,
      "footprint_bytes": 15050255592
    },
    {
      "elapsed_s": 866.696371249971,
      "phase": "retrieval_4096",
      "rss_bytes": 542736384,
      "footprint_bytes": 15148559592
    },
    {
      "elapsed_s": 867.2045239589643,
      "phase": "retrieval_4096",
      "rss_bytes": 1128546304,
      "footprint_bytes": 15291837672
    },
    {
      "elapsed_s": 867.712944833911,
      "phase": "retrieval_4096",
      "rss_bytes": 1517027328,
      "footprint_bytes": 15251664104
    },
    {
      "elapsed_s": 868.2231524999952,
      "phase": "retrieval_4096",
      "rss_bytes": 1673805824,
      "footprint_bytes": 15570398440
    },
    {
      "elapsed_s": 868.7308990419842,
      "phase": "retrieval_4096",
      "rss_bytes": 1675689984,
      "footprint_bytes": 15030234344
    },
    {
      "elapsed_s": 869.2411952919792,
      "phase": "retrieval_4096",
      "rss_bytes": 1673412608,
      "footprint_bytes": 15630134480
    },
    {
      "elapsed_s": 869.7514557919931,
      "phase": "retrieval_4096",
      "rss_bytes": 1673428992,
      "footprint_bytes": 16165252304
    },
    {
      "elapsed_s": 870.2534615839832,
      "phase": "retrieval_4096",
      "rss_bytes": 1673445376,
      "footprint_bytes": 16071109840
    },
    {
      "elapsed_s": 870.7643336670008,
      "phase": "retrieval_4096",
      "rss_bytes": 1673445376,
      "footprint_bytes": 16034262224
    },
    {
      "elapsed_s": 871.2745930840028,
      "phase": "retrieval_4096",
      "rss_bytes": 1673445376,
      "footprint_bytes": 16293260496
    },
    {
      "elapsed_s": 871.7843945419881,
      "phase": "retrieval_4096",
      "rss_bytes": 1671168000,
      "footprint_bytes": 16158452944
    },
    {
      "elapsed_s": 872.2942717089318,
      "phase": "retrieval_4096",
      "rss_bytes": 1154908160,
      "footprint_bytes": 17294568656
    },
    {
      "elapsed_s": 872.798510374967,
      "phase": "retrieval_4096",
      "rss_bytes": 1287503872,
      "footprint_bytes": 15241342160
    },
    {
      "elapsed_s": 873.3087975420058,
      "phase": "retrieval_4096",
      "rss_bytes": 1287880704,
      "footprint_bytes": 15352523984
    },
    {
      "elapsed_s": 873.8139721249463,
      "phase": "retrieval_4096",
      "rss_bytes": 1365639168,
      "footprint_bytes": 15427857616
    },
    {
      "elapsed_s": 874.3231408339925,
      "phase": "retrieval_4096",
      "rss_bytes": 1544355840,
      "footprint_bytes": 15336877264
    },
    {
      "elapsed_s": 874.8333289999282,
      "phase": "retrieval_4096",
      "rss_bytes": 1652359168,
      "footprint_bytes": 15335369936
    },
    {
      "elapsed_s": 875.3435287090251,
      "phase": "retrieval_4096",
      "rss_bytes": 1653309440,
      "footprint_bytes": 15296261328
    },
    {
      "elapsed_s": 875.8538496249821,
      "phase": "retrieval_4096",
      "rss_bytes": 1673969664,
      "footprint_bytes": 16228232400
    },
    {
      "elapsed_s": 876.3641392089194,
      "phase": "retrieval_4096",
      "rss_bytes": 1674002432,
      "footprint_bytes": 15959731408
    },
    {
      "elapsed_s": 876.8707716249628,
      "phase": "retrieval_4096",
      "rss_bytes": 1674051584,
      "footprint_bytes": 15465442512
    },
    {
      "elapsed_s": 877.381123166997,
      "phase": "retrieval_4096",
      "rss_bytes": 1674084352,
      "footprint_bytes": 16293604560
    },
    {
      "elapsed_s": 877.8860342919361,
      "phase": "retrieval_4096",
      "rss_bytes": 1672036352,
      "footprint_bytes": 15729847504
    },
    {
      "elapsed_s": 878.3962138749193,
      "phase": "retrieval_4096",
      "rss_bytes": 1304510464,
      "footprint_bytes": 17287474384
    },
    {
      "elapsed_s": 878.9067406669492,
      "phase": "retrieval_4096",
      "rss_bytes": 1324466176,
      "footprint_bytes": 15366417616
    },
    {
      "elapsed_s": 879.4169804999838,
      "phase": "retrieval_4096",
      "rss_bytes": 1324531712,
      "footprint_bytes": 15286250704
    },
    {
      "elapsed_s": 879.9253197090002,
      "phase": "retrieval_4096",
      "rss_bytes": 1530003456,
      "footprint_bytes": 15322393808
    },
    {
      "elapsed_s": 880.4276962499134,
      "phase": "retrieval_4096",
      "rss_bytes": 1600700416,
      "footprint_bytes": 15301373136
    },
    {
      "elapsed_s": 880.9294867919525,
      "phase": "retrieval_4096",
      "rss_bytes": 1678737408,
      "footprint_bytes": 15292968144
    },
    {
      "elapsed_s": 881.4397606669227,
      "phase": "retrieval_4096",
      "rss_bytes": 1680637952,
      "footprint_bytes": 17519586512
    },
    {
      "elapsed_s": 881.9501379589783,
      "phase": "retrieval_4096",
      "rss_bytes": 1674870784,
      "footprint_bytes": 15910366416
    },
    {
      "elapsed_s": 882.460399084026,
      "phase": "retrieval_4096",
      "rss_bytes": 1674870784,
      "footprint_bytes": 16043781328
    },
    {
      "elapsed_s": 882.9697385840118,
      "phase": "retrieval_4096",
      "rss_bytes": 1674903552,
      "footprint_bytes": 15773773008
    },
    {
      "elapsed_s": 883.479491416947,
      "phase": "retrieval_4096",
      "rss_bytes": 1674952704,
      "footprint_bytes": 16279891152
    },
    {
      "elapsed_s": 883.989775499911,
      "phase": "retrieval_4096",
      "rss_bytes": 1674952704,
      "footprint_bytes": 16559156432
    },
    {
      "elapsed_s": 884.4958328339271,
      "phase": "retrieval_4096",
      "rss_bytes": 1672855552,
      "footprint_bytes": 17131039952
    },
    {
      "elapsed_s": 885.0062185840216,
      "phase": "retrieval_4096",
      "rss_bytes": 1125171200,
      "footprint_bytes": 17018662096
    },
    {
      "elapsed_s": 885.5087831669953,
      "phase": "retrieval_4096",
      "rss_bytes": 1265598464,
      "footprint_bytes": 15204166888
    },
    {
      "elapsed_s": 886.010647041956,
      "phase": "retrieval_4096",
      "rss_bytes": 1339801600,
      "footprint_bytes": 15414127848
    },
    {
      "elapsed_s": 886.5127362919739,
      "phase": "retrieval_4096",
      "rss_bytes": 1585414144,
      "footprint_bytes": 15268244712
    },
    {
      "elapsed_s": 887.023035124992,
      "phase": "retrieval_4096",
      "rss_bytes": 1678671872,
      "footprint_bytes": 15396269288
    },
    {
      "elapsed_s": 887.5293889169116,
      "phase": "retrieval_4096",
      "rss_bytes": 1679097856,
      "footprint_bytes": 15316315368
    },
    {
      "elapsed_s": 888.0359147499548,
      "phase": "retrieval_4096",
      "rss_bytes": 1687715840,
      "footprint_bytes": 16403803368
    },
    {
      "elapsed_s": 888.5460677919909,
      "phase": "retrieval_4096",
      "rss_bytes": 1687715840,
      "footprint_bytes": 16403803368
    },
    {
      "elapsed_s": 889.0489400419174,
      "phase": "retrieval_4096",
      "rss_bytes": 1660862464,
      "footprint_bytes": 17964723408
    },
    {
      "elapsed_s": 889.5594252919545,
      "phase": "retrieval_4096",
      "rss_bytes": 1660764160,
      "footprint_bytes": 17964461264
    },
    {
      "elapsed_s": 890.061624458991,
      "phase": "retrieval_4096",
      "rss_bytes": 1660796928,
      "footprint_bytes": 17964215504
    },
    {
      "elapsed_s": 890.5696526669199,
      "phase": "retrieval_4096",
      "rss_bytes": 1663729664,
      "footprint_bytes": 15768759480
    },
    {
      "elapsed_s": 891.079895333969,
      "phase": "retrieval_4096",
      "rss_bytes": 1665400832,
      "footprint_bytes": 16184929464
    },
    {
      "elapsed_s": 891.5842640419723,
      "phase": "retrieval_4096",
      "rss_bytes": 1665466368,
      "footprint_bytes": 16082988216
    },
    {
      "elapsed_s": 892.0945135420188,
      "phase": "retrieval_4096",
      "rss_bytes": 1665515520,
      "footprint_bytes": 15989288120
    },
    {
      "elapsed_s": 892.5986862089485,
      "phase": "retrieval_4096",
      "rss_bytes": 1665531904,
      "footprint_bytes": 16732662968
    },
    {
      "elapsed_s": 893.1089704589685,
      "phase": "retrieval_4096",
      "rss_bytes": 1665581056,
      "footprint_bytes": 17401818296
    },
    {
      "elapsed_s": 893.613045917009,
      "phase": "retrieval_4096",
      "rss_bytes": 2166128640,
      "footprint_bytes": 16527600848
    },
    {
      "elapsed_s": 894.1236110000173,
      "phase": "retrieval_4096",
      "rss_bytes": 2166128640,
      "footprint_bytes": 15139237072
    },
    {
      "elapsed_s": 894.6289600419113,
      "phase": "retrieval_4096",
      "rss_bytes": 2413576192,
      "footprint_bytes": 15436229840
    },
    {
      "elapsed_s": 895.1373914999422,
      "phase": "retrieval_4096",
      "rss_bytes": 2908454912,
      "footprint_bytes": 15376493776
    },
    {
      "elapsed_s": 895.6476079999702,
      "phase": "retrieval_4096",
      "rss_bytes": 3155804160,
      "footprint_bytes": 15577279696
    },
    {
      "elapsed_s": 896.1546527919127,
      "phase": "retrieval_4096",
      "rss_bytes": 3650437120,
      "footprint_bytes": 15327243472
    },
    {
      "elapsed_s": 896.6649598749354,
      "phase": "retrieval_4096",
      "rss_bytes": 3789078528,
      "footprint_bytes": 15995645160
    },
    {
      "elapsed_s": 897.1752742920071,
      "phase": "retrieval_4096",
      "rss_bytes": 3780411392,
      "footprint_bytes": 16196349136
    },
    {
      "elapsed_s": 897.6855056249769,
      "phase": "retrieval_4096",
      "rss_bytes": 3780427776,
      "footprint_bytes": 15999266000
    },
    {
      "elapsed_s": 898.1870041249786,
      "phase": "retrieval_4096",
      "rss_bytes": 3780427776,
      "footprint_bytes": 16103058640
    },
    {
      "elapsed_s": 898.6972852499457,
      "phase": "retrieval_4096",
      "rss_bytes": 3780427776,
      "footprint_bytes": 16317033680
    },
    {
      "elapsed_s": 899.2005748340162,
      "phase": "retrieval_4096",
      "rss_bytes": 3778510848,
      "footprint_bytes": 15852596432
    },
    {
      "elapsed_s": 899.7065134999575,
      "phase": "retrieval_4096",
      "rss_bytes": 3777265664,
      "footprint_bytes": 15357930704
    },
    {
      "elapsed_s": 900.2127261249116,
      "phase": "retrieval_4096",
      "rss_bytes": 3780001792,
      "footprint_bytes": 15384685776
    },
    {
      "elapsed_s": 900.7229433750035,
      "phase": "retrieval_4096",
      "rss_bytes": 3783213056,
      "footprint_bytes": 15422270672
    },
    {
      "elapsed_s": 901.2331675839378,
      "phase": "retrieval_4096",
      "rss_bytes": 3785555968,
      "footprint_bytes": 15282318544
    },
    {
      "elapsed_s": 901.7433170420118,
      "phase": "retrieval_4096",
      "rss_bytes": 3785670656,
      "footprint_bytes": 15642160336
    },
    {
      "elapsed_s": 902.2459317499306,
      "phase": "retrieval_4096",
      "rss_bytes": 3789242368,
      "footprint_bytes": 16406244560
    },
    {
      "elapsed_s": 902.7566694170237,
      "phase": "retrieval_4096",
      "rss_bytes": 3783475200,
      "footprint_bytes": 16215141584
    },
    {
      "elapsed_s": 903.2626640839735,
      "phase": "retrieval_4096",
      "rss_bytes": 3783540736,
      "footprint_bytes": 16036211920
    },
    {
      "elapsed_s": 903.7655857920181,
      "phase": "retrieval_4096",
      "rss_bytes": 3783573504,
      "footprint_bytes": 16376376528
    },
    {
      "elapsed_s": 904.2758659590036,
      "phase": "retrieval_4096",
      "rss_bytes": 3783573504,
      "footprint_bytes": 16334646480
    },
    {
      "elapsed_s": 904.779349999968,
      "phase": "retrieval_4096",
      "rss_bytes": 3781672960,
      "footprint_bytes": 17088163024
    },
    {
      "elapsed_s": 905.2896741249133,
      "phase": "retrieval_4096",
      "rss_bytes": 3157671936,
      "footprint_bytes": 15093148904
    },
    {
      "elapsed_s": 905.799949334003,
      "phase": "retrieval_4096",
      "rss_bytes": 3157901312,
      "footprint_bytes": 15271259368
    },
    {
      "elapsed_s": 906.3065754999407,
      "phase": "retrieval_4096",
      "rss_bytes": 3158343680,
      "footprint_bytes": 15451417832
    },
    {
      "elapsed_s": 906.8106341250241,
      "phase": "retrieval_4096",
      "rss_bytes": 3158654976,
      "footprint_bytes": 15443291368
    },
    {
      "elapsed_s": 907.3125671669841,
      "phase": "retrieval_4096",
      "rss_bytes": 3158949888,
      "footprint_bytes": 15312530664
    },
    {
      "elapsed_s": 907.8209123749984,
      "phase": "retrieval_4096",
      "rss_bytes": 3157327872,
      "footprint_bytes": 15359634640
    },
    {
      "elapsed_s": 908.3311979999999,
      "phase": "retrieval_4096",
      "rss_bytes": 3135324160,
      "footprint_bytes": 16007228624
    },
    {
      "elapsed_s": 908.8336994169513,
      "phase": "retrieval_4096",
      "rss_bytes": 3135356928,
      "footprint_bytes": 16004230352
    },
    {
      "elapsed_s": 909.3440132919932,
      "phase": "retrieval_4096",
      "rss_bytes": 3135373312,
      "footprint_bytes": 15601675472
    },
    {
      "elapsed_s": 909.8484563749516,
      "phase": "retrieval_4096",
      "rss_bytes": 3085123584,
      "footprint_bytes": 16322587856
    },
    {
      "elapsed_s": 910.3571328339167,
      "phase": "retrieval_4096",
      "rss_bytes": 2523627520,
      "footprint_bytes": 16021941456
    },
    {
      "elapsed_s": 910.8676301669329,
      "phase": "retrieval_4096",
      "rss_bytes": 2009219072,
      "footprint_bytes": 16761351376
    },
    {
      "elapsed_s": 911.3841259999899,
      "phase": "retrieval_4096",
      "rss_bytes": 1690910720,
      "footprint_bytes": 15218568424
    },
    {
      "elapsed_s": 911.8935989589663,
      "phase": "retrieval_4096",
      "rss_bytes": 1690943488,
      "footprint_bytes": 15513201896
    },
    {
      "elapsed_s": 912.3940129169496,
      "phase": "retrieval_4096",
      "rss_bytes": 1691336704,
      "footprint_bytes": 15329668328
    },
    {
      "elapsed_s": 912.9042581670219,
      "phase": "retrieval_4096",
      "rss_bytes": 1691860992,
      "footprint_bytes": 15356046568
    },
    {
      "elapsed_s": 913.4125419589691,
      "phase": "retrieval_4096",
      "rss_bytes": 1691779072,
      "footprint_bytes": 15459151080
    },
    {
      "elapsed_s": 913.9227183749899,
      "phase": "retrieval_4096",
      "rss_bytes": 1695088640,
      "footprint_bytes": 16683199720
    },
    {
      "elapsed_s": 914.4330758339493,
      "phase": "retrieval_4096",
      "rss_bytes": 1689157632,
      "footprint_bytes": 16226118864
    },
    {
      "elapsed_s": 914.9429509589681,
      "phase": "retrieval_4096",
      "rss_bytes": 1689223168,
      "footprint_bytes": 16101453008
    },
    {
      "elapsed_s": 915.4442881669383,
      "phase": "retrieval_4096",
      "rss_bytes": 1689272320,
      "footprint_bytes": 16117640400
    },
    {
      "elapsed_s": 915.9500494590029,
      "phase": "retrieval_4096",
      "rss_bytes": 1688813568,
      "footprint_bytes": 16639618256
    },
    {
      "elapsed_s": 916.4507562089711,
      "phase": "retrieval_4096",
      "rss_bytes": 1684062208,
      "footprint_bytes": 16660360400
    },
    {
      "elapsed_s": 916.961157792015,
      "phase": "retrieval_4096",
      "rss_bytes": 459620352,
      "footprint_bytes": 17392708816
    },
    {
      "elapsed_s": 917.462467458914,
      "phase": "retrieval_4096",
      "rss_bytes": 715325440,
      "footprint_bytes": 15252663528
    },
    {
      "elapsed_s": 917.9727189999539,
      "phase": "retrieval_4096",
      "rss_bytes": 904364032,
      "footprint_bytes": 15245421800
    },
    {
      "elapsed_s": 918.4791632919805,
      "phase": "retrieval_4096",
      "rss_bytes": 1355808768,
      "footprint_bytes": 15326260456
    },
    {
      "elapsed_s": 918.9894463339588,
      "phase": "retrieval_4096",
      "rss_bytes": 1517912064,
      "footprint_bytes": 15341513960
    },
    {
      "elapsed_s": 919.4957544589415,
      "phase": "retrieval_4096",
      "rss_bytes": 1671315456,
      "footprint_bytes": 15267458280
    },
    {
      "elapsed_s": 920.0059666669695,
      "phase": "retrieval_4096",
      "rss_bytes": 1694695424,
      "footprint_bytes": 15215127784
    },
    {
      "elapsed_s": 920.5124916669447,
      "phase": "retrieval_4096",
      "rss_bytes": 1683619840,
      "footprint_bytes": 16034180280
    },
    {
      "elapsed_s": 921.0208121249452,
      "phase": "retrieval_4096",
      "rss_bytes": 1683619840,
      "footprint_bytes": 16217959608
    },
    {
      "elapsed_s": 921.525794624933,
      "phase": "retrieval_4096",
      "rss_bytes": 1683734528,
      "footprint_bytes": 15911513272
    },
    {
      "elapsed_s": 922.0271817919565,
      "phase": "retrieval_4096",
      "rss_bytes": 1683734528,
      "footprint_bytes": 16326192312
    },
    {
      "elapsed_s": 922.5374767089961,
      "phase": "retrieval_4096",
      "rss_bytes": 1683750912,
      "footprint_bytes": 16781192376
    },
    {
      "elapsed_s": 923.0476605839795,
      "phase": "retrieval_4096",
      "rss_bytes": 1681571840,
      "footprint_bytes": 17441156280
    },
    {
      "elapsed_s": 923.5578482919373,
      "phase": "retrieval_4096",
      "rss_bytes": 1686847488,
      "footprint_bytes": 16320179384
    },
    {
      "elapsed_s": 924.0635948339477,
      "phase": "retrieval_4096",
      "rss_bytes": 1686945792,
      "footprint_bytes": 15256693944
    },
    {
      "elapsed_s": 924.5878775420133,
      "phase": "retrieval_4096",
      "rss_bytes": 1687519232,
      "footprint_bytes": 15240473784
    },
    {
      "elapsed_s": 925.1137428749353,
      "phase": "retrieval_4096",
      "rss_bytes": 1688158208,
      "footprint_bytes": 15193074872
    },
    {
      "elapsed_s": 925.6243442089763,
      "phase": "retrieval_4096",
      "rss_bytes": 1688322048,
      "footprint_bytes": 15439768760
    },
    {
      "elapsed_s": 926.1290469589876,
      "phase": "retrieval_4096",
      "rss_bytes": 1688764416,
      "footprint_bytes": 14961224888
    },
    {
      "elapsed_s": 926.6343159999233,
      "phase": "retrieval_4096",
      "rss_bytes": 1685504000,
      "footprint_bytes": 16095456440
    },
    {
      "elapsed_s": 927.1412581249606,
      "phase": "retrieval_4096",
      "rss_bytes": 1686274048,
      "footprint_bytes": 15254351032
    },
    {
      "elapsed_s": 927.645678916946,
      "phase": "retrieval_4096",
      "rss_bytes": 1686306816,
      "footprint_bytes": 16104893624
    },
    {
      "elapsed_s": 928.1468468339881,
      "phase": "retrieval_4096",
      "rss_bytes": 1686388736,
      "footprint_bytes": 16068111544
    },
    {
      "elapsed_s": 928.655312124989,
      "phase": "retrieval_4096",
      "rss_bytes": 1686388736,
      "footprint_bytes": 16355421368
    },
    {
      "elapsed_s": 929.2004263339331,
      "phase": "retrieval_4096",
      "rss_bytes": 1684455424,
      "footprint_bytes": 15670471864
    },
    {
      "elapsed_s": 929.7045379169285,
      "phase": "retrieval_4096",
      "rss_bytes": 1683521536,
      "footprint_bytes": 17127566520
    },
    {
      "elapsed_s": 930.2096115419408,
      "phase": "retrieval_4096",
      "rss_bytes": 1806925824,
      "footprint_bytes": 15127375056
    },
    {
      "elapsed_s": 930.7200817499543,
      "phase": "retrieval_4096",
      "rss_bytes": 1930756096,
      "footprint_bytes": 15284579536
    },
    {
      "elapsed_s": 931.2253982919501,
      "phase": "retrieval_4096",
      "rss_bytes": 1930919936,
      "footprint_bytes": 15468031184
    },
    {
      "elapsed_s": 931.7322141249897,
      "phase": "retrieval_4096",
      "rss_bytes": 2795651072,
      "footprint_bytes": 15348870352
    },
    {
      "elapsed_s": 932.2424000839237,
      "phase": "retrieval_4096",
      "rss_bytes": 3413245952,
      "footprint_bytes": 15549181136
    },
    {
      "elapsed_s": 932.7526558339596,
      "phase": "retrieval_4096",
      "rss_bytes": 3706994688,
      "footprint_bytes": 15729487056
    },
    {
      "elapsed_s": 933.2540650420124,
      "phase": "retrieval_4096",
      "rss_bytes": 3711631360,
      "footprint_bytes": 16670452944
    },
    {
      "elapsed_s": 933.7613160000183,
      "phase": "retrieval_4096",
      "rss_bytes": 3513434112,
      "footprint_bytes": 16248679608
    },
    {
      "elapsed_s": 934.2715471249539,
      "phase": "retrieval_4096",
      "rss_bytes": 3513466880,
      "footprint_bytes": 16067210424
    },
    {
      "elapsed_s": 934.780705833924,
      "phase": "retrieval_4096",
      "rss_bytes": 3513499648,
      "footprint_bytes": 15620205752
    },
    {
      "elapsed_s": 935.2861474169185,
      "phase": "retrieval_4096",
      "rss_bytes": 3513499648,
      "footprint_bytes": 16366185656
    },
    {
      "elapsed_s": 935.7963585419348,
      "phase": "retrieval_4096",
      "rss_bytes": 3330768896,
      "footprint_bytes": 16744426680
    },
    {
      "elapsed_s": 936.2985170419561,
      "phase": "retrieval_4096",
      "rss_bytes": 2846507008,
      "footprint_bytes": 16762334392
    },
    {
      "elapsed_s": 936.8122087919619,
      "phase": "retrieval_4096",
      "rss_bytes": 2054602752,
      "footprint_bytes": 15140252880
    },
    {
      "elapsed_s": 937.3225006249268,
      "phase": "retrieval_4096",
      "rss_bytes": 2443952128,
      "footprint_bytes": 15286578384
    },
    {
      "elapsed_s": 937.828867791919,
      "phase": "retrieval_4096",
      "rss_bytes": 2493693952,
      "footprint_bytes": 15331241168
    },
    {
      "elapsed_s": 938.3390695420094,
      "phase": "retrieval_4096",
      "rss_bytes": 2756886528,
      "footprint_bytes": 15379836112
    },
    {
      "elapsed_s": 938.8482167089824,
      "phase": "retrieval_4096",
      "rss_bytes": 2774401024,
      "footprint_bytes": 15393959120
    },
    {
      "elapsed_s": 939.358393084025,
      "phase": "retrieval_4096",
      "rss_bytes": 2780971008,
      "footprint_bytes": 15556586704
    },
    {
      "elapsed_s": 939.8687829999253,
      "phase": "retrieval_4096",
      "rss_bytes": 2780069888,
      "footprint_bytes": 15186980024
    },
    {
      "elapsed_s": 940.3761477919761,
      "phase": "retrieval_4096",
      "rss_bytes": 2780086272,
      "footprint_bytes": 16314182840
    },
    {
      "elapsed_s": 940.8855457919417,
      "phase": "retrieval_4096",
      "rss_bytes": 2780135424,
      "footprint_bytes": 16138939576
    },
    {
      "elapsed_s": 941.3935614170041,
      "phase": "retrieval_4096",
      "rss_bytes": 2780135424,
      "footprint_bytes": 15764958392
    },
    {
      "elapsed_s": 941.8963398749474,
      "phase": "retrieval_4096",
      "rss_bytes": 2774663168,
      "footprint_bytes": 16375573688
    },
    {
      "elapsed_s": 942.4028949999483,
      "phase": "retrieval_4096",
      "rss_bytes": 2585935872,
      "footprint_bytes": 16544885944
    },
    {
      "elapsed_s": 942.9124534999719,
      "phase": "retrieval_4096",
      "rss_bytes": 716750848,
      "footprint_bytes": 16599936184
    },
    {
      "elapsed_s": 943.41777929198,
      "phase": "retrieval_4096",
      "rss_bytes": 115851264,
      "footprint_bytes": 17043516600
    },
    {
      "elapsed_s": 943.926767500001,
      "phase": "retrieval_4096",
      "rss_bytes": 111280128,
      "footprint_bytes": 17081363640
    },
    {
      "elapsed_s": 944.4351180000231,
      "phase": "retrieval_4096",
      "rss_bytes": 613646336,
      "footprint_bytes": 15265524944
    },
    {
      "elapsed_s": 944.9393619169714,
      "phase": "retrieval_4096",
      "rss_bytes": 613810176,
      "footprint_bytes": 15358880976
    },
    {
      "elapsed_s": 945.445495708962,
      "phase": "retrieval_4096",
      "rss_bytes": 1355956224,
      "footprint_bytes": 15724735696
    },
    {
      "elapsed_s": 945.9557548339944,
      "phase": "retrieval_4096",
      "rss_bytes": 1603354624,
      "footprint_bytes": 15513283792
    },
    {
      "elapsed_s": 946.4651979169575,
      "phase": "retrieval_4096",
      "rss_bytes": 2097594368,
      "footprint_bytes": 15466491088
    },
    {
      "elapsed_s": 946.9761259999359,
      "phase": "retrieval_4096",
      "rss_bytes": 2680569856,
      "footprint_bytes": 15320607952
    },
    {
      "elapsed_s": 947.4912537089549,
      "phase": "retrieval_4096",
      "rss_bytes": 2768076800,
      "footprint_bytes": 16737791184
    },
    {
      "elapsed_s": 947.9968577499967,
      "phase": "retrieval_4096",
      "rss_bytes": 2762211328,
      "footprint_bytes": 15263116472
    },
    {
      "elapsed_s": 948.5022809170187,
      "phase": "retrieval_4096",
      "rss_bytes": 2762227712,
      "footprint_bytes": 16297749688
    },
    {
      "elapsed_s": 949.0052474170225,
      "phase": "retrieval_4096",
      "rss_bytes": 2762309632,
      "footprint_bytes": 16089640120
    },
    {
      "elapsed_s": 949.5103187499335,
      "phase": "retrieval_4096",
      "rss_bytes": 2762244096,
      "footprint_bytes": 15773265080
    },
    {
      "elapsed_s": 950.0206313750241,
      "phase": "retrieval_4096",
      "rss_bytes": 2759704576,
      "footprint_bytes": 16384552120
    },
    {
      "elapsed_s": 950.5302402499365,
      "phase": "retrieval_4096",
      "rss_bytes": 2455191552,
      "footprint_bytes": 16770149560
    },
    {
      "elapsed_s": 951.0404967919458,
      "phase": "retrieval_4096",
      "rss_bytes": 1922973696,
      "footprint_bytes": 16803753144
    },
    {
      "elapsed_s": 951.5463157090126,
      "phase": "retrieval_4096",
      "rss_bytes": 1323761664,
      "footprint_bytes": 15154343120
    },
    {
      "elapsed_s": 952.0532310419949,
      "phase": "retrieval_4096",
      "rss_bytes": 1391263744,
      "footprint_bytes": 15256251600
    },
    {
      "elapsed_s": 952.563441916951,
      "phase": "retrieval_4096",
      "rss_bytes": 1690320896,
      "footprint_bytes": 15312760016
    },
    {
      "elapsed_s": 953.0673648749944,
      "phase": "retrieval_4096",
      "rss_bytes": 2296987648,
      "footprint_bytes": 15460347088
    },
    {
      "elapsed_s": 953.577646916965,
      "phase": "retrieval_4096",
      "rss_bytes": 2599354368,
      "footprint_bytes": 15577345232
    },
    {
      "elapsed_s": 954.0855736249359,
      "phase": "retrieval_4096",
      "rss_bytes": 2781167616,
      "footprint_bytes": 15351016656
    },
    {
      "elapsed_s": 954.5929473749129,
      "phase": "retrieval_4096",
      "rss_bytes": 2784378880,
      "footprint_bytes": 15622892752
    },
    {
      "elapsed_s": 955.125716916984,
      "phase": "retrieval_4096",
      "rss_bytes": 2777956352,
      "footprint_bytes": 15032970424
    },
    {
      "elapsed_s": 955.6331767089432,
      "phase": "retrieval_4096",
      "rss_bytes": 2777956352,
      "footprint_bytes": 15240981688
    },
    {
      "elapsed_s": 956.1408311249688,
      "phase": "retrieval_4096",
      "rss_bytes": 2778791936,
      "footprint_bytes": 16172952760
    },
    {
      "elapsed_s": 956.6455467089545,
      "phase": "retrieval_4096",
      "rss_bytes": 2778595328,
      "footprint_bytes": 16068570296
    },
    {
      "elapsed_s": 957.1521308749216,
      "phase": "retrieval_4096",
      "rss_bytes": 2777939968,
      "footprint_bytes": 15507074232
    },
    {
      "elapsed_s": 957.6624198749196,
      "phase": "retrieval_4096",
      "rss_bytes": 2776449024,
      "footprint_bytes": 16368184504
    },
    {
      "elapsed_s": 958.1717554170173,
      "phase": "retrieval_4096",
      "rss_bytes": 2770731008,
      "footprint_bytes": 16596151480
    },
    {
      "elapsed_s": 958.6768581669312,
      "phase": "retrieval_4096",
      "rss_bytes": 1897398272,
      "footprint_bytes": 16849185976
    },
    {
      "elapsed_s": 959.19147333398,
      "phase": "retrieval_4096",
      "rss_bytes": 1184743424,
      "footprint_bytes": 15158930640
    },
    {
      "elapsed_s": 959.6988758749794,
      "phase": "retrieval_4096",
      "rss_bytes": 1477820416,
      "footprint_bytes": 15235460304
    },
    {
      "elapsed_s": 960.2091047499562,
      "phase": "retrieval_4096",
      "rss_bytes": 1634353152,
      "footprint_bytes": 15505222864
    },
    {
      "elapsed_s": 960.7192712499527,
      "phase": "retrieval_4096",
      "rss_bytes": 1945600000,
      "footprint_bytes": 15422303440
    },
    {
      "elapsed_s": 961.2292402499588,
      "phase": "retrieval_4096",
      "rss_bytes": 2253520896,
      "footprint_bytes": 15463804112
    },
    {
      "elapsed_s": 961.7399449999211,
      "phase": "retrieval_4096",
      "rss_bytes": 2781134848,
      "footprint_bytes": 15270702288
    },
    {
      "elapsed_s": 962.2427831250243,
      "phase": "retrieval_4096",
      "rss_bytes": 2784854016,
      "footprint_bytes": 15882251472
    },
    {
      "elapsed_s": 962.7453164589824,
      "phase": "retrieval_4096",
      "rss_bytes": 2777907200,
      "footprint_bytes": 16272796856
    },
    {
      "elapsed_s": 963.2539605000056,
      "phase": "retrieval_4096",
      "rss_bytes": 2777939968,
      "footprint_bytes": 16063212728
    },
    {
      "elapsed_s": 963.7619447920006,
      "phase": "retrieval_4096",
      "rss_bytes": 2777989120,
      "footprint_bytes": 15526948024
    },
    {
      "elapsed_s": 964.272283374914,
      "phase": "retrieval_4096",
      "rss_bytes": 2777710592,
      "footprint_bytes": 16391482552
    },
    {
      "elapsed_s": 964.7791815840174,
      "phase": "retrieval_4096",
      "rss_bytes": 2776334336,
      "footprint_bytes": 16731319480
    },
    {
      "elapsed_s": 965.2895655839238,
      "phase": "retrieval_4096",
      "rss_bytes": 2359672832,
      "footprint_bytes": 16984239288
    },
    {
      "elapsed_s": 965.7953052499797,
      "phase": "retrieval_4096",
      "rss_bytes": 1123254272,
      "footprint_bytes": 15163960528
    },
    {
      "elapsed_s": 966.3058037919691,
      "phase": "retrieval_4096",
      "rss_bytes": 1466040320,
      "footprint_bytes": 15246109904
    },
    {
      "elapsed_s": 966.8160806669621,
      "phase": "retrieval_4096",
      "rss_bytes": 1773764608,
      "footprint_bytes": 15422254288
    },
    {
      "elapsed_s": 967.3262448339956,
      "phase": "retrieval_4096",
      "rss_bytes": 2233925632,
      "footprint_bytes": 15664000208
    },
    {
      "elapsed_s": 967.8342309589498,
      "phase": "retrieval_4096",
      "rss_bytes": 2676572160,
      "footprint_bytes": 15394122960
    },
    {
      "elapsed_s": 968.3448354169959,
      "phase": "retrieval_4096",
      "rss_bytes": 2786050048,
      "footprint_bytes": 15556373712
    },
    {
      "elapsed_s": 968.8553587920032,
      "phase": "retrieval_4096",
      "rss_bytes": 2774466560,
      "footprint_bytes": 17553403088
    },
    {
      "elapsed_s": 969.3632437919732,
      "phase": "retrieval_4096",
      "rss_bytes": 2774417408,
      "footprint_bytes": 15412702392
    },
    {
      "elapsed_s": 969.8734771249583,
      "phase": "retrieval_4096",
      "rss_bytes": 2774417408,
      "footprint_bytes": 16174099640
    },
    {
      "elapsed_s": 970.3838097089902,
      "phase": "retrieval_4096",
      "rss_bytes": 2774466560,
      "footprint_bytes": 15822695608
    },
    {
      "elapsed_s": 970.8859412089223,
      "phase": "retrieval_4096",
      "rss_bytes": 2774466560,
      "footprint_bytes": 16427396280
    },
    {
      "elapsed_s": 971.3959824169287,
      "phase": "retrieval_4096",
      "rss_bytes": 2774466560,
      "footprint_bytes": 16824052920
    },
    {
      "elapsed_s": 971.9063049589749,
      "phase": "retrieval_4096",
      "rss_bytes": 2732130304,
      "footprint_bytes": 17407405240
    },
    {
      "elapsed_s": 972.4099956669379,
      "phase": "retrieval_4096",
      "rss_bytes": 1979154432,
      "footprint_bytes": 15323393232
    },
    {
      "elapsed_s": 972.9178375839256,
      "phase": "retrieval_4096",
      "rss_bytes": 2041708544,
      "footprint_bytes": 15471963344
    },
    {
      "elapsed_s": 973.4241290839855,
      "phase": "retrieval_4096",
      "rss_bytes": 2208940032,
      "footprint_bytes": 15456955600
    },
    {
      "elapsed_s": 973.9316224169452,
      "phase": "retrieval_4096",
      "rss_bytes": 2459222016,
      "footprint_bytes": 15360060624
    },
    {
      "elapsed_s": 974.441785458941,
      "phase": "retrieval_4096",
      "rss_bytes": 2776662016,
      "footprint_bytes": 15413144784
    },
    {
      "elapsed_s": 974.9478752500145,
      "phase": "retrieval_4096",
      "rss_bytes": 2777055232,
      "footprint_bytes": 15682137296
    },
    {
      "elapsed_s": 975.4544505840167,
      "phase": "retrieval_4096",
      "rss_bytes": 2775695360,
      "footprint_bytes": 15212735672
    },
    {
      "elapsed_s": 975.9623498339206,
      "phase": "retrieval_4096",
      "rss_bytes": 2775744512,
      "footprint_bytes": 16092851384
    },
    {
      "elapsed_s": 976.464591542026,
      "phase": "retrieval_4096",
      "rss_bytes": 2775777280,
      "footprint_bytes": 15773379768
    },
    {
      "elapsed_s": 976.9679401669418,
      "phase": "retrieval_4096",
      "rss_bytes": 2775777280,
      "footprint_bytes": 16404458680
    },
    {
      "elapsed_s": 977.4763707090169,
      "phase": "retrieval_4096",
      "rss_bytes": 2775777280,
      "footprint_bytes": 16109939896
    },
    {
      "elapsed_s": 977.9784523749258,
      "phase": "retrieval_4096",
      "rss_bytes": 2773450752,
      "footprint_bytes": 17295813816
    },
    {
      "elapsed_s": 978.485223249998,
      "phase": "retrieval_4096",
      "rss_bytes": 1797865472,
      "footprint_bytes": 17505627320
    },
    {
      "elapsed_s": 978.9955842499621,
      "phase": "retrieval_4096",
      "rss_bytes": 1875361792,
      "footprint_bytes": 15302929640
    },
    {
      "elapsed_s": 979.505400541937,
      "phase": "retrieval_4096",
      "rss_bytes": 1917108224,
      "footprint_bytes": 15319510248
    },
    {
      "elapsed_s": 980.0147059169831,
      "phase": "retrieval_4096",
      "rss_bytes": 2124054528,
      "footprint_bytes": 15464541416
    },
    {
      "elapsed_s": 980.5250378339551,
      "phase": "retrieval_4096",
      "rss_bytes": 2568716288,
      "footprint_bytes": 15460625640
    },
    {
      "elapsed_s": 981.0284304589732,
      "phase": "retrieval_4096",
      "rss_bytes": 2780151808,
      "footprint_bytes": 15299112168
    },
    {
      "elapsed_s": 981.5387046249816,
      "phase": "retrieval_4096",
      "rss_bytes": 2783379456,
      "footprint_bytes": 15675714792
    },
    {
      "elapsed_s": 982.0489914999343,
      "phase": "retrieval_4096",
      "rss_bytes": 2777989120,
      "footprint_bytes": 16068046008
    },
    {
      "elapsed_s": 982.5592361669987,
      "phase": "retrieval_4096",
      "rss_bytes": 2778923008,
      "footprint_bytes": 16200625336
    },
    {
      "elapsed_s": 983.0616713749478,
      "phase": "retrieval_4096",
      "rss_bytes": 2778923008,
      "footprint_bytes": 16088394936
    },
    {
      "elapsed_s": 983.5660064169206,
      "phase": "retrieval_4096",
      "rss_bytes": 2778955776,
      "footprint_bytes": 15774133432
    },
    {
      "elapsed_s": 984.0762250419939,
      "phase": "retrieval_4096",
      "rss_bytes": 2778939392,
      "footprint_bytes": 16381815992
    },
    {
      "elapsed_s": 984.5851435419172,
      "phase": "retrieval_4096",
      "rss_bytes": 2778759168,
      "footprint_bytes": 16353815736
    },
    {
      "elapsed_s": 985.0933191250078,
      "phase": "retrieval_4096",
      "rss_bytes": 2776137728,
      "footprint_bytes": 17136233656
    },
    {
      "elapsed_s": 985.6016422089888,
      "phase": "retrieval_4096",
      "rss_bytes": 1994981376,
      "footprint_bytes": 15174724816
    },
    {
      "elapsed_s": 986.1051215839107,
      "phase": "retrieval_4096",
      "rss_bytes": 2067972096,
      "footprint_bytes": 15383227600
    },
    {
      "elapsed_s": 986.6118784999708,
      "phase": "retrieval_4096",
      "rss_bytes": 2314207232,
      "footprint_bytes": 15376739536
    },
    {
      "elapsed_s": 987.1223898750031,
      "phase": "retrieval_4096",
      "rss_bytes": 2438119424,
      "footprint_bytes": 15436770512
    },
    {
      "elapsed_s": 987.6383600420086,
      "phase": "retrieval_4096",
      "rss_bytes": 2778316800,
      "footprint_bytes": 15354211536
    },
    {
      "elapsed_s": 988.1449375000084,
      "phase": "retrieval_4096",
      "rss_bytes": 2784493568,
      "footprint_bytes": 15073553640
    },
    {
      "elapsed_s": 988.6559336249484,
      "phase": "retrieval_4096",
      "rss_bytes": 2783068160,
      "footprint_bytes": 15980391656
    },
    {
      "elapsed_s": 989.161649958929,
      "phase": "retrieval_4096",
      "rss_bytes": 2777317376,
      "footprint_bytes": 16348245200
    },
    {
      "elapsed_s": 989.6719222089741,
      "phase": "retrieval_4096",
      "rss_bytes": 2777432064,
      "footprint_bytes": 16123358416
    },
    {
      "elapsed_s": 990.1821585419821,
      "phase": "retrieval_4096",
      "rss_bytes": 2777448448,
      "footprint_bytes": 15802985680
    },
    {
      "elapsed_s": 990.6828345420072,
      "phase": "retrieval_4096",
      "rss_bytes": 2777530368,
      "footprint_bytes": 16407063760
    },
    {
      "elapsed_s": 991.1905419169925,
      "phase": "retrieval_4096",
      "rss_bytes": 2775629824,
      "footprint_bytes": 15872355512
    },
    {
      "elapsed_s": 991.7007719589164,
      "phase": "retrieval_4096",
      "rss_bytes": 1857224704,
      "footprint_bytes": 17041697976
    },
    {
      "elapsed_s": 992.2110187920043,
      "phase": "retrieval_4096",
      "rss_bytes": 2048262144,
      "footprint_bytes": 15251975352
    },
    {
      "elapsed_s": 992.7115716669941,
      "phase": "retrieval_4096",
      "rss_bytes": 2177826816,
      "footprint_bytes": 15370398904
    },
    {
      "elapsed_s": 993.221736333915,
      "phase": "retrieval_4096",
      "rss_bytes": 2470592512,
      "footprint_bytes": 15371562168
    },
    {
      "elapsed_s": 993.7319776249351,
      "phase": "retrieval_4096",
      "rss_bytes": 2718449664,
      "footprint_bytes": 15733157048
    },
    {
      "elapsed_s": 994.2351068749558,
      "phase": "retrieval_4096",
      "rss_bytes": 2781347840,
      "footprint_bytes": 15535893688
    },
    {
      "elapsed_s": 994.741256041918,
      "phase": "retrieval_4096",
      "rss_bytes": 2784657408,
      "footprint_bytes": 17186778296
    },
    {
      "elapsed_s": 995.2515155000146,
      "phase": "retrieval_4096",
      "rss_bytes": 2778923008,
      "footprint_bytes": 15177346232
    },
    {
      "elapsed_s": 995.7565106669208,
      "phase": "retrieval_4096",
      "rss_bytes": 2778923008,
      "footprint_bytes": 16292703416
    },
    {
      "elapsed_s": 996.2669120839564,
      "phase": "retrieval_4096",
      "rss_bytes": 2778939392,
      "footprint_bytes": 15423433912
    },
    {
      "elapsed_s": 996.7737269169884,
      "phase": "retrieval_4096",
      "rss_bytes": 2778939392,
      "footprint_bytes": 16398986424
    },
    {
      "elapsed_s": 997.278409334016,
      "phase": "retrieval_4096",
      "rss_bytes": 2778955776,
      "footprint_bytes": 16860277944
    },
    {
      "elapsed_s": 997.7796039589448,
      "phase": "retrieval_4096",
      "rss_bytes": 2775433216,
      "footprint_bytes": 17503628472
    },
    {
      "elapsed_s": 998.2898437499534,
      "phase": "retrieval_4096",
      "rss_bytes": 2777743360,
      "footprint_bytes": 15679958224
    },
    {
      "elapsed_s": 998.8000700420234,
      "phase": "retrieval_4096",
      "rss_bytes": 2778824704,
      "footprint_bytes": 15366089936
    },
    {
      "elapsed_s": 999.3102579589467,
      "phase": "retrieval_4096",
      "rss_bytes": 2779725824,
      "footprint_bytes": 15412915408
    },
    {
      "elapsed_s": 999.8191453339532,
      "phase": "retrieval_4096",
      "rss_bytes": 2780184576,
      "footprint_bytes": 15607475408
    },
    {
      "elapsed_s": 1000.3282922919607,
      "phase": "retrieval_4096",
      "rss_bytes": 2781052928,
      "footprint_bytes": 15493999824
    },
    {
      "elapsed_s": 1000.8384992500069,
      "phase": "retrieval_4096",
      "rss_bytes": 2785476608,
      "footprint_bytes": 15381048528
    },
    {
      "elapsed_s": 1001.344898374984,
      "phase": "retrieval_4096",
      "rss_bytes": 2779742208,
      "footprint_bytes": 16359664824
    },
    {
      "elapsed_s": 1001.856144499965,
      "phase": "retrieval_4096",
      "rss_bytes": 2779774976,
      "footprint_bytes": 16069520568
    },
    {
      "elapsed_s": 1002.3615755420178,
      "phase": "retrieval_4096",
      "rss_bytes": 2779807744,
      "footprint_bytes": 15789108408
    },
    {
      "elapsed_s": 1002.8721114589134,
      "phase": "retrieval_4096",
      "rss_bytes": 2779824128,
      "footprint_bytes": 16398314680
    },
    {
      "elapsed_s": 1003.3798300839262,
      "phase": "retrieval_4096",
      "rss_bytes": 2779594752,
      "footprint_bytes": 16368512184
    },
    {
      "elapsed_s": 1003.8864906249801,
      "phase": "retrieval_4096",
      "rss_bytes": 2719760384,
      "footprint_bytes": 17212517560
    },
    {
      "elapsed_s": 1004.3934001249727,
      "phase": "retrieval_4096",
      "rss_bytes": 2045558784,
      "footprint_bytes": 15183277264
    },
    {
      "elapsed_s": 1004.8997373749735,
      "phase": "retrieval_4096",
      "rss_bytes": 2080047104,
      "footprint_bytes": 15409523920
    },
    {
      "elapsed_s": 1005.4030997499358,
      "phase": "retrieval_4096",
      "rss_bytes": 2311438336,
      "footprint_bytes": 15405247696
    },
    {
      "elapsed_s": 1005.9114652089775,
      "phase": "retrieval_4096",
      "rss_bytes": 2594717696,
      "footprint_bytes": 15414471888
    },
    {
      "elapsed_s": 1006.4216404589824,
      "phase": "retrieval_4096",
      "rss_bytes": 2782265344,
      "footprint_bytes": 15617109200
    },
    {
      "elapsed_s": 1006.9308562090155,
      "phase": "retrieval_4096",
      "rss_bytes": 2785345536,
      "footprint_bytes": 15017733328
    },
    {
      "elapsed_s": 1007.441257874947,
      "phase": "retrieval_4096",
      "rss_bytes": 2768568320,
      "footprint_bytes": 16355486904
    },
    {
      "elapsed_s": 1007.9483509169659,
      "phase": "retrieval_4096",
      "rss_bytes": 2769600512,
      "footprint_bytes": 14954851512
    },
    {
      "elapsed_s": 1008.4556932499399,
      "phase": "retrieval_4096",
      "rss_bytes": 2769600512,
      "footprint_bytes": 16172821688
    },
    {
      "elapsed_s": 1008.961879584007,
      "phase": "retrieval_4096",
      "rss_bytes": 2769616896,
      "footprint_bytes": 15454170296
    },
    {
      "elapsed_s": 1009.4706770839402,
      "phase": "retrieval_4096",
      "rss_bytes": 2769616896,
      "footprint_bytes": 16210570424
    },
    {
      "elapsed_s": 1009.9769701249897,
      "phase": "retrieval_4096",
      "rss_bytes": 2769616896,
      "footprint_bytes": 16389418168
    },
    {
      "elapsed_s": 1010.4872306250036,
      "phase": "retrieval_4096",
      "rss_bytes": 2761768960,
      "footprint_bytes": 15870848184
    },
    {
      "elapsed_s": 1010.9957199170021,
      "phase": "retrieval_4096",
      "rss_bytes": 1992278016,
      "footprint_bytes": 17138969784
    },
    {
      "elapsed_s": 1011.49943729199,
      "phase": "retrieval_4096",
      "rss_bytes": 1931952128,
      "footprint_bytes": 15295081680
    },
    {
      "elapsed_s": 1012.0005264589563,
      "phase": "retrieval_4096",
      "rss_bytes": 1932443648,
      "footprint_bytes": 15479614672
    },
    {
      "elapsed_s": 1012.5107296250062,
      "phase": "retrieval_4096",
      "rss_bytes": 2214969344,
      "footprint_bytes": 15516789968
    },
    {
      "elapsed_s": 1013.0209679589607,
      "phase": "retrieval_4096",
      "rss_bytes": 2520186880,
      "footprint_bytes": 15537827024
    },
    {
      "elapsed_s": 1013.5311805419624,
      "phase": "retrieval_4096",
      "rss_bytes": 2773073920,
      "footprint_bytes": 15344889040
    },
    {
      "elapsed_s": 1014.0318444999866,
      "phase": "retrieval_4096",
      "rss_bytes": 2788425728,
      "footprint_bytes": 17091226832
    },
    {
      "elapsed_s": 1014.5411559169879,
      "phase": "retrieval_4096",
      "rss_bytes": 2781052928,
      "footprint_bytes": 15254039736
    },
    {
      "elapsed_s": 1015.0466141250217,
      "phase": "retrieval_4096",
      "rss_bytes": 2781069312,
      "footprint_bytes": 16135843000
    },
    {
      "elapsed_s": 1015.5568578749662,
      "phase": "retrieval_4096",
      "rss_bytes": 2781134848,
      "footprint_bytes": 15955848376
    },
    {
      "elapsed_s": 1016.0617372089764,
      "phase": "retrieval_4096",
      "rss_bytes": 2781134848,
      "footprint_bytes": 16439553208
    },
    {
      "elapsed_s": 1016.5683153750142,
      "phase": "retrieval_4096",
      "rss_bytes": 2781151232,
      "footprint_bytes": 16423857336
    },
    {
      "elapsed_s": 1017.0718978339573,
      "phase": "retrieval_4096",
      "rss_bytes": 2765520896,
      "footprint_bytes": 15732305080
    },
    {
      "elapsed_s": 1017.5821582919452,
      "phase": "retrieval_4096",
      "rss_bytes": 2001272832,
      "footprint_bytes": 17016892600
    },
    {
      "elapsed_s": 1018.092405000003,
      "phase": "retrieval_4096",
      "rss_bytes": 1688846336,
      "footprint_bytes": 15362354360
    },
    {
      "elapsed_s": 1018.5941097500036,
      "phase": "retrieval_4096",
      "rss_bytes": 1688879104,
      "footprint_bytes": 15395564728
    },
    {
      "elapsed_s": 1019.1043854999589,
      "phase": "retrieval_4096",
      "rss_bytes": 1879195648,
      "footprint_bytes": 15422909624
    },
    {
      "elapsed_s": 1019.6113036249299,
      "phase": "retrieval_4096",
      "rss_bytes": 2409316352,
      "footprint_bytes": 15434656952
    },
    {
      "elapsed_s": 1020.1214804169722,
      "phase": "retrieval_4096",
      "rss_bytes": 2697789440,
      "footprint_bytes": 15469341880
    },
    {
      "elapsed_s": 1020.6279938339721,
      "phase": "retrieval_4096",
      "rss_bytes": 2789441536,
      "footprint_bytes": 15560780984
    },
    {
      "elapsed_s": 1021.1290699589299,
      "phase": "retrieval_4096",
      "rss_bytes": 2782461952,
      "footprint_bytes": 15278763192
    },
    {
      "elapsed_s": 1021.6394102500053,
      "phase": "retrieval_4096",
      "rss_bytes": 2782478336,
      "footprint_bytes": 16103468216
    },
    {
      "elapsed_s": 1022.1497834590264,
      "phase": "retrieval_4096",
      "rss_bytes": 2782511104,
      "footprint_bytes": 15803657400
    },
    {
      "elapsed_s": 1022.6600222919369,
      "phase": "retrieval_4096",
      "rss_bytes": 2782527488,
      "footprint_bytes": 16434736312
    },
    {
      "elapsed_s": 1023.1683164999122,
      "phase": "retrieval_4096",
      "rss_bytes": 2780495872,
      "footprint_bytes": 16528010424
    },
    {
      "elapsed_s": 1023.6687351249857,
      "phase": "retrieval_4096",
      "rss_bytes": 2762260480,
      "footprint_bytes": 16952831160
    },
    {
      "elapsed_s": 1024.177088833996,
      "phase": "retrieval_4096",
      "rss_bytes": 2126528512,
      "footprint_bytes": 15204674768
    },
    {
      "elapsed_s": 1024.6779221249744,
      "phase": "retrieval_4096",
      "rss_bytes": 2155462656,
      "footprint_bytes": 15498095824
    },
    {
      "elapsed_s": 1025.1881161249476,
      "phase": "retrieval_4096",
      "rss_bytes": 2373500928,
      "footprint_bytes": 15447108816
    },
    {
      "elapsed_s": 1025.698462417,
      "phase": "retrieval_4096",
      "rss_bytes": 2445180928,
      "footprint_bytes": 15646731472
    },
    {
      "elapsed_s": 1026.2078283339506,
      "phase": "retrieval_4096",
      "rss_bytes": 2587492352,
      "footprint_bytes": 15562370256
    },
    {
      "elapsed_s": 1026.7180771669373,
      "phase": "retrieval_4096",
      "rss_bytes": 2729803776,
      "footprint_bytes": 15482318032
    },
    {
      "elapsed_s": 1027.2278679169249,
      "phase": "retrieval_4096",
      "rss_bytes": 2789670912,
      "footprint_bytes": 15140449488
    },
    {
      "elapsed_s": 1027.736952374922,
      "phase": "retrieval_4096",
      "rss_bytes": 2780626944,
      "footprint_bytes": 14914055352
    },
    {
      "elapsed_s": 1028.2446692499798,
      "phase": "retrieval_4096",
      "rss_bytes": 2780643328,
      "footprint_bytes": 16331320504
    },
    {
      "elapsed_s": 1028.7474063339178,
      "phase": "retrieval_4096",
      "rss_bytes": 2780119040,
      "footprint_bytes": 15911365816
    },
    {
      "elapsed_s": 1029.258170541958,
      "phase": "retrieval_4096",
      "rss_bytes": 2780004352,
      "footprint_bytes": 15620992184
    },
    {
      "elapsed_s": 1029.762976084021,
      "phase": "retrieval_4096",
      "rss_bytes": 2778152960,
      "footprint_bytes": 16381504696
    },
    {
      "elapsed_s": 1030.2679104999406,
      "phase": "retrieval_4096",
      "rss_bytes": 2776137728,
      "footprint_bytes": 16714820792
    },
    {
      "elapsed_s": 1030.785718375002,
      "phase": "retrieval_4096",
      "rss_bytes": 2364735488,
      "footprint_bytes": 16746769592
    },
    {
      "elapsed_s": 1031.2955101249972,
      "phase": "retrieval_4096",
      "rss_bytes": 1236058112,
      "footprint_bytes": 15211932856
    },
    {
      "elapsed_s": 1031.801403624937,
      "phase": "retrieval_4096",
      "rss_bytes": 1588707328,
      "footprint_bytes": 15281319120
    },
    {
      "elapsed_s": 1032.3117305840133,
      "phase": "retrieval_4096",
      "rss_bytes": 1731559424,
      "footprint_bytes": 15386045648
    },
    {
      "elapsed_s": 1032.8219427919248,
      "phase": "retrieval_4096",
      "rss_bytes": 2251505664,
      "footprint_bytes": 15453351120
    },
    {
      "elapsed_s": 1033.3227177920053,
      "phase": "retrieval_4096",
      "rss_bytes": 2338652160,
      "footprint_bytes": 15618059472
    },
    {
      "elapsed_s": 1033.8329622499878,
      "phase": "retrieval_4096",
      "rss_bytes": 2783002624,
      "footprint_bytes": 15711497424
    },
    {
      "elapsed_s": 1034.338412583922,
      "phase": "retrieval_4096",
      "rss_bytes": 2786443264,
      "footprint_bytes": 16533810384
    },
    {
      "elapsed_s": 1034.8445158749819,
      "phase": "retrieval_4096",
      "rss_bytes": 2778644480,
      "footprint_bytes": 15787945144
    },
    {
      "elapsed_s": 1035.354961709003,
      "phase": "retrieval_4096",
      "rss_bytes": 2779611136,
      "footprint_bytes": 16239439032
    },
    {
      "elapsed_s": 1035.8652326669544,
      "phase": "retrieval_4096",
      "rss_bytes": 2779676672,
      "footprint_bytes": 16118869176
    },
    {
      "elapsed_s": 1036.375505791977,
      "phase": "retrieval_4096",
      "rss_bytes": 2779693056,
      "footprint_bytes": 15455726776
    },
    {
      "elapsed_s": 1036.886844499968,
      "phase": "retrieval_4096",
      "rss_bytes": 2582331392,
      "footprint_bytes": 16430034104
    },
    {
      "elapsed_s": 1037.3928912919946,
      "phase": "retrieval_4096",
      "rss_bytes": 2561392640,
      "footprint_bytes": 16483396792
    },
    {
      "elapsed_s": 1037.9022059169365,
      "phase": "retrieval_4096",
      "rss_bytes": 1150894080,
      "footprint_bytes": 16073239736
    },
    {
      "elapsed_s": 1038.4126010839827,
      "phase": "retrieval_4096",
      "rss_bytes": 232226816,
      "footprint_bytes": 17428999352
    },
    {
      "elapsed_s": 1038.9228306249715,
      "phase": "retrieval_4096",
      "rss_bytes": 239878144,
      "footprint_bytes": 15190895824
    },
    {
      "elapsed_s": 1039.4270103749586,
      "phase": "retrieval_4096",
      "rss_bytes": 713129984,
      "footprint_bytes": 15328193744
    },
    {
      "elapsed_s": 1039.9373619169928,
      "phase": "retrieval_4096",
      "rss_bytes": 713719808,
      "footprint_bytes": 15500717264
    },
    {
      "elapsed_s": 1040.4405104169855,
      "phase": "retrieval_4096",
      "rss_bytes": 1302528000,
      "footprint_bytes": 15421598928
    },
    {
      "elapsed_s": 1040.947386541986,
      "phase": "retrieval_4096",
      "rss_bytes": 1655390208,
      "footprint_bytes": 15400152272
    },
    {
      "elapsed_s": 1041.4577464589383,
      "phase": "retrieval_4096",
      "rss_bytes": 2352807936,
      "footprint_bytes": 15649434832
    },
    {
      "elapsed_s": 1041.9680844999384,
      "phase": "retrieval_4096",
      "rss_bytes": 2633105408,
      "footprint_bytes": 15509466320
    },
    {
      "elapsed_s": 1042.4777891249396,
      "phase": "retrieval_4096",
      "rss_bytes": 2649915392,
      "footprint_bytes": 15290870968
    },
    {
      "elapsed_s": 1042.979605083936,
      "phase": "retrieval_4096",
      "rss_bytes": 2649915392,
      "footprint_bytes": 16333843640
    },
    {
      "elapsed_s": 1043.4863314999966,
      "phase": "retrieval_4096",
      "rss_bytes": 2650079232,
      "footprint_bytes": 15942855864
    },
    {
      "elapsed_s": 1043.9943615839584,
      "phase": "retrieval_4096",
      "rss_bytes": 2650079232,
      "footprint_bytes": 16485084344
    },
    {
      "elapsed_s": 1044.5045808749273,
      "phase": "retrieval_4096",
      "rss_bytes": 2650079232,
      "footprint_bytes": 16435211448
    },
    {
      "elapsed_s": 1045.0148282919545,
      "phase": "retrieval_4096",
      "rss_bytes": 2647998464,
      "footprint_bytes": 15904238776
    },
    {
      "elapsed_s": 1045.5250782090006,
      "phase": "retrieval_4096",
      "rss_bytes": 1750974464,
      "footprint_bytes": 17378585784
    },
    {
      "elapsed_s": 1046.0332494589966,
      "phase": "retrieval_4096",
      "rss_bytes": 1749680128,
      "footprint_bytes": 15331978424
    },
    {
      "elapsed_s": 1046.540053374949,
      "phase": "retrieval_4096",
      "rss_bytes": 1749942272,
      "footprint_bytes": 15403232440
    },
    {
      "elapsed_s": 1047.0502311669989,
      "phase": "retrieval_4096",
      "rss_bytes": 2090909696,
      "footprint_bytes": 15452040376
    },
    {
      "elapsed_s": 1047.5603836249793,
      "phase": "retrieval_4096",
      "rss_bytes": 2296299520,
      "footprint_bytes": 15433002168
    },
    {
      "elapsed_s": 1048.0706061249366,
      "phase": "retrieval_4096",
      "rss_bytes": 2458173440,
      "footprint_bytes": 15571283128
    },
    {
      "elapsed_s": 1048.5759288339177,
      "phase": "retrieval_4096",
      "rss_bytes": 2481045504,
      "footprint_bytes": 16770264248
    },
    {
      "elapsed_s": 1049.0806412919192,
      "phase": "retrieval_4096",
      "rss_bytes": 2471428096,
      "footprint_bytes": 15356472504
    },
    {
      "elapsed_s": 1049.5909580419539,
      "phase": "retrieval_4096",
      "rss_bytes": 2471477248,
      "footprint_bytes": 16328191160
    },
    {
      "elapsed_s": 1050.1006132499315,
      "phase": "retrieval_4096",
      "rss_bytes": 2471493632,
      "footprint_bytes": 16133172408
    },
    {
      "elapsed_s": 1050.6044612089172,
      "phase": "retrieval_4096",
      "rss_bytes": 2471493632,
      "footprint_bytes": 16572394680
    },
    {
      "elapsed_s": 1051.1147430000128,
      "phase": "retrieval_4096",
      "rss_bytes": 2470264832,
      "footprint_bytes": 16983403704
    },
    {
      "elapsed_s": 1051.6240014169598,
      "phase": "retrieval_4096",
      "rss_bytes": 2468003840,
      "footprint_bytes": 16732810424
    },
    {
      "elapsed_s": 1052.134305124986,
      "phase": "retrieval_4096",
      "rss_bytes": 1577779200,
      "footprint_bytes": 15857937592
    },
    {
      "elapsed_s": 1052.6428690840257,
      "phase": "retrieval_4096",
      "rss_bytes": 2015084544,
      "footprint_bytes": 15496473808
    },
    {
      "elapsed_s": 1053.1531117499107,
      "phase": "retrieval_4096",
      "rss_bytes": 2015117312,
      "footprint_bytes": 15961025744
    },
    {
      "elapsed_s": 1053.6571161249885,
      "phase": "retrieval_4096",
      "rss_bytes": 2313961472,
      "footprint_bytes": 15615732944
    },
    {
      "elapsed_s": 1054.1642672920134,
      "phase": "retrieval_4096",
      "rss_bytes": 2575106048,
      "footprint_bytes": 15562927312
    },
    {
      "elapsed_s": 1054.6746595419245,
      "phase": "retrieval_4096",
      "rss_bytes": 2745843712,
      "footprint_bytes": 15595941072
    },
    {
      "elapsed_s": 1055.183290499961,
      "phase": "retrieval_4096",
      "rss_bytes": 2785345536,
      "footprint_bytes": 16794889424
    },
    {
      "elapsed_s": 1055.6935033339541,
      "phase": "retrieval_4096",
      "rss_bytes": 2777808896,
      "footprint_bytes": 15574363320
    },
    {
      "elapsed_s": 1056.201808291953,
      "phase": "retrieval_4096",
      "rss_bytes": 2777825280,
      "footprint_bytes": 16514149560
    },
    {
      "elapsed_s": 1056.7109154169448,
      "phase": "retrieval_4096",
      "rss_bytes": 2777858048,
      "footprint_bytes": 16329387192
    },
    {
      "elapsed_s": 1057.2213141249958,
      "phase": "retrieval_4096",
      "rss_bytes": 2777546752,
      "footprint_bytes": 16763972792
    },
    {
      "elapsed_s": 1057.731692166999,
      "phase": "retrieval_4096",
      "rss_bytes": 2772795392,
      "footprint_bytes": 16764415160
    },
    {
      "elapsed_s": 1058.2399777920218,
      "phase": "retrieval_4096",
      "rss_bytes": 2433171456,
      "footprint_bytes": 16282758328
    },
    {
      "elapsed_s": 1058.7453643339686,
      "phase": "retrieval_4096",
      "rss_bytes": 1301757952,
      "footprint_bytes": 17068911800
    },
    {
      "elapsed_s": 1059.2505557090044,
      "phase": "retrieval_4096",
      "rss_bytes": 1290158080,
      "footprint_bytes": 15528389840
    },
    {
      "elapsed_s": 1059.7608307920163,
      "phase": "retrieval_4096",
      "rss_bytes": 1412382720,
      "footprint_bytes": 15528029392
    },
    {
      "elapsed_s": 1060.2710917089134,
      "phase": "retrieval_4096",
      "rss_bytes": 1412431872,
      "footprint_bytes": 15543610576
    },
    {
      "elapsed_s": 1060.7812454589875,
      "phase": "retrieval_4096",
      "rss_bytes": 1412644864,
      "footprint_bytes": 15592434896
    },
    {
      "elapsed_s": 1061.2914505419321,
      "phase": "retrieval_4096",
      "rss_bytes": 1592066048,
      "footprint_bytes": 15637982416
    },
    {
      "elapsed_s": 1061.7941199589986,
      "phase": "retrieval_4096",
      "rss_bytes": 1732247552,
      "footprint_bytes": 15642635472
    },
    {
      "elapsed_s": 1062.3043560839724,
      "phase": "retrieval_4096",
      "rss_bytes": 1733410816,
      "footprint_bytes": 15870995664
    },
    {
      "elapsed_s": 1062.8145435419865,
      "phase": "retrieval_4096",
      "rss_bytes": 1733771264,
      "footprint_bytes": 16021449936
    },
    {
      "elapsed_s": 1063.32161008392,
      "phase": "retrieval_4096",
      "rss_bytes": 1737424896,
      "footprint_bytes": 14756883664
    },
    {
      "elapsed_s": 1063.8259644999634,
      "phase": "retrieval_4096",
      "rss_bytes": 1796882432,
      "footprint_bytes": 14742236368
    },
    {
      "elapsed_s": 1064.3274563340237,
      "phase": "retrieval_4096",
      "rss_bytes": 1796898816,
      "footprint_bytes": 14742301904
    },
    {
      "elapsed_s": 1064.8377450419357,
      "phase": "retrieval_4096",
      "rss_bytes": 1796898816,
      "footprint_bytes": 14742301904
    },
    {
      "elapsed_s": 1065.3479894999182,
      "phase": "retrieval_4096",
      "rss_bytes": 1796898816,
      "footprint_bytes": 14743874768
    },
    {
      "elapsed_s": 1065.8582336249528,
      "phase": "retrieval_4096",
      "rss_bytes": 1796898816,
      "footprint_bytes": 14744759504
    },
    {
      "elapsed_s": 1066.3607443339424,
      "phase": "retrieval_4096",
      "rss_bytes": 1856241664,
      "footprint_bytes": 14745021648
    },
    {
      "elapsed_s": 1066.871008166927,
      "phase": "retrieval_4096",
      "rss_bytes": 1856684032,
      "footprint_bytes": 14752410832
    },
    {
      "elapsed_s": 1067.3721176669933,
      "phase": "retrieval_4096",
      "rss_bytes": 1915027456,
      "footprint_bytes": 14736288976
    },
    {
      "elapsed_s": 1067.882368291961,
      "phase": "retrieval_4096",
      "rss_bytes": 1973092352,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1068.3848322499543,
      "phase": "retrieval_4096",
      "rss_bytes": 1973092352,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1068.8941037090262,
      "phase": "retrieval_4096",
      "rss_bytes": 2048868352,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1069.404443959007,
      "phase": "retrieval_4096",
      "rss_bytes": 2048868352,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1069.9107751669362,
      "phase": "retrieval_4096",
      "rss_bytes": 2048147456,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1070.4210903339554,
      "phase": "retrieval_4096",
      "rss_bytes": 1173962752,
      "footprint_bytes": 14735240400
    },
    {
      "elapsed_s": 1070.9316329170251,
      "phase": "retrieval_4096",
      "rss_bytes": 416251904,
      "footprint_bytes": 14736256208
    },
    {
      "elapsed_s": 1071.4418931669788,
      "phase": "retrieval_4096",
      "rss_bytes": 416186368,
      "footprint_bytes": 14736272592
    },
    {
      "elapsed_s": 1071.951372499927,
      "phase": "retrieval_4096",
      "rss_bytes": 491782144,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1072.4616103749722,
      "phase": "retrieval_4096",
      "rss_bytes": 491831296,
      "footprint_bytes": 14736305360
    },
    {
      "elapsed_s": 1072.9708559999708,
      "phase": "retrieval_4096",
      "rss_bytes": 567050240,
      "footprint_bytes": 14717512912
    },
    {
      "elapsed_s": 1073.477347166976,
      "phase": "retrieval_4096",
      "rss_bytes": 614678528,
      "footprint_bytes": 14696197328
    },
    {
      "elapsed_s": 1073.9878214169294,
      "phase": "retrieval_4096",
      "rss_bytes": 614678528,
      "footprint_bytes": 14696197328
    },
    {
      "elapsed_s": 1074.494084124919,
      "phase": "retrieval_4096",
      "rss_bytes": 682917888,
      "footprint_bytes": 14696672464
    },
    {
      "elapsed_s": 1074.9951682919636,
      "phase": "retrieval_4096",
      "rss_bytes": 681705472,
      "footprint_bytes": 14696672464
    },
    {
      "elapsed_s": 1075.4982064589858,
      "phase": "retrieval_4096",
      "rss_bytes": 617594880,
      "footprint_bytes": 14697065680
    },
    {
      "elapsed_s": 1076.0085545839975,
      "phase": "retrieval_4096",
      "rss_bytes": 672071680,
      "footprint_bytes": 14678650064
    },
    {
      "elapsed_s": 1076.5097877089866,
      "phase": "retrieval_4096",
      "rss_bytes": 663093248,
      "footprint_bytes": 14679125200
    },
    {
      "elapsed_s": 1077.0196237089112,
      "phase": "retrieval_4096",
      "rss_bytes": 661733376,
      "footprint_bytes": 14680616144
    },
    {
      "elapsed_s": 1077.529936417006,
      "phase": "retrieval_4096",
      "rss_bytes": 735559680,
      "footprint_bytes": 14680632528
    },
    {
      "elapsed_s": 1078.0401775420178,
      "phase": "retrieval_4096",
      "rss_bytes": 735543296,
      "footprint_bytes": 14680632528
    },
    {
      "elapsed_s": 1078.5439437919995,
      "phase": "retrieval_4096",
      "rss_bytes": 793493504,
      "footprint_bytes": 14680370384
    },
    {
      "elapsed_s": 1079.046775292023,
      "phase": "retrieval_4096",
      "rss_bytes": 793493504,
      "footprint_bytes": 14680370384
    },
    {
      "elapsed_s": 1079.5574249170022,
      "phase": "retrieval_4096",
      "rss_bytes": 793493504,
      "footprint_bytes": 14680370384
    },
    {
      "elapsed_s": 1080.0612922919681,
      "phase": "retrieval_4096",
      "rss_bytes": 770457600,
      "footprint_bytes": 14680534224
    },
    {
      "elapsed_s": 1080.571552208974,
      "phase": "retrieval_4096",
      "rss_bytes": 765542400,
      "footprint_bytes": 14682877136
    },
    {
      "elapsed_s": 1081.0818067089422,
      "phase": "retrieval_4096",
      "rss_bytes": 765575168,
      "footprint_bytes": 14682844368
    },
    {
      "elapsed_s": 1081.5920928749256,
      "phase": "retrieval_4096",
      "rss_bytes": 616693760,
      "footprint_bytes": 14666312912
    },
    {
      "elapsed_s": 1082.1023091669194,
      "phase": "retrieval_4096",
      "rss_bytes": 300564480,
      "footprint_bytes": 14666312912
    },
    {
      "elapsed_s": 1082.6107031669235,
      "phase": "retrieval_4096",
      "rss_bytes": 189120512,
      "footprint_bytes": 14666312912
    },
    {
      "elapsed_s": 1083.121086249943,
      "phase": "retrieval_4096",
      "rss_bytes": 183238656,
      "footprint_bytes": 14665886928
    },
    {
      "elapsed_s": 1083.6271959589794,
      "phase": "retrieval_4096",
      "rss_bytes": 259538944,
      "footprint_bytes": 14667263184
    },
    {
      "elapsed_s": 1084.1292782919481,
      "phase": "retrieval_4096",
      "rss_bytes": 257736704,
      "footprint_bytes": 14667263184
    },
    {
      "elapsed_s": 1084.6395644999575,
      "phase": "retrieval_4096",
      "rss_bytes": 256851968,
      "footprint_bytes": 14667738320
    },
    {
      "elapsed_s": 1085.1412087089848,
      "phase": "retrieval_4096",
      "rss_bytes": 331087872,
      "footprint_bytes": 14667754704
    },
    {
      "elapsed_s": 1085.6420398749178,
      "phase": "retrieval_4096",
      "rss_bytes": 361381888,
      "footprint_bytes": 14667738320
    },
    {
      "elapsed_s": 1086.1524079589872,
      "phase": "retrieval_4096",
      "rss_bytes": 522534912,
      "footprint_bytes": 14655171792
    },
    {
      "elapsed_s": 1086.6605775839416,
      "phase": "retrieval_4096",
      "rss_bytes": 709394432,
      "footprint_bytes": 14638263504
    },
    {
      "elapsed_s": 1087.1666812499752,
      "phase": "retrieval_4096",
      "rss_bytes": 988413952,
      "footprint_bytes": 14639361232
    },
    {
      "elapsed_s": 1087.6768944999203,
      "phase": "retrieval_4096",
      "rss_bytes": 1267417088,
      "footprint_bytes": 14630776016
    },
    {
      "elapsed_s": 1088.1772007499821,
      "phase": "retrieval_4096",
      "rss_bytes": 1451360256,
      "footprint_bytes": 14622256336
    },
    {
      "elapsed_s": 1088.6874251669506,
      "phase": "retrieval_4096",
      "rss_bytes": 1540407296,
      "footprint_bytes": 14612393168
    },
    {
      "elapsed_s": 1089.19771579199,
      "phase": "retrieval_4096",
      "rss_bytes": 1629847552,
      "footprint_bytes": 14613114064
    },
    {
      "elapsed_s": 1089.70114762499,
      "phase": "retrieval_4096",
      "rss_bytes": 1806614528,
      "footprint_bytes": 14596402384
    },
    {
      "elapsed_s": 1090.210638583987,
      "phase": "retrieval_4096",
      "rss_bytes": 2056011776,
      "footprint_bytes": 14580362448
    },
    {
      "elapsed_s": 1090.7206989589613,
      "phase": "retrieval_4096",
      "rss_bytes": 2004484096,
      "footprint_bytes": 14580362448
    },
    {
      "elapsed_s": 1091.2300279999617,
      "phase": "retrieval_4096",
      "rss_bytes": 1930100736,
      "footprint_bytes": 14579182800
    },
    {
      "elapsed_s": 1091.740316084004,
      "phase": "retrieval_4096",
      "rss_bytes": 1930100736,
      "footprint_bytes": 14578937040
    },
    {
      "elapsed_s": 1092.2439287499292,
      "phase": "retrieval_4096",
      "rss_bytes": 1328054272,
      "footprint_bytes": 14577036496
    },
    {
      "elapsed_s": 1092.7542411249597,
      "phase": "retrieval_4096",
      "rss_bytes": 1129660416,
      "footprint_bytes": 14577036496
    },
    {
      "elapsed_s": 1093.2592080419417,
      "phase": "retrieval_4096",
      "rss_bytes": 1072644096,
      "footprint_bytes": 14577036496
    },
    {
      "elapsed_s": 1093.7605444999645,
      "phase": "retrieval_4096",
      "rss_bytes": 847069184,
      "footprint_bytes": 14577036496
    },
    {
      "elapsed_s": 1094.2708229590207,
      "phase": "retrieval_4096",
      "rss_bytes": 847085568,
      "footprint_bytes": 14577036496
    },
    {
      "elapsed_s": 1094.7810743749142,
      "phase": "retrieval_4096",
      "rss_bytes": 931971072,
      "footprint_bytes": 14583966928
    },
    {
      "elapsed_s": 1095.2913340840023,
      "phase": "retrieval_4096",
      "rss_bytes": 932020224,
      "footprint_bytes": 14584016080
    },
    {
      "elapsed_s": 1095.7939449589467,
      "phase": "retrieval_4096",
      "rss_bytes": 1203486720,
      "footprint_bytes": 14586293456
    },
    {
      "elapsed_s": 1096.304372166982,
      "phase": "retrieval_4096",
      "rss_bytes": 1254113280,
      "footprint_bytes": 14586686672
    },
    {
      "elapsed_s": 1096.8146695839241,
      "phase": "retrieval_4096",
      "rss_bytes": 1555185664,
      "footprint_bytes": 14587473104
    },
    {
      "elapsed_s": 1097.3258441250073,
      "phase": "retrieval_4096",
      "rss_bytes": 1931902976,
      "footprint_bytes": 14588406992
    },
    {
      "elapsed_s": 1097.8271429999731,
      "phase": "retrieval_4096",
      "rss_bytes": 2303164416,
      "footprint_bytes": 14589504720
    },
    {
      "elapsed_s": 1098.3374537499622,
      "phase": "retrieval_4096",
      "rss_bytes": 2484977664,
      "footprint_bytes": 14590471376
    },
    {
      "elapsed_s": 1098.8477565419162,
      "phase": "retrieval_4096",
      "rss_bytes": 2714927104,
      "footprint_bytes": 14591257808
    },
    {
      "elapsed_s": 1099.3485411669826,
      "phase": "retrieval_4096",
      "rss_bytes": 2814033920,
      "footprint_bytes": 14591372496
    },
    {
      "elapsed_s": 1099.8491937919753,
      "phase": "retrieval_4096",
      "rss_bytes": 2026848256,
      "footprint_bytes": 14590848208
    },
    {
      "elapsed_s": 1100.3589679999277,
      "phase": "retrieval_4096",
      "rss_bytes": 2026569728,
      "footprint_bytes": 14590848208
    },
    {
      "elapsed_s": 1100.866844208911,
      "phase": "retrieval_4096",
      "rss_bytes": 1278902272,
      "footprint_bytes": 14589586640
    },
    {
      "elapsed_s": 1101.3870554999448,
      "phase": "retrieval_4096",
      "rss_bytes": 186908672,
      "footprint_bytes": 14581198032
    },
    {
      "elapsed_s": 1101.4134443339426,
      "phase": "retrieval_4096",
      "rss_bytes": 187138048,
      "footprint_bytes": 14581198032
    },
    {
      "elapsed_s": 1101.8940591670107,
      "phase": "retrieval_4096",
      "rss_bytes": 185466880,
      "footprint_bytes": 14579969232
    },
    {
      "elapsed_s": 1102.2194044589996,
      "phase": "retrieval_4096",
      "rss_bytes": 186793984,
      "footprint_bytes": 14513663088
    }
  ],
  "sampled_peak_rss_bytes": 4749312000,
  "sampled_peak_footprint_bytes": 17964723408,
  "process_rss_high_water_bytes": 4749312000
}


==> anc/paper/logs/laptop_generation.log <==
Loaded in 10.05s; reserved 4.495 GiB; full prefill
{"case": "explanation", "prompt_tokens": 22, "output_tokens": 69, "finished_eos": true, "ttft_s": 65.02287370793056, "decode_tok_s": 0.20798215314700697, "sampled_peak_footprint_bytes": 13831908200, "mlx_peak_bytes": 13356758118, "answer_matches": null}
Sunlight contains all colors. When it enters the atmosphere, gas molecules scatter shorter blue wavelengths much more strongly than longer red ones—a process called Rayleigh scattering.

This scattered blue light reaches our eyes from every direction, making the sky appear blue. At sunset, light travels farther, so blue scatters away, leaving reds and oranges.
{"case": "code", "prompt_tokens": 27, "output_tokens": 25, "finished_eos": true, "ttft_s": 26.602047250024043, "decode_tok_s": 0.24680478554886484, "sampled_peak_footprint_bytes": 13898689504, "mlx_peak_bytes": 13394272326, "answer_matches": null}
def gcd(a, b):
    while b:
        a, b = b, a % b
    return a
{"case": "chinese", "prompt_tokens": 25, "output_tokens": 57, "finished_eos": true, "ttft_s": 28.205104124965146, "decode_tok_s": 0.7244635453970742, "sampled_peak_footprint_bytes": 13889006680, "mlx_peak_bytes": 13378597940, "answer_matches": null}
内存虽小，但它是“工作台”，只暂存当前处理的数据片段；硬盘是“仓库”，存全部文件。处理大文件时，系统分批将数据调入内存，处理完即换出，循环往复，故小内存也能处理大文件。
{"case": "retrieval_1024", "prompt_tokens": 971, "output_tokens": 2, "finished_eos": true, "ttft_s": 145.14988875004929, "decode_tok_s": 0.15767494108660138, "sampled_peak_footprint_bytes": 15715527840, "mlx_peak_bytes": 14811159790, "answer_matches": true}
074
{"case": "retrieval_4096", "prompt_tokens": 3764, "output_tokens": 2, "finished_eos": true, "ttft_s": 308.9621912079165, "decode_tok_s": 0.14918733554037553, "sampled_peak_footprint_bytes": 17964723408, "mlx_peak_bytes": 16998479642, "answer_matches": true}
074


==> anc/paper/logs/laptop_matched.json <==
{
  "protocol": "laptop-case-study-v1",
  "suite": "matched",
  "source_sha256": "7c01c36ce4f694fd6f2dc2d3e31fa0611ae1abc84b788aca6ebcf4deea35cb95",
  "argv": [
    "scripts/paper_benchmark.py",
    "--out",
    "paper/logs/laptop_matched.json",
    "--cache-gb",
    "4.5",
    "--suite",
    "matched",
    "--tokens",
    "12",
    "--rounds",
    "3",
    "--warmup",
    "8",
    "--replay",
    "full"
  ],
  "platform": "macOS-26.6.2-arm64-arm-64bit",
  "mlx": "0.32.4",
  "hardware": {
    "hw.memsize": "25769803776",
    "machdep.cpu.brand_string": "Apple M4"
  },
  "git_head": "a4df33c552591f4562e9d584f4faff641697b58a",
  "host_before": {
    "page_size": 16384,
    "vm_counters": {
      "Pages free": 529229,
      "Pages active": 343014,
      "Pages inactive": 322480,
      "Pages speculative": 24582,
      "Pages throttled": 0,
      "Pages wired down": 216255,
      "Pages purgeable": 5882,
      "\"Translation faults\"": 3389792780,
      "Pages copy-on-write": 120820221,
      "Pages zero filled": 8091686243,
      "Pages reactivated": 661634228,
      "Pages purged": 208974252,
      "File-backed pages": 216921,
      "Anonymous pages": 473155,
      "Pages stored in compressor": 1468035,
      "Pages occupied by compressor": 85098,
      "Decompressions": 1510381739,
      "Compressions": 1662069695,
      "Pageins": 187008689,
      "Pageouts": 4051772,
      "Swapins": 119459978,
      "Swapouts": 135103831
    },
    "swap_raw": "total = 12288.00M  used = 11195.31M  free = 1092.69M  (encrypted)",
    "swap_used_bytes": 11739133378.56,
    "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
  },
  "replay": "full",
  "environment": "shared desktop; no other applications closed; no host cache purge",
  "memory_sampling_interval_s": 0.5,
  "load_s": 4.536133125075139,
  "cache_bytes_requested": 4831838208,
  "cache_bytes_reserved": 4826972160,
  "cache_array_bytes": 4826972160,
  "model_dir": "/Users/harvey/models/dsv41-mac",
  "engram": "local SSD",
  "schedule": "overlap",
  "model_config": {
    "vocab_size": 129280,
    "dim": 5120,
    "moe_inter_dim": 2304,
    "n_layers": 40,
    "n_mtp_layers": 3,
    "dspark_block_size": 5,
    "dspark_noise_token_id": 128799,
    "dspark_target_layer_ids": [
      37,
      38,
      39
    ],
    "dspark_markov_rank": 256,
    "dspark_n_routed_experts": 128,
    "dspark_n_activated_experts": 3,
    "n_heads": 64,
    "n_routed_experts": 384,
    "n_shared_experts": 1,
    "n_activated_experts": 6,
    "score_func": "sqrtsoftplus",
    "route_scale": 1.5,
    "swiglu_limit": 10.0,
    "q_lora_rank": 1280,
    "head_dim": 512,
    "rope_head_dim": 64,
    "norm_eps": 1e-20,
    "o_groups": 8,
    "o_lora_rank": 1024,
    "window_size": 128,
    "kv_source_layers": [
      2,
      8,
      14,
      20
    ],
    "index_source_layers": [
      2,
      8,
      14,
      20,
      24,
      28,
      32,
      36
    ],
    "original_seq_len": 65536,
    "rope_theta": 10000,
    "rope_factor": 16,
    "beta_fast": 32,
    "beta_slow": 1,
    "index_n_heads": 32,
    "index_head_dim": 128,
    "index_topk": 512,
    "candidate_source_layer": 20,
    "candidate_topk_blocks": 2048,
    "candidate_block_size": 8,
    "hc_mult": 4,
    "hc_sinkhorn_iters": 20,
    "hc_eps": 1e-06,
    "engram_layer_ids": [
      1,
      14
    ],
    "engram_vocab_size": 16000000,
    "engram_num_embeddings": [
      384006168,
      384016682
    ],
    "engram_max_ngram_size": 4,
    "engram_pad_id": 2,
    "engram_compressed_vocab_size": 99092,
    "dtype": "fp8",
    "expert_dtype": "fp4",
    "compress_rope_theta": 160000,
    "compress_ratios": [
      0,
      0,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0
    ],
    "vision_n_layers": 32,
    "vision_dim": 1024,
    "vision_n_heads": 16,
    "vision_inter_dim": 2816,
    "vision_patch_size": 14,
    "vision_downsample_ratio": 3,
    "vision_max_n_token": 1024,
    "vision_min_pixels": 295936,
    "vision_max_wh_ratio": null,
    "image_token_id": 129264,
    "engram_n_heads": 8,
    "engram_head_dim": 256,
    "vision_rope_theta": 10000
  },
  "checkpoint_metadata_sha256": {
    "inference_config.json": "2e84f45cf1dac8c7fcbb200e96667d4b913275690668ed496f24c7747207a809",
    "layout.json": "86e076158164d8bd716353fed358f4fb2b227144dc7592c9b3813de95dc0a49e",
    "progress.log": "17f3e18f480e5cc38f66b94ba454a345ab5a38ba2b582fc4004dda313b09824b"
  },
  "matched": {
    "protocol": "matched-prefix-cold-slab-serial-warmup-v1",
    "source_sha256": "be32a684f7f2f294d2d698338a6e0fabedf9a819af5679a6e5b01ce3c721194e",
    "platform": "macOS-26.6.2-arm64-arm-64bit",
    "mlx": "0.32.4",
    "cache_bytes_requested": 4831838208,
    "cache_bytes_reserved": 4826972160,
    "cache_array_bytes": 4826972160,
    "page_cache": false,
    "warmup": 8,
    "configs": {
      "serial": [
        false,
        0,
        0,
        true,
        true
      ],
      "overlap": [
        true,
        0,
        0,
        true,
        true
      ],
      "idle-window": [
        true,
        0,
        3,
        true,
        true
      ]
    },
    "runs": [
      {
        "prompt": 0,
        "round": 0,
        "config": "serial",
        "ms": [
          946.4382079895586,
          1199.8041670303792,
          1119.44045801647,
          1391.8917080154642,
          4188.58745903708,
          3007.423250004649,
          1214.2148329876363,
          1341.5862919064239,
          1368.9376659458503,
          1286.0273330006748,
          1469.1850829403847,
          1468.3483330300078
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1965,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 9.120955358375795
      },
      {
        "prompt": 0,
        "round": 0,
        "config": "overlap",
        "ms": [
          843.3116669766605,
          1070.672957925126,
          1149.3627089075744,
          1323.9865420619026,
          1106.2512919306755,
          1050.4969579633325,
          1106.6259579965845,
          1343.142666039057,
          1315.467750071548,
          1090.408124960959,
          1218.2207920122892,
          1475.3475829493254
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 920,
        "misses": 1960,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.710654865950346
      },
      {
        "prompt": 0,
        "round": 0,
        "config": "idle-window",
        "ms": [
          784.9730839952826,
          895.7239170558751,
          899.9490839196369,
          952.4684579810128,
          918.2085000211373,
          906.0550830326974,
          923.6811669543386,
          1029.1075420100242,
          979.758208966814,
          864.2048339825124,
          1003.9792079478502,
          1056.6217920277268
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1708,
        "prefetch_hits": 257,
        "bytes": 29887119360,
        "spec_bytes": 12628869120,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1402306560,
        "wait_s": 6.3565560390707105
      },
      {
        "prompt": 0,
        "round": 1,
        "config": "overlap",
        "ms": [
          874.3858330417424,
          1048.0742499930784,
          1011.9752499740571,
          1225.9690830251202,
          1104.8385420581326,
          1008.9712499175221,
          1133.047749986872,
          1304.308749968186,
          1293.7288749963045,
          1221.5102500049397,
          1197.0023330068216,
          1375.3831250360236
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1965,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.893782265135087
      },
      {
        "prompt": 0,
        "round": 1,
        "config": "idle-window",
        "ms": [
          881.301665911451,
          901.4597919303924,
          905.9708749409765,
          977.8495000209659,
          901.1185419512913,
          950.2145838923752,
          951.710082939826,
          985.6655830517411,
          1000.0561669003218,
          862.7900830470026,
          974.1428750567138,
          1085.3585000149906
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1677,
        "prefetch_hits": 288,
        "bytes": 29887119360,
        "spec_bytes": 12628869120,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1402306560,
        "wait_s": 6.276266593835317
      },
      {
        "prompt": 0,
        "round": 1,
        "config": "serial",
        "ms": [
          8884.73629206419,
          6690.631250035949,
          1558.9172089239582,
          1298.5997080104426,
          1227.341290912591,
          1107.9832499381155,
          1230.1392919616774,
          1338.4059160016477,
          1362.3546669259667,
          1266.11483306624,
          1426.5100000193343,
          1494.4489590125158
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1965,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 9.268403542460874
      },
      {
        "prompt": 0,
        "round": 2,
        "config": "idle-window",
        "ms": [
          830.5639169411734,
          875.1054160529748,
          853.8419579854235,
          979.0722500765696,
          935.9094579704106,
          912.703457986936,
          1032.7650420367718,
          967.578083043918,
          1041.31075006444,
          912.273499998264,
          994.2592079751194,
          1064.8907499853522
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1609,
        "prefetch_hits": 356,
        "bytes": 29887119360,
        "spec_bytes": 12628869120,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1402306560,
        "wait_s": 6.259657982038334
      },
      {
        "prompt": 0,
        "round": 2,
        "config": "serial",
        "ms": [
          1001.8053340027109,
          1161.6724580526352,
          1026.9563340116292,
          1323.9905829541385,
          1237.109582987614,
          1078.5259159747511,
          1192.671790951863,
          1291.423166054301,
          1165.8621249953285,
          1126.119542052038,
          1211.8617499945685,
          1413.8518329709768
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1965,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.912441317690536
      },
      {
        "prompt": 0,
        "round": 2,
        "config": "overlap",
        "ms": [
          881.4647500403225,
          1126.600458053872,
          1019.0472500398755,
          1196.1984171066433,
          1174.0752500481904,
          1034.0335000073537,
          1127.362041035667,
          1307.2609159862623,
          1281.8947499617934,
          1033.0779170617461,
          1315.3137089684606,
          1490.9093750175089
        ],
        "prompt_ids": [
          0,
          128803,
          21750,
          260,
          1606,
          15795,
          943,
          270,
          3980,
          294,
          15131,
          295,
          5794,
          14,
          6310,
          305,
          14642,
          16,
          128804,
          128822
        ],
        "input_ids": [
          455,
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271
        ],
        "output_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "expected_ids": [
          7646,
          294,
          43574,
          295,
          5794,
          14,
          6310,
          14,
          305,
          14642,
          271,
          98073
        ],
        "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
        "hits": 915,
        "misses": 1965,
        "prefetch_hits": 0,
        "bytes": 28484812800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.747087236726657
      },
      {
        "prompt": 1,
        "round": 0,
        "config": "serial",
        "ms": [
          1156.2644999939948,
          1028.0758339213207,
          1182.322790962644,
          1583.5759999463335,
          1279.5462079811841,
          1134.48408304248,
          1118.1915419874713,
          1078.6915000062436,
          1145.0071249855682,
          1072.4733750103042,
          1189.9015000090003,
          1410.8105830382556
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1902,
        "prefetch_hits": 0,
        "bytes": 27816099840,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.901562758954242
      },
      {
        "prompt": 1,
        "round": 0,
        "config": "overlap",
        "ms": [
          1166.2458749487996,
          1048.8850409165025,
          1109.7899579908699,
          1545.3778750961646,
          1301.58287496306,
          1137.0944159571081,
          1043.6146249994636,
          973.5619170824066,
          1064.669540966861,
          1022.5541659165174,
          1176.1530840303749,
          1417.0645410194993
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 979,
        "misses": 1901,
        "prefetch_hits": 0,
        "bytes": 27803566080,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.785033420892432
      },
      {
        "prompt": 1,
        "round": 0,
        "config": "idle-window",
        "ms": [
          1007.3095419211313,
          962.6525840722024,
          937.3798340093344,
          1093.1597080780193,
          874.3642499903217,
          759.5866250339895,
          906.4950000029057,
          887.2765839332715,
          893.103540991433,
          797.1270420821384,
          942.1666660346091,
          971.3661670684814
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1636,
        "prefetch_hits": 266,
        "bytes": 29373235200,
        "spec_bytes": 12488785920,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1537228800,
        "wait_s": 6.16342424263712
      },
      {
        "prompt": 1,
        "round": 1,
        "config": "overlap",
        "ms": [
          1181.7887499928474,
          1143.037666915916,
          1122.965291957371,
          1630.546125001274,
          1250.3385420423,
          988.0508750211447,
          1143.5630830237642,
          999.8011250281706,
          1205.4792500566691,
          1020.0146660208702,
          1233.0795000307262,
          1452.5509999366477
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 979,
        "misses": 1901,
        "prefetch_hits": 0,
        "bytes": 27803566080,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.789784473367035
      },
      {
        "prompt": 1,
        "round": 1,
        "config": "idle-window",
        "ms": [
          963.0303339799866,
          895.2117499429733,
          890.2279579779133,
          1094.4091660203412,
          869.2162920488045,
          926.9959590164945,
          963.7894999468699,
          840.1248749578372,
          897.0139590092003,
          869.9329579249024,
          1042.1787920640782,
          1125.005291076377
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1585,
        "prefetch_hits": 317,
        "bytes": 29373235200,
        "spec_bytes": 12488785920,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1537228800,
        "wait_s": 6.1086059716762975
      },
      {
        "prompt": 1,
        "round": 1,
        "config": "serial",
        "ms": [
          1164.5600000629202,
          994.8456670390442,
          1175.06462498568,
          1470.4834580188617,
          1191.0884170792997,
          979.0919160004705,
          1084.9142919760197,
          1070.3054579207674,
          1139.4673329778016,
          1019.4244160084054,
          1223.093333072029,
          1531.5413339994848
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1902,
        "prefetch_hits": 0,
        "bytes": 27816099840,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.712368354317732
      },
      {
        "prompt": 1,
        "round": 2,
        "config": "idle-window",
        "ms": [
          899.6685419697315,
          880.9473339933902,
          901.056541944854,
          1097.6381249492988,
          933.4448330337182,
          819.483165978454,
          894.7987910360098,
          902.2474169032648,
          990.8611250575632,
          860.7750419760123,
          1013.2054999703541,
          949.2062499048188
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1618,
        "prefetch_hits": 284,
        "bytes": 29373235200,
        "spec_bytes": 12488785920,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1537228800,
        "wait_s": 6.091775330598466
      },
      {
        "prompt": 1,
        "round": 2,
        "config": "serial",
        "ms": [
          1149.0501670632511,
          1085.010709008202,
          1083.9811250334606,
          1441.3898340426385,
          1286.0497499350458,
          1152.215625043027,
          1145.2795419609174,
          1024.5936249848455,
          1173.2418340397999,
          1130.1144999451935,
          1371.0692090680823,
          1376.3388339430094
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 978,
        "misses": 1902,
        "prefetch_hits": 0,
        "bytes": 27816099840,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.703108726069331
      },
      {
        "prompt": 1,
        "round": 2,
        "config": "overlap",
        "ms": [
          1188.6296248994768,
          1075.9339580545202,
          1112.3788330005482,
          1526.8055840861052,
          1189.2911250470206,
          1022.4351669894531,
          1087.2771249851212,
          1044.8177499929443,
          1041.970207937993,
          971.8976670410484,
          1187.7896250225604,
          1350.8912500692531
        ],
        "prompt_ids": [
          0,
          128803,
          65106,
          3132,
          513,
          3132,
          1192,
          260,
          46144,
          13738,
          345,
          4181,
          1055,
          8126,
          4181,
          14,
          418,
          7165,
          16,
          128804,
          128822
        ],
        "input_ids": [
          1055,
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812
        ],
        "output_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "expected_ids": [
          18386,
          9909,
          271,
          43,
          5922,
          4961,
          1407,
          270,
          3530,
          28499,
          1812,
          260
        ],
        "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
        "hits": 979,
        "misses": 1901,
        "prefetch_hits": 0,
        "bytes": 27803566080,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 8.508483127108775
      },
      {
        "prompt": 2,
        "round": 0,
        "config": "serial",
        "ms": [
          1160.3690000483766,
          868.8807089347392,
          1013.6636249953881,
          703.3657080028206,
          931.5007079858333,
          958.227957948111,
          1020.2757089864463,
          1042.0776669634506,
          814.0579160535708,
          886.2335829762742,
          947.163249948062,
          1080.3022499894723
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1379,
        "misses": 1501,
        "prefetch_hits": 0,
        "bytes": 21591244800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.815473819267936
      },
      {
        "prompt": 2,
        "round": 0,
        "config": "overlap",
        "ms": [
          1189.1404170310125,
          812.3087920248508,
          979.1310409782454,
          813.6336669558659,
          916.9125829357654,
          866.8793339747936,
          1015.7409999519587,
          1082.6840410009027,
          796.6782919829711,
          874.2757909931242,
          896.1012500803918,
          1061.1869170097634
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1380,
        "misses": 1500,
        "prefetch_hits": 0,
        "bytes": 21578711040,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.663767530932091
      },
      {
        "prompt": 2,
        "round": 0,
        "config": "idle-window",
        "ms": [
          950.7444580085576,
          822.5642920006067,
          865.3908330015838,
          661.289915908128,
          736.0619170358405,
          789.6574590122327,
          869.8410419747233,
          780.4760419530794,
          821.9905839068815,
          771.7230409616604,
          802.2161250701174,
          867.6262500230223
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1374,
        "misses": 1197,
        "prefetch_hits": 309,
        "bytes": 22827663360,
        "spec_bytes": 8677785600,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1173749760,
        "wait_s": 4.754465449601412
      },
      {
        "prompt": 2,
        "round": 1,
        "config": "overlap",
        "ms": [
          1111.4334169542417,
          858.448832994327,
          1007.4514999287203,
          782.6272499514744,
          937.4213749542832,
          908.5446670651436,
          974.2168330121785,
          1029.4971249531955,
          843.7811250332743,
          815.9095840528607,
          889.1123329522088,
          1010.0610419176519
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1380,
        "misses": 1500,
        "prefetch_hits": 0,
        "bytes": 21578711040,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.677425086963922
      },
      {
        "prompt": 2,
        "round": 1,
        "config": "idle-window",
        "ms": [
          994.0053750760853,
          788.801624905318,
          981.7604590207338,
          706.2475000275299,
          755.433417041786,
          802.1797080291435,
          938.7400000123307,
          865.2217079652473,
          740.8257910283282,
          875.0693750334904,
          899.178208084777,
          811.3213749602437
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1375,
        "misses": 1169,
        "prefetch_hits": 336,
        "bytes": 22815129600,
        "spec_bytes": 8665251840,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1173749760,
        "wait_s": 4.808283082442358
      },
      {
        "prompt": 2,
        "round": 1,
        "config": "serial",
        "ms": [
          1177.6702089700848,
          881.7867919569835,
          1027.1027910057455,
          748.7915829988196,
          915.0950419716537,
          870.1550419209525,
          979.1068750200793,
          1028.2540830085054,
          847.2611668985337,
          858.4321669768542,
          969.0688330447301,
          1027.4597499519587
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1379,
        "misses": 1501,
        "prefetch_hits": 0,
        "bytes": 21591244800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.832899780361913
      },
      {
        "prompt": 2,
        "round": 2,
        "config": "idle-window",
        "ms": [
          978.357041021809,
          686.5064159501344,
          881.7643750226125,
          734.852165915072,
          850.8033329853788,
          746.5368330013007,
          828.9022920653224,
          869.8485000059009,
          785.4028750443831,
          684.2866250080988,
          750.0985830556601,
          866.5974169271067
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1375,
        "misses": 1202,
        "prefetch_hits": 303,
        "bytes": 22815129600,
        "spec_bytes": 8665251840,
        "spec_skipped": 0,
        "spec_wasted_bytes": 1173749760,
        "wait_s": 4.798086348455399
      },
      {
        "prompt": 2,
        "round": 2,
        "config": "serial",
        "ms": [
          1340.4129589907825,
          1037.601292016916,
          1055.1979170413688,
          773.0829999782145,
          933.5624169325456,
          916.6376249631867,
          1000.5141251021996,
          1000.2147499471903,
          821.2084170663729,
          1011.1870000837371,
          948.6240419792011,
          1029.1836250107735
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1379,
        "misses": 1501,
        "prefetch_hits": 0,
        "bytes": 21591244800,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.8253394403727725
      },
      {
        "prompt": 2,
        "round": 2,
        "config": "overlap",
        "ms": [
          1099.7118329396471,
          824.8966669198126,
          940.874750027433,
          768.3561668964103,
          1012.8167499788105,
          891.8577079894021,
          932.6097910525277,
          961.8096249178052,
          749.809458036907,
          799.860833096318,
          914.2660000361502,
          1027.16508298181
        ],
        "prompt_ids": [
          0,
          128803,
          642,
          21134,
          12201,
          70979,
          27434,
          50124,
          89085,
          410,
          5163,
          58462,
          320,
          128804,
          128822
        ],
        "input_ids": [
          45237,
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303
        ],
        "output_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "expected_ids": [
          1255,
          120920,
          43666,
          621,
          65658,
          800,
          20619,
          301,
          40485,
          51915,
          303,
          78331
        ],
        "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
        "hits": 1380,
        "misses": 1500,
        "prefetch_hits": 0,
        "bytes": 21578711040,
        "spec_bytes": 0,
        "spec_skipped": 0,
        "spec_wasted_bytes": 0,
        "wait_s": 6.66999973624479
      }
    ]
  },
  "mlx_peak_bytes": 13368295128,
  "completed": true,
  "host_after": {
    "page_size": 16384,
    "vm_counters": {
      "Pages free": 4097,
      "Pages active": 114439,
      "Pages inactive": 106654,
      "Pages speculative": 6433,
      "Pages throttled": 0,
      "Pages wired down": 1000529,
      "Pages purgeable": 10,
      "\"Translation faults\"": 3415432972,
      "Pages copy-on-write": 121127855,
      "Pages zero filled": 8100837197,
      "Pages reactivated": 668475259,
      "Pages purged": 210385136,
      "File-backed pages": 87353,
      "Anonymous pages": 140173,
      "Pages stored in compressor": 1778237,
      "Pages occupied by compressor": 288637,
      "Decompressions": 1546237798,
      "Compressions": 1699165215,
      "Pageins": 188179311,
      "Pageouts": 4064554,
      "Swapins": 121721543,
      "Swapouts": 137423291
    },
    "swap_raw": "total = 12288.00M  used = 10618.75M  free = 1669.25M  (encrypted)",
    "swap_used_bytes": 11134566400.0,
    "thermal": "Note: No thermal warning level has been recorded\nNote: No performance warning level has been recorded\nNote: No CPU power status has been recorded"
  },
  "memory_samples": [
    {
      "elapsed_s": 0.0001455000601708889,
      "phase": "load",
      "rss_bytes": 50479104,
      "footprint_bytes": 31425088
    },
    {
      "elapsed_s": 0.5104063340695575,
      "phase": "load",
      "rss_bytes": 774881280,
      "footprint_bytes": 5668635920
    },
    {
      "elapsed_s": 1.0112287499941885,
      "phase": "load",
      "rss_bytes": 2310209536,
      "footprint_bytes": 7304415656
    },
    {
      "elapsed_s": 1.666608375031501,
      "phase": "load",
      "rss_bytes": 1422114816,
      "footprint_bytes": 7576062544
    },
    {
      "elapsed_s": 2.1679646250559017,
      "phase": "load",
      "rss_bytes": 2528591872,
      "footprint_bytes": 9043627608
    },
    {
      "elapsed_s": 2.6683032090077177,
      "phase": "load",
      "rss_bytes": 2851307520,
      "footprint_bytes": 10152415624
    },
    {
      "elapsed_s": 3.1687460420653224,
      "phase": "load",
      "rss_bytes": 2712272896,
      "footprint_bytes": 11281814688
    },
    {
      "elapsed_s": 3.6770529999630526,
      "phase": "load",
      "rss_bytes": 2806841344,
      "footprint_bytes": 12448602136
    },
    {
      "elapsed_s": 4.1819761249935254,
      "phase": "load",
      "rss_bytes": 1904623616,
      "footprint_bytes": 13081778656
    },
    {
      "elapsed_s": 4.723060584045015,
      "phase": "matched",
      "rss_bytes": 1402617856,
      "footprint_bytes": 13303552768
    },
    {
      "elapsed_s": 5.225664249970578,
      "phase": "matched",
      "rss_bytes": 1202438144,
      "footprint_bytes": 13388209712
    },
    {
      "elapsed_s": 5.7258779590483755,
      "phase": "matched",
      "rss_bytes": 763068416,
      "footprint_bytes": 13477207648
    },
    {
      "elapsed_s": 6.228747042012401,
      "phase": "matched",
      "rss_bytes": 1258160128,
      "footprint_bytes": 13517562016
    },
    {
      "elapsed_s": 6.739519334048964,
      "phase": "matched",
      "rss_bytes": 2144010240,
      "footprint_bytes": 13625025248
    },
    {
      "elapsed_s": 7.2454087500227615,
      "phase": "matched",
      "rss_bytes": 2932277248,
      "footprint_bytes": 13627679888
    },
    {
      "elapsed_s": 7.755790499970317,
      "phase": "matched",
      "rss_bytes": 3315646464,
      "footprint_bytes": 13630645872
    },
    {
      "elapsed_s": 8.265586834051646,
      "phase": "matched",
      "rss_bytes": 3765878784,
      "footprint_bytes": 13614294928
    },
    {
      "elapsed_s": 8.771879291976802,
      "phase": "matched",
      "rss_bytes": 4441587712,
      "footprint_bytes": 13617539296
    },
    {
      "elapsed_s": 9.27699725003913,
      "phase": "matched",
      "rss_bytes": 4454285312,
      "footprint_bytes": 13622012128
    },
    {
      "elapsed_s": 9.787217709003016,
      "phase": "matched",
      "rss_bytes": 4455219200,
      "footprint_bytes": 13627746552
    },
    {
      "elapsed_s": 10.291943958960474,
      "phase": "matched",
      "rss_bytes": 4456202240,
      "footprint_bytes": 13630499064
    },
    {
      "elapsed_s": 10.802036000066437,
      "phase": "matched",
      "rss_bytes": 4457660416,
      "footprint_bytes": 13634529528
    },
    {
      "elapsed_s": 11.302621959010139,
      "phase": "matched",
      "rss_bytes": 4453580800,
      "footprint_bytes": 13635430672
    },
    {
      "elapsed_s": 11.811976958997548,
      "phase": "matched",
      "rss_bytes": 4454383616,
      "footprint_bytes": 13636217104
    },
    {
      "elapsed_s": 12.322163042030297,
      "phase": "matched",
      "rss_bytes": 4455055360,
      "footprint_bytes": 13642246416
    },
    {
      "elapsed_s": 12.825724250054918,
      "phase": "matched",
      "rss_bytes": 4453400576,
      "footprint_bytes": 13643966736
    },
    {
      "elapsed_s": 13.335884917061776,
      "phase": "matched",
      "rss_bytes": 4453957632,
      "footprint_bytes": 13645801744
    },
    {
      "elapsed_s": 13.845336916972883,
      "phase": "matched",
      "rss_bytes": 4454203392,
      "footprint_bytes": 13646178576
    },
    {
      "elapsed_s": 14.355560500058345,
      "phase": "matched",
      "rss_bytes": 4454776832,
      "footprint_bytes": 13646784784
    },
    {
      "elapsed_s": 14.861942959018052,
      "phase": "matched",
      "rss_bytes": 4455661568,
      "footprint_bytes": 13648767272
    },
    {
      "elapsed_s": 15.367391292005777,
      "phase": "matched",
      "rss_bytes": 4456054784,
      "footprint_bytes": 13649324328
    },
    {
      "elapsed_s": 15.87532850005664,
      "phase": "matched",
      "rss_bytes": 4457021440,
      "footprint_bytes": 13650716968
    },
    {
      "elapsed_s": 16.38555433403235,
      "phase": "matched",
      "rss_bytes": 4457332736,
      "footprint_bytes": 13651224872
    },
    {
      "elapsed_s": 16.895254833973013,
      "phase": "matched",
      "rss_bytes": 4458332160,
      "footprint_bytes": 13652748584
    },
    {
      "elapsed_s": 17.40326150006149,
      "phase": "matched",
      "rss_bytes": 4458577920,
      "footprint_bytes": 13653223720
    },
    {
      "elapsed_s": 17.912601792020723,
      "phase": "matched",
      "rss_bytes": 4459102208,
      "footprint_bytes": 13653502248
    },
    {
      "elapsed_s": 18.419663917040452,
      "phase": "matched",
      "rss_bytes": 4459823104,
      "footprint_bytes": 13654206760
    },
    {
      "elapsed_s": 18.92984941706527,
      "phase": "matched",
      "rss_bytes": 4738138112,
      "footprint_bytes": 13714450992
    },
    {
      "elapsed_s": 19.43046391697135,
      "phase": "matched",
      "rss_bytes": 4901748736,
      "footprint_bytes": 13773548152
    },
    {
      "elapsed_s": 19.93881879199762,
      "phase": "matched",
      "rss_bytes": 4152197120,
      "footprint_bytes": 13776857744
    },
    {
      "elapsed_s": 20.444721000036225,
      "phase": "matched",
      "rss_bytes": 4130357248,
      "footprint_bytes": 13777218192
    },
    {
      "elapsed_s": 20.955321833956987,
      "phase": "matched",
      "rss_bytes": 3433316352,
      "footprint_bytes": 13779446440
    },
    {
      "elapsed_s": 21.46226529206615,
      "phase": "matched",
      "rss_bytes": 3501670400,
      "footprint_bytes": 13780167336
    },
    {
      "elapsed_s": 21.969763375003822,
      "phase": "matched",
      "rss_bytes": 3636346880,
      "footprint_bytes": 13780904616
    },
    {
      "elapsed_s": 22.47660812502727,
      "phase": "matched",
      "rss_bytes": 3253420032,
      "footprint_bytes": 13782362792
    },
    {
      "elapsed_s": 22.978547833976336,
      "phase": "matched",
      "rss_bytes": 3630088192,
      "footprint_bytes": 13784312488
    },
    {
      "elapsed_s": 23.48194912506733,
      "phase": "matched",
      "rss_bytes": 3752919040,
      "footprint_bytes": 13786163880
    },
    {
      "elapsed_s": 23.992233542026952,
      "phase": "matched",
      "rss_bytes": 3751428096,
      "footprint_bytes": 13788900008
    },
    {
      "elapsed_s": 24.501635125023313,
      "phase": "matched",
      "rss_bytes": 3751247872,
      "footprint_bytes": 13790522024
    },
    {
      "elapsed_s": 25.011373708955944,
      "phase": "matched",
      "rss_bytes": 3753050112,
      "footprint_bytes": 13792094888
    },
    {
      "elapsed_s": 25.518668084056117,
      "phase": "matched",
      "rss_bytes": 3874553856,
      "footprint_bytes": 13792684712
    },
    {
      "elapsed_s": 26.028481042012572,
      "phase": "matched",
      "rss_bytes": 3962552320,
      "footprint_bytes": 13793389224
    },
    {
      "elapsed_s": 26.538763709017076,
      "phase": "matched",
      "rss_bytes": 4173758464,
      "footprint_bytes": 13794060968
    },
    {
      "elapsed_s": 27.045176584040746,
      "phase": "matched",
      "rss_bytes": 4230365184,
      "footprint_bytes": 13794339496
    },
    {
      "elapsed_s": 27.551595250028186,
      "phase": "matched",
      "rss_bytes": 4266541056,
      "footprint_bytes": 13795289768
    },
    {
      "elapsed_s": 28.061935000005178,
      "phase": "matched",
      "rss_bytes": 4267229184,
      "footprint_bytes": 13795830440
    },
    {
      "elapsed_s": 28.567421291954815,
      "phase": "matched",
      "rss_bytes": 4268425216,
      "footprint_bytes": 13796895400
    },
    {
      "elapsed_s": 29.077646084013395,
      "phase": "matched",
      "rss_bytes": 4266311680,
      "footprint_bytes": 13797272232
    },
    {
      "elapsed_s": 29.57855933404062,
      "phase": "matched",
      "rss_bytes": 4345954304,
      "footprint_bytes": 13797812904
    },
    {
      "elapsed_s": 30.082699417020194,
      "phase": "matched",
      "rss_bytes": 4347183104,
      "footprint_bytes": 13798877864
    },
    {
      "elapsed_s": 30.592921125004068,
      "phase": "matched",
      "rss_bytes": 4347363328,
      "footprint_bytes": 13799795368
    },
    {
      "elapsed_s": 31.09518270904664,
      "phase": "matched",
      "rss_bytes": 4347035648,
      "footprint_bytes": 13800909480
    },
    {
      "elapsed_s": 31.601352792000398,
      "phase": "matched",
      "rss_bytes": 4372185088,
      "footprint_bytes": 13801941672
    },
    {
      "elapsed_s": 32.11190566699952,
      "phase": "matched",
      "rss_bytes": 4330504192,
      "footprint_bytes": 13802777256
    },
    {
      "elapsed_s": 32.622210624977015,
      "phase": "matched",
      "rss_bytes": 4321656832,
      "footprint_bytes": 13803334312
    },
    {
      "elapsed_s": 33.12488791695796,
      "phase": "matched",
      "rss_bytes": 4205920256,
      "footprint_bytes": 13803858600
    },
    {
      "elapsed_s": 33.62655754201114,
      "phase": "matched",
      "rss_bytes": 3062759424,
      "footprint_bytes": 13804006080
    },
    {
      "elapsed_s": 34.13680845906492,
      "phase": "matched",
      "rss_bytes": 2826010624,
      "footprint_bytes": 13804006080
    },
    {
      "elapsed_s": 34.645122417015955,
      "phase": "matched",
      "rss_bytes": 2875981824,
      "footprint_bytes": 13803924160
    },
    {
      "elapsed_s": 35.14697758399416,
      "phase": "matched",
      "rss_bytes": 2863431680,
      "footprint_bytes": 13803940544
    },
    {
      "elapsed_s": 35.657414708985016,
      "phase": "matched",
      "rss_bytes": 3228991488,
      "footprint_bytes": 13803956928
    },
    {
      "elapsed_s": 36.1676944589708,
      "phase": "matched",
      "rss_bytes": 3579150336,
      "footprint_bytes": 13803956928
    },
    {
      "elapsed_s": 36.67789783398621,
      "phase": "matched",
      "rss_bytes": 3593945088,
      "footprint_bytes": 13803924160
    },
    {
      "elapsed_s": 37.18810212495737,
      "phase": "matched",
      "rss_bytes": 3592847360,
      "footprint_bytes": 13803940544
    },
    {
      "elapsed_s": 37.6940822500037,
      "phase": "matched",
      "rss_bytes": 3590488064,
      "footprint_bytes": 13803956928
    },
    {
      "elapsed_s": 38.19518020900432,
      "phase": "matched",
      "rss_bytes": 2864775168,
      "footprint_bytes": 13803956928
    },
    {
      "elapsed_s": 38.70186741696671,
      "phase": "matched",
      "rss_bytes": 2817490944,
      "footprint_bytes": 13803956928
    },
    {
      "elapsed_s": 39.2117121249903,
      "phase": "matched",
      "rss_bytes": 2818228224,
      "footprint_bytes": 13803989720
    },
    {
      "elapsed_s": 39.722171999979764,
      "phase": "matched",
      "rss_bytes": 2855911424,
      "footprint_bytes": 13803776728
    },
    {
      "elapsed_s": 40.224576834007166,
      "phase": "matched",
      "rss_bytes": 2951970816,
      "footprint_bytes": 13803973336
    },
    {
      "elapsed_s": 40.72812912496738,
      "phase": "matched",
      "rss_bytes": 3090137088,
      "footprint_bytes": 13804006104
    },
    {
      "elapsed_s": 41.24936845898628,
      "phase": "matched",
      "rss_bytes": 3137617920,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 41.7538972919574,
      "phase": "matched",
      "rss_bytes": 3198386176,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 42.255931708961725,
      "phase": "matched",
      "rss_bytes": 3433988096,
      "footprint_bytes": 13804022488
    },
    {
      "elapsed_s": 42.76512829202693,
      "phase": "matched",
      "rss_bytes": 3433889792,
      "footprint_bytes": 13804022488
    },
    {
      "elapsed_s": 43.27638175000902,
      "phase": "matched",
      "rss_bytes": 3431251968,
      "footprint_bytes": 13804022488
    },
    {
      "elapsed_s": 43.785726416972466,
      "phase": "matched",
      "rss_bytes": 3431546880,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 44.288884666981176,
      "phase": "matched",
      "rss_bytes": 3338616832,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 44.794956249999814,
      "phase": "matched",
      "rss_bytes": 3087826944,
      "footprint_bytes": 13804022488
    },
    {
      "elapsed_s": 45.30522970901802,
      "phase": "matched",
      "rss_bytes": 3003400192,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 45.80678279197309,
      "phase": "matched",
      "rss_bytes": 3066544128,
      "footprint_bytes": 13804022488
    },
    {
      "elapsed_s": 46.311577624990605,
      "phase": "matched",
      "rss_bytes": 3293364224,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 46.82204462506343,
      "phase": "matched",
      "rss_bytes": 3462348800,
      "footprint_bytes": 13804038872
    },
    {
      "elapsed_s": 47.3282618339872,
      "phase": "matched",
      "rss_bytes": 3461906432,
      "footprint_bytes": 13804055256
    },
    {
      "elapsed_s": 47.838472709059715,
      "phase": "matched",
      "rss_bytes": 3460399104,
      "footprint_bytes": 13804055256
    },
    {
      "elapsed_s": 48.34492325002793,
      "phase": "matched",
      "rss_bytes": 3500310528,
      "footprint_bytes": 13804088024
    },
    {
      "elapsed_s": 48.84704587503802,
      "phase": "matched",
      "rss_bytes": 3500441600,
      "footprint_bytes": 13804088024
    },
    {
      "elapsed_s": 49.35507216700353,
      "phase": "matched",
      "rss_bytes": 3276193792,
      "footprint_bytes": 13804071640
    },
    {
      "elapsed_s": 49.85955475002993,
      "phase": "matched",
      "rss_bytes": 3120578560,
      "footprint_bytes": 13803809496
    },
    {
      "elapsed_s": 50.368844042066485,
      "phase": "matched",
      "rss_bytes": 2761392128,
      "footprint_bytes": 13803809496
    },
    {
      "elapsed_s": 50.903115250053816,
      "phase": "matched",
      "rss_bytes": 2640822272,
      "footprint_bytes": 13802285784
    },
    {
      "elapsed_s": 51.41201241698582,
      "phase": "matched",
      "rss_bytes": 1975697408,
      "footprint_bytes": 13802842840
    },
    {
      "elapsed_s": 51.91574920900166,
      "phase": "matched",
      "rss_bytes": 2057469952,
      "footprint_bytes": 13803891416
    },
    {
      "elapsed_s": 52.42050704197027,
      "phase": "matched",
      "rss_bytes": 2244182016,
      "footprint_bytes": 13804088024
    },
    {
      "elapsed_s": 52.93077495903708,
      "phase": "matched",
      "rss_bytes": 2529853440,
      "footprint_bytes": 13804104408
    },
    {
      "elapsed_s": 53.437555584008805,
      "phase": "matched",
      "rss_bytes": 2749366272,
      "footprint_bytes": 13804088024
    },
    {
      "elapsed_s": 53.938638041960075,
      "phase": "matched",
      "rss_bytes": 2908012544,
      "footprint_bytes": 13804104408
    },
    {
      "elapsed_s": 54.444844000041485,
      "phase": "matched",
      "rss_bytes": 3034284032,
      "footprint_bytes": 13804088024
    },
    {
      "elapsed_s": 54.95512704201974,
      "phase": "matched",
      "rss_bytes": 3202269184,
      "footprint_bytes": 13804268248
    },
    {
      "elapsed_s": 55.464286917005666,
      "phase": "matched",
      "rss_bytes": 3554459648,
      "footprint_bytes": 13804301016
    },
    {
      "elapsed_s": 55.97076904203277,
      "phase": "matched",
      "rss_bytes": 3860037632,
      "footprint_bytes": 13804317400
    },
    {
      "elapsed_s": 56.48091508401558,
      "phase": "matched",
      "rss_bytes": 4019961856,
      "footprint_bytes": 13804333784
    },
    {
      "elapsed_s": 56.98901408398524,
      "phase": "matched",
      "rss_bytes": 4120641536,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 57.49139304202981,
      "phase": "matched",
      "rss_bytes": 4177395712,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 58.001582583994605,
      "phase": "matched",
      "rss_bytes": 4239278080,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 58.5053437090246,
      "phase": "matched",
      "rss_bytes": 4256153600,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 59.01140683400445,
      "phase": "matched",
      "rss_bytes": 4301258752,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 59.51955554203596,
      "phase": "matched",
      "rss_bytes": 4307107840,
      "footprint_bytes": 13804153560
    },
    {
      "elapsed_s": 60.028060834039934,
      "phase": "matched",
      "rss_bytes": 4428611584,
      "footprint_bytes": 13804186328
    },
    {
      "elapsed_s": 60.53623054199852,
      "phase": "matched",
      "rss_bytes": 4428627968,
      "footprint_bytes": 13804186328
    },
    {
      "elapsed_s": 61.03825974999927,
      "phase": "matched",
      "rss_bytes": 4494000128,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 61.54713354201522,
      "phase": "matched",
      "rss_bytes": 4514185216,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 62.054970041965134,
      "phase": "matched",
      "rss_bytes": 4566401024,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 62.56514508405235,
      "phase": "matched",
      "rss_bytes": 4591386624,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 63.07278495898936,
      "phase": "matched",
      "rss_bytes": 4650926080,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 63.58053333405405,
      "phase": "matched",
      "rss_bytes": 4650926080,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 64.08768683404196,
      "phase": "matched",
      "rss_bytes": 4655349760,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 64.59786900004838,
      "phase": "matched",
      "rss_bytes": 4655349760,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 65.10800970904529,
      "phase": "matched",
      "rss_bytes": 4660854784,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 65.61814633395988,
      "phase": "matched",
      "rss_bytes": 4673339392,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 66.12557174998801,
      "phase": "matched",
      "rss_bytes": 4685905920,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 66.62762287503574,
      "phase": "matched",
      "rss_bytes": 4685922304,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 67.13473079202231,
      "phase": "matched",
      "rss_bytes": 4698374144,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 67.64191412506625,
      "phase": "matched",
      "rss_bytes": 4702797824,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 68.1503102920251,
      "phase": "matched",
      "rss_bytes": 4702748672,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 68.66046633396763,
      "phase": "matched",
      "rss_bytes": 4702748672,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 69.17077550000977,
      "phase": "matched",
      "rss_bytes": 4702765056,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 69.67864050006028,
      "phase": "matched",
      "rss_bytes": 4702781440,
      "footprint_bytes": 13803743984
    },
    {
      "elapsed_s": 70.18886512506288,
      "phase": "matched",
      "rss_bytes": 4702814208,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 70.69059745897539,
      "phase": "matched",
      "rss_bytes": 4708319232,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 71.19656658405438,
      "phase": "matched",
      "rss_bytes": 4725145600,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 71.70679887500592,
      "phase": "matched",
      "rss_bytes": 4733976576,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 72.21124245901592,
      "phase": "matched",
      "rss_bytes": 4754063360,
      "footprint_bytes": 13804301040
    },
    {
      "elapsed_s": 72.71697649999987,
      "phase": "matched",
      "rss_bytes": 4753866752,
      "footprint_bytes": 13804317424
    },
    {
      "elapsed_s": 73.22710270900279,
      "phase": "matched",
      "rss_bytes": 4775821312,
      "footprint_bytes": 13804317424
    },
    {
      "elapsed_s": 73.73786116705742,
      "phase": "matched",
      "rss_bytes": 4815257600,
      "footprint_bytes": 13804317424
    },
    {
      "elapsed_s": 74.24911887501366,
      "phase": "matched",
      "rss_bytes": 4812374016,
      "footprint_bytes": 13804333808
    },
    {
      "elapsed_s": 74.7595094999997,
      "phase": "matched",
      "rss_bytes": 4812406784,
      "footprint_bytes": 13804333808
    },
    {
      "elapsed_s": 75.2623869170202,
      "phase": "matched",
      "rss_bytes": 4824924160,
      "footprint_bytes": 13804333808
    },
    {
      "elapsed_s": 75.76664166699629,
      "phase": "matched",
      "rss_bytes": 4429594624,
      "footprint_bytes": 13804350192
    },
    {
      "elapsed_s": 76.27682825003285,
      "phase": "matched",
      "rss_bytes": 4308844544,
      "footprint_bytes": 13804333808
    },
    {
      "elapsed_s": 76.78587645897642,
      "phase": "matched",
      "rss_bytes": 4309368832,
      "footprint_bytes": 13804350192
    },
    {
      "elapsed_s": 77.29456125001889,
      "phase": "matched",
      "rss_bytes": 4310581248,
      "footprint_bytes": 13804333808
    },
    {
      "elapsed_s": 77.79847287503071,
      "phase": "matched",
      "rss_bytes": 4370432000,
      "footprint_bytes": 13804350192
    },
    {
      "elapsed_s": 78.300753916963,
      "phase": "matched",
      "rss_bytes": 4371005440,
      "footprint_bytes": 13804350192
    },
    {
      "elapsed_s": 78.81089091696776,
      "phase": "matched",
      "rss_bytes": 4370890752,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 79.32117112504784,
      "phase": "matched",
      "rss_bytes": 4370907136,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 79.83133041695692,
      "phase": "matched",
      "rss_bytes": 4410703872,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 80.33403291704599,
      "phase": "matched",
      "rss_bytes": 4410736640,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 80.84415754198562,
      "phase": "matched",
      "rss_bytes": 4410736640,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 81.34727400005795,
      "phase": "matched",
      "rss_bytes": 4450484224,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 81.85278012498748,
      "phase": "matched",
      "rss_bytes": 4450320384,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 82.36296379205305,
      "phase": "matched",
      "rss_bytes": 4490084352,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 82.8663664170308,
      "phase": "matched",
      "rss_bytes": 4489379840,
      "footprint_bytes": 13804366576
    },
    {
      "elapsed_s": 83.37528879195452,
      "phase": "matched",
      "rss_bytes": 4588879872,
      "footprint_bytes": 13804825328
    },
    {
      "elapsed_s": 83.87777841696516,
      "phase": "matched",
      "rss_bytes": 4588158976,
      "footprint_bytes": 13804808944
    },
    {
      "elapsed_s": 84.38860058400314,
      "phase": "matched",
      "rss_bytes": 4687511552,
      "footprint_bytes": 13804808944
    },
    {
      "elapsed_s": 84.89876100001857,
      "phase": "matched",
      "rss_bytes": 4687511552,
      "footprint_bytes": 13804825328
    },
    {
      "elapsed_s": 85.40313366695773,
      "phase": "matched",
      "rss_bytes": 4687462400,
      "footprint_bytes": 13804825328
    },
    {
      "elapsed_s": 85.90981662506238,
      "phase": "matched",
      "rss_bytes": 4709777408,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 86.41813641705085,
      "phase": "matched",
      "rss_bytes": 4709662720,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 86.92625975003466,
      "phase": "matched",
      "rss_bytes": 4729077760,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 87.43478250002954,
      "phase": "matched",
      "rss_bytes": 4728389632,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 87.94013154204004,
      "phase": "matched",
      "rss_bytes": 4787814400,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 88.44928416702896,
      "phase": "matched",
      "rss_bytes": 4787781632,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 88.95777104201261,
      "phase": "matched",
      "rss_bytes": 4787093504,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 89.46609650005121,
      "phase": "matched",
      "rss_bytes": 4787060736,
      "footprint_bytes": 13805234928
    },
    {
      "elapsed_s": 89.96782991697546,
      "phase": "matched",
      "rss_bytes": 4787044352,
      "footprint_bytes": 13805415152
    },
    {
      "elapsed_s": 90.47591545898467,
      "phase": "matched",
      "rss_bytes": 4782604288,
      "footprint_bytes": 13805415152
    },
    {
      "elapsed_s": 90.97786512505263,
      "phase": "matched",
      "rss_bytes": 4782309376,
      "footprint_bytes": 13805267696
    },
    {
      "elapsed_s": 91.48824254202191,
      "phase": "matched",
      "rss_bytes": 4782424064,
      "footprint_bytes": 13805333232
    },
    {
      "elapsed_s": 91.99237641703803,
      "phase": "matched",
      "rss_bytes": 4708745216,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 92.50042620906606,
      "phase": "matched",
      "rss_bytes": 4543053824,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 93.00543745898176,
      "phase": "matched",
      "rss_bytes": 3685253120,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 93.51095541706309,
      "phase": "matched",
      "rss_bytes": 2781134848,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 94.02114704204723,
      "phase": "matched",
      "rss_bytes": 2805055488,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 94.52945608401205,
      "phase": "matched",
      "rss_bytes": 2805334016,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 95.03967216704041,
      "phase": "matched",
      "rss_bytes": 2840772608,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 95.54317737498786,
      "phase": "matched",
      "rss_bytes": 2940928000,
      "footprint_bytes": 13805267696
    },
    {
      "elapsed_s": 96.04432104201987,
      "phase": "matched",
      "rss_bytes": 3166044160,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 96.55097287497483,
      "phase": "matched",
      "rss_bytes": 3440738304,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 97.06117691705003,
      "phase": "matched",
      "rss_bytes": 3441033216,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 97.56796520901844,
      "phase": "matched",
      "rss_bytes": 3585802240,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 98.07552449998911,
      "phase": "matched",
      "rss_bytes": 4184260608,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 98.58479712496046,
      "phase": "matched",
      "rss_bytes": 4204183552,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 99.0957993749762,
      "phase": "matched",
      "rss_bytes": 4310351872,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 99.59931495902129,
      "phase": "matched",
      "rss_bytes": 4316708864,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 100.10015862504952,
      "phase": "matched",
      "rss_bytes": 4375298048,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 100.60946937499102,
      "phase": "matched",
      "rss_bytes": 4387700736,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 101.11140541697387,
      "phase": "matched",
      "rss_bytes": 4387110912,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 101.62161387503147,
      "phase": "matched",
      "rss_bytes": 4451713024,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 102.13187583396211,
      "phase": "matched",
      "rss_bytes": 4451745792,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 102.63473954203073,
      "phase": "matched",
      "rss_bytes": 4471603200,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 103.13627962500323,
      "phase": "matched",
      "rss_bytes": 4471504896,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 103.64654908399098,
      "phase": "matched",
      "rss_bytes": 4471521280,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 104.14977079199161,
      "phase": "matched",
      "rss_bytes": 4511186944,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 104.65994625003077,
      "phase": "matched",
      "rss_bytes": 4523655168,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 105.16906391701195,
      "phase": "matched",
      "rss_bytes": 4523671552,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 105.67761512496509,
      "phase": "matched",
      "rss_bytes": 4624678912,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 106.18788612505887,
      "phase": "matched",
      "rss_bytes": 4649648128,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 106.69426154205576,
      "phase": "matched",
      "rss_bytes": 4649648128,
      "footprint_bytes": 13805234928
    },
    {
      "elapsed_s": 107.19896937499288,
      "phase": "matched",
      "rss_bytes": 4453695488,
      "footprint_bytes": 13805234928
    },
    {
      "elapsed_s": 107.70926475001033,
      "phase": "matched",
      "rss_bytes": 4402479104,
      "footprint_bytes": 13805267696
    },
    {
      "elapsed_s": 108.21099316701293,
      "phase": "matched",
      "rss_bytes": 4125982720,
      "footprint_bytes": 13805251312
    },
    {
      "elapsed_s": 108.72132820903789,
      "phase": "matched",
      "rss_bytes": 3403644928,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 109.23155145905912,
      "phase": "matched",
      "rss_bytes": 3352297472,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 109.73458466702141,
      "phase": "matched",
      "rss_bytes": 3497852928,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 110.24424183403607,
      "phase": "matched",
      "rss_bytes": 3371712512,
      "footprint_bytes": 13805349616
    },
    {
      "elapsed_s": 110.75454991706647,
      "phase": "matched",
      "rss_bytes": 3438362624,
      "footprint_bytes": 13805366000
    },
    {
      "elapsed_s": 111.26091650000308,
      "phase": "matched",
      "rss_bytes": 3438428160,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 111.77122929203324,
      "phase": "matched",
      "rss_bytes": 3438428160,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 112.27760649996344,
      "phase": "matched",
      "rss_bytes": 3408756736,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 112.7879101249855,
      "phase": "matched",
      "rss_bytes": 3073458176,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 113.28893408400472,
      "phase": "matched",
      "rss_bytes": 2957754368,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 113.79729820904322,
      "phase": "matched",
      "rss_bytes": 2840379392,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 114.30756629200187,
      "phase": "matched",
      "rss_bytes": 3002089472,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 114.8148197500268,
      "phase": "matched",
      "rss_bytes": 3204218880,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 115.32513262506109,
      "phase": "matched",
      "rss_bytes": 3454353408,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 115.8355105840601,
      "phase": "matched",
      "rss_bytes": 3566960640,
      "footprint_bytes": 13805464304
    },
    {
      "elapsed_s": 116.3442271250533,
      "phase": "matched",
      "rss_bytes": 3567108096,
      "footprint_bytes": 13805464304
    },
    {
      "elapsed_s": 116.849897584063,
      "phase": "matched",
      "rss_bytes": 3566927872,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 117.36014020896982,
      "phase": "matched",
      "rss_bytes": 3606855680,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 117.8608110420173,
      "phase": "matched",
      "rss_bytes": 3051405312,
      "footprint_bytes": 13805464304
    },
    {
      "elapsed_s": 118.37104295904282,
      "phase": "matched",
      "rss_bytes": 2969845760,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 118.87748991698027,
      "phase": "matched",
      "rss_bytes": 2806104064,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 119.38788479205687,
      "phase": "matched",
      "rss_bytes": 2792931328,
      "footprint_bytes": 13805447920
    },
    {
      "elapsed_s": 119.88958179205656,
      "phase": "matched",
      "rss_bytes": 3004760064,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 120.3941254169913,
      "phase": "matched",
      "rss_bytes": 3117662208,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 120.90432654204778,
      "phase": "matched",
      "rss_bytes": 3418324992,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 121.41076654195786,
      "phase": "matched",
      "rss_bytes": 3418243072,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 121.91145216696896,
      "phase": "matched",
      "rss_bytes": 3417554944,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 122.45097566698678,
      "phase": "matched",
      "rss_bytes": 2755674112,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 122.96138595906086,
      "phase": "matched",
      "rss_bytes": 2723151872,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 123.46899349999148,
      "phase": "matched",
      "rss_bytes": 2723741696,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 123.9775358340703,
      "phase": "matched",
      "rss_bytes": 2762637312,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 124.48818966699764,
      "phase": "matched",
      "rss_bytes": 2803253248,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 124.99421387503389,
      "phase": "matched",
      "rss_bytes": 2803253248,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 125.50166254199576,
      "phase": "matched",
      "rss_bytes": 3005235200,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 126.01191070897039,
      "phase": "matched",
      "rss_bytes": 3156803584,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 126.52026074996684,
      "phase": "matched",
      "rss_bytes": 3267379200,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 127.02742779196706,
      "phase": "matched",
      "rss_bytes": 3268018176,
      "footprint_bytes": 13805284080
    },
    {
      "elapsed_s": 127.53771208401304,
      "phase": "matched",
      "rss_bytes": 3266723840,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 128.04403229197487,
      "phase": "matched",
      "rss_bytes": 3159932928,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 128.5502885839669,
      "phase": "matched",
      "rss_bytes": 2734391296,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 129.060752667021,
      "phase": "matched",
      "rss_bytes": 2767978496,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 129.56451733398717,
      "phase": "matched",
      "rss_bytes": 2818654208,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 130.0748095420422,
      "phase": "matched",
      "rss_bytes": 2868707328,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 130.58509408403188,
      "phase": "matched",
      "rss_bytes": 3044048896,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 131.0940053750528,
      "phase": "matched",
      "rss_bytes": 3356950528,
      "footprint_bytes": 13805480688
    },
    {
      "elapsed_s": 131.6043259589933,
      "phase": "matched",
      "rss_bytes": 3419439104,
      "footprint_bytes": 13805480688
    },
    {
      "elapsed_s": 132.1145351669984,
      "phase": "matched",
      "rss_bytes": 3418898432,
      "footprint_bytes": 13805464304
    },
    {
      "elapsed_s": 132.62261279206723,
      "phase": "matched",
      "rss_bytes": 3418849280,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 133.12730683397967,
      "phase": "matched",
      "rss_bytes": 3219832832,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 133.6376921250485,
      "phase": "matched",
      "rss_bytes": 2790703104,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 134.14394416706637,
      "phase": "matched",
      "rss_bytes": 2728116224,
      "footprint_bytes": 13803268848
    },
    {
      "elapsed_s": 134.65173562499695,
      "phase": "matched",
      "rss_bytes": 2727723008,
      "footprint_bytes": 13802695408
    },
    {
      "elapsed_s": 135.1606285419548,
      "phase": "matched",
      "rss_bytes": 2827010048,
      "footprint_bytes": 13802711792
    },
    {
      "elapsed_s": 135.66136274999008,
      "phase": "matched",
      "rss_bytes": 2852421632,
      "footprint_bytes": 13803186928
    },
    {
      "elapsed_s": 136.17175395903178,
      "phase": "matched",
      "rss_bytes": 2915205120,
      "footprint_bytes": 13803236080
    },
    {
      "elapsed_s": 136.68200445896946,
      "phase": "matched",
      "rss_bytes": 3115728896,
      "footprint_bytes": 13803301616
    },
    {
      "elapsed_s": 137.19226783397608,
      "phase": "matched",
      "rss_bytes": 3378528256,
      "footprint_bytes": 13803285232
    },
    {
      "elapsed_s": 137.69829604204278,
      "phase": "matched",
      "rss_bytes": 3453812736,
      "footprint_bytes": 13803285232
    },
    {
      "elapsed_s": 138.20842308399733,
      "phase": "matched",
      "rss_bytes": 3453960192,
      "footprint_bytes": 13803285232
    },
    {
      "elapsed_s": 138.71642670896836,
      "phase": "matched",
      "rss_bytes": 3553509376,
      "footprint_bytes": 13803383536
    },
    {
      "elapsed_s": 139.22662904206663,
      "phase": "matched",
      "rss_bytes": 4115054592,
      "footprint_bytes": 13803383536
    },
    {
      "elapsed_s": 139.7369885420194,
      "phase": "matched",
      "rss_bytes": 4164927488,
      "footprint_bytes": 13803285232
    },
    {
      "elapsed_s": 140.24641208397225,
      "phase": "matched",
      "rss_bytes": 4262887424,
      "footprint_bytes": 13804120816
    },
    {
      "elapsed_s": 140.7508904170245,
      "phase": "matched",
      "rss_bytes": 4283531264,
      "footprint_bytes": 13804710640
    },
    {
      "elapsed_s": 141.25159529200755,
      "phase": "matched",
      "rss_bytes": 4333518848,
      "footprint_bytes": 13804727024
    },
    {
      "elapsed_s": 141.76047037506942,
      "phase": "matched",
      "rss_bytes": 4413014016,
      "footprint_bytes": 13804743408
    },
    {
      "elapsed_s": 142.27246333402582,
      "phase": "matched",
      "rss_bytes": 4448419840,
      "footprint_bytes": 13804808944
    },
    {
      "elapsed_s": 142.78008512500674,
      "phase": "matched",
      "rss_bytes": 4462379008,
      "footprint_bytes": 13804808944
    },
    {
      "elapsed_s": 143.28705716703553,
      "phase": "matched",
      "rss_bytes": 4527194112,
      "footprint_bytes": 13804858096
    },
    {
      "elapsed_s": 143.79481054202188,
      "phase": "matched",
      "rss_bytes": 4552228864,
      "footprint_bytes": 13804890864
    },
    {
      "elapsed_s": 144.30500325001776,
      "phase": "matched",
      "rss_bytes": 4592025600,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 144.810451791971,
      "phase": "matched",
      "rss_bytes": 4629381120,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 145.32063883403316,
      "phase": "matched",
      "rss_bytes": 4629397504,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 145.8307692919625,
      "phase": "matched",
      "rss_bytes": 4689117184,
      "footprint_bytes": 13805415152
    },
    {
      "elapsed_s": 146.3410778340185,
      "phase": "matched",
      "rss_bytes": 4689117184,
      "footprint_bytes": 13805415152
    },
    {
      "elapsed_s": 146.8508945000358,
      "phase": "matched",
      "rss_bytes": 4689117184,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 147.3604195000371,
      "phase": "matched",
      "rss_bytes": 4688789504,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 147.87059887498617,
      "phase": "matched",
      "rss_bytes": 4701274112,
      "footprint_bytes": 13805398768
    },
    {
      "elapsed_s": 148.37706887500826,
      "phase": "matched",
      "rss_bytes": 4713725952,
      "footprint_bytes": 13805398768
    },
    {
      "elapsed_s": 148.88733116700314,
      "phase": "matched",
      "rss_bytes": 4713218048,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 149.39229666697793,
      "phase": "matched",
      "rss_bytes": 4725669888,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 149.90102983405814,
      "phase": "matched",
      "rss_bytes": 4725800960,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 150.41037429205608,
      "phase": "matched",
      "rss_bytes": 4725915648,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 150.9205071249744,
      "phase": "matched",
      "rss_bytes": 4725915648,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 151.4294765839586,
      "phase": "matched",
      "rss_bytes": 4725932032,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 151.934718750068,
      "phase": "matched",
      "rss_bytes": 4725932032,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 152.44158937502652,
      "phase": "matched",
      "rss_bytes": 4725932032,
      "footprint_bytes": 13805431536
    },
    {
      "elapsed_s": 152.95044879196212,
      "phase": "matched",
      "rss_bytes": 4725899264,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 153.4587799999863,
      "phase": "matched",
      "rss_bytes": 4738383872,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 153.96029229206033,
      "phase": "matched",
      "rss_bytes": 4759502848,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 154.47054237499833,
      "phase": "matched",
      "rss_bytes": 4759568384,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 154.98080545896664,
      "phase": "matched",
      "rss_bytes": 4771987456,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 155.48652729205787,
      "phase": "matched",
      "rss_bytes": 4772003840,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 155.99368575005792,
      "phase": "matched",
      "rss_bytes": 4629708800,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 156.50407391705085,
      "phase": "matched",
      "rss_bytes": 4629708800,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 157.0067761669634,
      "phase": "matched",
      "rss_bytes": 4383653888,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 157.51031258399598,
      "phase": "matched",
      "rss_bytes": 4294787072,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 158.02054562501144,
      "phase": "matched",
      "rss_bytes": 4294787072,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 158.5307873339625,
      "phase": "matched",
      "rss_bytes": 4413063168,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 159.04103562503587,
      "phase": "matched",
      "rss_bytes": 3567910912,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 159.550572709064,
      "phase": "matched",
      "rss_bytes": 3352199168,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 160.0603446670575,
      "phase": "matched",
      "rss_bytes": 2852012032,
      "footprint_bytes": 13802367728
    },
    {
      "elapsed_s": 160.56990854197647,
      "phase": "matched",
      "rss_bytes": 1604567040,
      "footprint_bytes": 13802367728
    },
    {
      "elapsed_s": 161.07696520898025,
      "phase": "matched",
      "rss_bytes": 925892608,
      "footprint_bytes": 13803842288
    },
    {
      "elapsed_s": 161.58744266699068,
      "phase": "matched",
      "rss_bytes": 740327424,
      "footprint_bytes": 13804399344
    },
    {
      "elapsed_s": 162.0936361249769,
      "phase": "matched",
      "rss_bytes": 917045248,
      "footprint_bytes": 13805513456
    },
    {
      "elapsed_s": 162.60269291698933,
      "phase": "matched",
      "rss_bytes": 967262208,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 163.11289845895953,
      "phase": "matched",
      "rss_bytes": 1121681408,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 163.6198579169577,
      "phase": "matched",
      "rss_bytes": 1328267264,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 164.1233909999719,
      "phase": "matched",
      "rss_bytes": 1695596544,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 164.62410979205742,
      "phase": "matched",
      "rss_bytes": 1926168576,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 165.1336942500202,
      "phase": "matched",
      "rss_bytes": 2147713024,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 165.64365320897195,
      "phase": "matched",
      "rss_bytes": 2019000320,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 166.15385854197666,
      "phase": "matched",
      "rss_bytes": 1894809600,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 166.66038495895918,
      "phase": "matched",
      "rss_bytes": 2102132736,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 167.16292195906863,
      "phase": "matched",
      "rss_bytes": 2227273728,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 167.67312012496404,
      "phase": "matched",
      "rss_bytes": 2496413696,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 168.17698458395898,
      "phase": "matched",
      "rss_bytes": 2508718080,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 168.68429400003515,
      "phase": "matched",
      "rss_bytes": 2548924416,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 169.19100745907053,
      "phase": "matched",
      "rss_bytes": 2752053248,
      "footprint_bytes": 13805546224
    },
    {
      "elapsed_s": 169.6985258340137,
      "phase": "matched",
      "rss_bytes": 3015966720,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 170.20873020903673,
      "phase": "matched",
      "rss_bytes": 3073212416,
      "footprint_bytes": 13805726448
    },
    {
      "elapsed_s": 170.71900691697374,
      "phase": "matched",
      "rss_bytes": 3125198848,
      "footprint_bytes": 13805742832
    },
    {
      "elapsed_s": 171.2276652919827,
      "phase": "matched",
      "rss_bytes": 2576531456,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 171.73366841697134,
      "phase": "matched",
      "rss_bytes": 2337865728,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 172.5954208340263,
      "phase": "matched",
      "rss_bytes": 1180237824,
      "footprint_bytes": 13802957552
    },
    {
      "elapsed_s": 173.1016217500437,
      "phase": "matched",
      "rss_bytes": 107249664,
      "footprint_bytes": 13801073392
    },
    {
      "elapsed_s": 173.6124374170322,
      "phase": "matched",
      "rss_bytes": 193380352,
      "footprint_bytes": 13803219696
    },
    {
      "elapsed_s": 174.11712766706478,
      "phase": "matched",
      "rss_bytes": 193413120,
      "footprint_bytes": 13803711216
    },
    {
      "elapsed_s": 174.627519458998,
      "phase": "matched",
      "rss_bytes": 441909248,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 175.1379281670088,
      "phase": "matched",
      "rss_bytes": 465289216,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 175.63893124996684,
      "phase": "matched",
      "rss_bytes": 613990400,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 176.1468872090336,
      "phase": "matched",
      "rss_bytes": 801701888,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 176.65719858405646,
      "phase": "matched",
      "rss_bytes": 972636160,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 177.16734433406964,
      "phase": "matched",
      "rss_bytes": 1208860672,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 177.6738708340563,
      "phase": "matched",
      "rss_bytes": 1486225408,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 178.1763207090553,
      "phase": "matched",
      "rss_bytes": 1791836160,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 178.69180966704153,
      "phase": "matched",
      "rss_bytes": 2144714752,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 179.20447983406484,
      "phase": "matched",
      "rss_bytes": 2403893248,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 179.71241649996955,
      "phase": "matched",
      "rss_bytes": 2259861504,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 180.22678341704886,
      "phase": "matched",
      "rss_bytes": 1967505408,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 180.73607941705268,
      "phase": "matched",
      "rss_bytes": 1866678272,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 181.24594708404038,
      "phase": "matched",
      "rss_bytes": 2027929600,
      "footprint_bytes": 13804530416
    },
    {
      "elapsed_s": 181.75464549998287,
      "phase": "matched",
      "rss_bytes": 2027864064,
      "footprint_bytes": 13804530416
    },
    {
      "elapsed_s": 182.26062275003642,
      "phase": "matched",
      "rss_bytes": 2090860544,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 182.76823920896277,
      "phase": "matched",
      "rss_bytes": 2172993536,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 183.28012666699942,
      "phase": "matched",
      "rss_bytes": 2355429376,
      "footprint_bytes": 13804776176
    },
    {
      "elapsed_s": 183.78737066697795,
      "phase": "matched",
      "rss_bytes": 2506588160,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 184.29638370906468,
      "phase": "matched",
      "rss_bytes": 2616901632,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 184.80151804198977,
      "phase": "matched",
      "rss_bytes": 2648014848,
      "footprint_bytes": 13804776176
    },
    {
      "elapsed_s": 185.3101015840657,
      "phase": "matched",
      "rss_bytes": 2679390208,
      "footprint_bytes": 13805021936
    },
    {
      "elapsed_s": 185.81169604195748,
      "phase": "matched",
      "rss_bytes": 2498494464,
      "footprint_bytes": 13805021936
    },
    {
      "elapsed_s": 186.3129219589755,
      "phase": "matched",
      "rss_bytes": 2187067392,
      "footprint_bytes": 13804776176
    },
    {
      "elapsed_s": 186.82341470906977,
      "phase": "matched",
      "rss_bytes": 2225733632,
      "footprint_bytes": 13804776176
    },
    {
      "elapsed_s": 187.32771658396814,
      "phase": "matched",
      "rss_bytes": 2257928192,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 187.8380204590503,
      "phase": "matched",
      "rss_bytes": 2323546112,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 188.34211045899428,
      "phase": "matched",
      "rss_bytes": 2486321152,
      "footprint_bytes": 13805185776
    },
    {
      "elapsed_s": 188.849979834049,
      "phase": "matched",
      "rss_bytes": 2661744640,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 189.3599321669899,
      "phase": "matched",
      "rss_bytes": 2647179264,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 189.87280533404555,
      "phase": "matched",
      "rss_bytes": 2647228416,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 190.37755641702097,
      "phase": "matched",
      "rss_bytes": 2619326464,
      "footprint_bytes": 13802580720
    },
    {
      "elapsed_s": 190.87991316698026,
      "phase": "matched",
      "rss_bytes": 1652899840,
      "footprint_bytes": 13802580720
    },
    {
      "elapsed_s": 191.38971329201013,
      "phase": "matched",
      "rss_bytes": 508231680,
      "footprint_bytes": 13803842288
    },
    {
      "elapsed_s": 191.89338283403777,
      "phase": "matched",
      "rss_bytes": 508641280,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 192.40390095906332,
      "phase": "matched",
      "rss_bytes": 642039808,
      "footprint_bytes": 13804088048
    },
    {
      "elapsed_s": 192.91659375000745,
      "phase": "matched",
      "rss_bytes": 653344768,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 193.4307187499944,
      "phase": "matched",
      "rss_bytes": 652918784,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 193.94256304204464,
      "phase": "matched",
      "rss_bytes": 639631360,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 194.47527204197831,
      "phase": "matched",
      "rss_bytes": 170328064,
      "footprint_bytes": 13803416304
    },
    {
      "elapsed_s": 194.9836035000626,
      "phase": "matched",
      "rss_bytes": 86966272,
      "footprint_bytes": 13803432688
    },
    {
      "elapsed_s": 195.4933772920631,
      "phase": "matched",
      "rss_bytes": 164642816,
      "footprint_bytes": 13803924208
    },
    {
      "elapsed_s": 196.00370070897043,
      "phase": "matched",
      "rss_bytes": 164659200,
      "footprint_bytes": 13804251888
    },
    {
      "elapsed_s": 196.50761208403856,
      "phase": "matched",
      "rss_bytes": 212008960,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 197.0099645840237,
      "phase": "matched",
      "rss_bytes": 290963456,
      "footprint_bytes": 13804268272
    },
    {
      "elapsed_s": 197.5191544169793,
      "phase": "matched",
      "rss_bytes": 711180288,
      "footprint_bytes": 13804186352
    },
    {
      "elapsed_s": 198.02670745900832,
      "phase": "matched",
      "rss_bytes": 1238384640,
      "footprint_bytes": 13804235504
    },
    {
      "elapsed_s": 198.5370962920133,
      "phase": "matched",
      "rss_bytes": 1415331840,
      "footprint_bytes": 13804219120
    },
    {
      "elapsed_s": 199.03984637500253,
      "phase": "matched",
      "rss_bytes": 1660698624,
      "footprint_bytes": 13804759792
    },
    {
      "elapsed_s": 199.5501494590426,
      "phase": "matched",
      "rss_bytes": 1724071936,
      "footprint_bytes": 13804792560
    },
    {
      "elapsed_s": 200.05990045901854,
      "phase": "matched",
      "rss_bytes": 1973010432,
      "footprint_bytes": 13804874480
    },
    {
      "elapsed_s": 200.57013604196254,
      "phase": "matched",
      "rss_bytes": 2359164928,
      "footprint_bytes": 13804874480
    },
    {
      "elapsed_s": 201.0803254590137,
      "phase": "matched",
      "rss_bytes": 2899050496,
      "footprint_bytes": 13804874480
    },
    {
      "elapsed_s": 201.59049729199614,
      "phase": "matched",
      "rss_bytes": 3247095808,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 202.09201366698835,
      "phase": "matched",
      "rss_bytes": 3795271680,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 202.6000352500705,
      "phase": "matched",
      "rss_bytes": 3940630528,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 203.1096369170118,
      "phase": "matched",
      "rss_bytes": 4031774720,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 203.6198145840317,
      "phase": "matched",
      "rss_bytes": 4091396096,
      "footprint_bytes": 13805497072
    },
    {
      "elapsed_s": 204.12476116698235,
      "phase": "matched",
      "rss_bytes": 4131831808,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 204.634956917027,
      "phase": "matched",
      "rss_bytes": 4284055552,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 205.14368995896075,
      "phase": "matched",
      "rss_bytes": 4316463104,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 205.648093124968,
      "phase": "matched",
      "rss_bytes": 4366401536,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 206.15252400003374,
      "phase": "matched",
      "rss_bytes": 4421615616,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 206.66270049999002,
      "phase": "matched",
      "rss_bytes": 4458971136,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 207.1694724590052,
      "phase": "matched",
      "rss_bytes": 4518526976,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 207.67635783401784,
      "phase": "matched",
      "rss_bytes": 4518543360,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 208.18653945904225,
      "phase": "matched",
      "rss_bytes": 4534042624,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 208.69664974999614,
      "phase": "matched",
      "rss_bytes": 4549443584,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 209.19798345898744,
      "phase": "matched",
      "rss_bytes": 4561895424,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 209.70410387497395,
      "phase": "matched",
      "rss_bytes": 4574347264,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 210.21107204200234,
      "phase": "matched",
      "rss_bytes": 4586799104,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 210.7213137500221,
      "phase": "matched",
      "rss_bytes": 4617601024,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 211.23147129197605,
      "phase": "matched",
      "rss_bytes": 4617617408,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 211.7415952499723,
      "phase": "matched",
      "rss_bytes": 4617666560,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 212.24306783406064,
      "phase": "matched",
      "rss_bytes": 4617682944,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 212.75319191697054,
      "phase": "matched",
      "rss_bytes": 4633083904,
      "footprint_bytes": 13805300464
    },
    {
      "elapsed_s": 213.25907187501434,
      "phase": "matched",
      "rss_bytes": 4676403200,
      "footprint_bytes": 13805726448
    },
    {
      "elapsed_s": 213.7687070419779,
      "phase": "matched",
      "rss_bytes": 4711628800,
      "footprint_bytes": 13805726448
    },
    {
      "elapsed_s": 214.27640091697685,
      "phase": "matched",
      "rss_bytes": 4740530176,
      "footprint_bytes": 13805775600
    },
    {
      "elapsed_s": 214.7883947090013,
      "phase": "matched",
      "rss_bytes": 4771348480,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 215.28878041706048,
      "phase": "matched",
      "rss_bytes": 4771332096,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 215.79895337496419,
      "phase": "matched",
      "rss_bytes": 4830871552,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 216.3091075840639,
      "phase": "matched",
      "rss_bytes": 4830871552,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 216.81148291705176,
      "phase": "matched",
      "rss_bytes": 4850712576,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 217.31777816696558,
      "phase": "matched",
      "rss_bytes": 4850712576,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 217.8263312500203,
      "phase": "matched",
      "rss_bytes": 4870553600,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 218.33649620902725,
      "phase": "matched",
      "rss_bytes": 4870586368,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 218.8430082090199,
      "phase": "matched",
      "rss_bytes": 4870586368,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 219.34748970903456,
      "phase": "matched",
      "rss_bytes": 4870619136,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 219.84972562501207,
      "phase": "matched",
      "rss_bytes": 4870602752,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 220.35963075002655,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 220.86975404201075,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 221.37633208406623,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 221.88657708396204,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 222.39294925006106,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 222.9031512090005,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 223.41165966703556,
      "phase": "matched",
      "rss_bytes": 4890443776,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 223.92191187501885,
      "phase": "matched",
      "rss_bytes": 4890476544,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 224.42848341702484,
      "phase": "matched",
      "rss_bytes": 4890476544,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 224.9386598749552,
      "phase": "matched",
      "rss_bytes": 4890329088,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 225.44735566701274,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 225.9538209589664,
      "phase": "matched",
      "rss_bytes": 4890296320,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 226.46168320905417,
      "phase": "matched",
      "rss_bytes": 4890296320,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 226.9698167500319,
      "phase": "matched",
      "rss_bytes": 4890361856,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 227.47478241706267,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 227.9818769589765,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 228.49206437496468,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 229.00223333400209,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 229.50956129201222,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 230.01976887497585,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 230.5284997089766,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 231.03286366700195,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 231.54302445903886,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 232.05315166700166,
      "phase": "matched",
      "rss_bytes": 4890312704,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 232.55954287503846,
      "phase": "matched",
      "rss_bytes": 4890345472,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 233.06476320896763,
      "phase": "matched",
      "rss_bytes": 4890345472,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 233.56961466697976,
      "phase": "matched",
      "rss_bytes": 4890116096,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 234.076132416958,
      "phase": "matched",
      "rss_bytes": 4890116096,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 234.5845510000363,
      "phase": "matched",
      "rss_bytes": 4890001408,
      "footprint_bytes": 13805316848
    },
    {
      "elapsed_s": 235.09279274998698,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 235.60297754197381,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 236.10709066700656,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 236.614964999957,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 237.12073550000787,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13805529840
    },
    {
      "elapsed_s": 237.62617229204625,
      "phase": "matched",
      "rss_bytes": 4890329088,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 238.13637120905332,
      "phase": "matched",
      "rss_bytes": 4889034752,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 238.6428794170497,
      "phase": "matched",
      "rss_bytes": 4889001984,
      "footprint_bytes": 13805595376
    },
    {
      "elapsed_s": 239.15304808400106,
      "phase": "matched",
      "rss_bytes": 4889034752,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 239.65715537499636,
      "phase": "matched",
      "rss_bytes": 4889034752,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 240.16156208398752,
      "phase": "matched",
      "rss_bytes": 4889034752,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 240.67189195903484,
      "phase": "matched",
      "rss_bytes": 4889051136,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 241.17603812506422,
      "phase": "matched",
      "rss_bytes": 4889051136,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 241.68620033399202,
      "phase": "matched",
      "rss_bytes": 4889051136,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 242.19639150006697,
      "phase": "matched",
      "rss_bytes": 4889051136,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 242.6983089169953,
      "phase": "matched",
      "rss_bytes": 4888821760,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 243.19878645904828,
      "phase": "matched",
      "rss_bytes": 4888788992,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 243.70032958406955,
      "phase": "matched",
      "rss_bytes": 4888788992,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 244.20935245906003,
      "phase": "matched",
      "rss_bytes": 4888739840,
      "footprint_bytes": 13805628144
    },
    {
      "elapsed_s": 244.71955475001596,
      "phase": "matched",
      "rss_bytes": 4887707648,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 245.22605158400256,
      "phase": "matched",
      "rss_bytes": 4887494656,
      "footprint_bytes": 13805562608
    },
    {
      "elapsed_s": 245.75419708399568,
      "phase": "matched",
      "rss_bytes": 4642881536,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 246.4172322920058,
      "phase": "matched",
      "rss_bytes": 4620599296,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 247.02797054196708,
      "phase": "matched",
      "rss_bytes": 3716677632,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 247.53245641698595,
      "phase": "matched",
      "rss_bytes": 3105144832,
      "footprint_bytes": 13802892016
    },
    {
      "elapsed_s": 248.10716712498106,
      "phase": "matched",
      "rss_bytes": 1491435520,
      "footprint_bytes": 13803318000
    },
    {
      "elapsed_s": 248.61622970900498,
      "phase": "matched",
      "rss_bytes": 640253952,
      "footprint_bytes": 13804120816
    },
    {
      "elapsed_s": 249.12203662504908,
      "phase": "matched",
      "rss_bytes": 640122880,
      "footprint_bytes": 13802875632
    },
    {
      "elapsed_s": 249.62611770897638,
      "phase": "matched",
      "rss_bytes": 307707904,
      "footprint_bytes": 13802842864
    },
    {
      "elapsed_s": 250.1329271249706,
      "phase": "matched",
      "rss_bytes": 304496640,
      "footprint_bytes": 13802842864
    },
    {
      "elapsed_s": 250.65389083395712,
      "phase": "matched",
      "rss_bytes": 359038976,
      "footprint_bytes": 13803809520
    },
    {
      "elapsed_s": 251.1552259590244,
      "phase": "matched",
      "rss_bytes": 664993792,
      "footprint_bytes": 13803842288
    },
    {
      "elapsed_s": 251.66467687499244,
      "phase": "matched",
      "rss_bytes": 857915392,
      "footprint_bytes": 13804645104
    },
    {
      "elapsed_s": 252.17485541698989,
      "phase": "matched",
      "rss_bytes": 1070399488,
      "footprint_bytes": 13804694256
    },
    {
      "elapsed_s": 252.67634620901663,
      "phase": "matched",
      "rss_bytes": 1425571840,
      "footprint_bytes": 13804546800
    },
    {
      "elapsed_s": 253.18659775005654,
      "phase": "matched",
      "rss_bytes": 1780826112,
      "footprint_bytes": 13804923632
    },
    {
      "elapsed_s": 253.69694191706367,
      "phase": "matched",
      "rss_bytes": 2154151936,
      "footprint_bytes": 13804907248
    },
    {
      "elapsed_s": 254.20739016705193,
      "phase": "matched",
      "rss_bytes": 2459549696,
      "footprint_bytes": 13804907248
    },
    {
      "elapsed_s": 254.71559312497266,
      "phase": "matched",
      "rss_bytes": 2917875712,
      "footprint_bytes": 13805382384
    },
    {
      "elapsed_s": 255.2180669590598,
      "phase": "matched",
      "rss_bytes": 3414278144,
      "footprint_bytes": 13805382384
    },
    {
      "elapsed_s": 255.72822187503334,
      "phase": "matched",
      "rss_bytes": 3735093248,
      "footprint_bytes": 13805382384
    },
    {
      "elapsed_s": 256.23803945898544,
      "phase": "matched",
      "rss_bytes": 3834904576,
      "footprint_bytes": 13805382384
    },
    {
      "elapsed_s": 256.7419497499941,
      "phase": "matched",
      "rss_bytes": 3998760960,
      "footprint_bytes": 13805071088
    },
    {
      "elapsed_s": 257.25216891698074,
      "phase": "matched",
      "rss_bytes": 4094853120,
      "footprint_bytes": 13805071088
    },
    {
      "elapsed_s": 257.7601785840234,
      "phase": "matched",
      "rss_bytes": 4144791552,
      "footprint_bytes": 13804858096
    },
    {
      "elapsed_s": 258.26250337506644,
      "phase": "matched",
      "rss_bytes": 4211081216,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 258.77277862501796,
      "phase": "matched",
      "rss_bytes": 4273373184,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 259.28298283403274,
      "phase": "matched",
      "rss_bytes": 4352950272,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 259.7924192090286,
      "phase": "matched",
      "rss_bytes": 4352950272,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 260.3016781669576,
      "phase": "matched",
      "rss_bytes": 4367990784,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 260.8072615839774,
      "phase": "matched",
      "rss_bytes": 4383408128,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 261.3132441249909,
      "phase": "matched",
      "rss_bytes": 4465590272,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 261.81832249998115,
      "phase": "matched",
      "rss_bytes": 4478042112,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 262.3257679590024,
      "phase": "matched",
      "rss_bytes": 4550049792,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 262.83148933399934,
      "phase": "matched",
      "rss_bytes": 4610211840,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 263.3378905840218,
      "phase": "matched",
      "rss_bytes": 4610211840,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 263.8424512919737,
      "phase": "matched",
      "rss_bytes": 4610211840,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 264.3516221670434,
      "phase": "matched",
      "rss_bytes": 4610162688,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 264.8610202090349,
      "phase": "matched",
      "rss_bytes": 4624842752,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 265.3635001250077,
      "phase": "matched",
      "rss_bytes": 4667359232,
      "footprint_bytes": 13805054704
    },
    {
      "elapsed_s": 265.87422787502874,
      "phase": "matched",
      "rss_bytes": 4691329024,
      "footprint_bytes": 13805578992
    },
    {
      "elapsed_s": 266.3757302920567,
      "phase": "matched",
      "rss_bytes": 4740071424,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 266.88594083406497,
      "phase": "matched",
      "rss_bytes": 4770856960,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 267.39612195896916,
      "phase": "matched",
      "rss_bytes": 4770742272,
      "footprint_bytes": 13805611760
    },
    {
      "elapsed_s": 267.90629966696724,
      "phase": "matched",
      "rss_bytes": 4830281728,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 268.40904341696296,
      "phase": "matched",
      "rss_bytes": 4830281728,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 268.9128510840237,
      "phase": "matched",
      "rss_bytes": 4850122752,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 269.4166900840355,
      "phase": "matched",
      "rss_bytes": 4850139136,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 269.9256992499577,
      "phase": "matched",
      "rss_bytes": 4869963776,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 270.4358697090065,
      "phase": "matched",
      "rss_bytes": 4869980160,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 270.94233908399474,
      "phase": "matched",
      "rss_bytes": 4869980160,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 271.4497950000223,
      "phase": "matched",
      "rss_bytes": 4870029312,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 271.95901491702534,
      "phase": "matched",
      "rss_bytes": 4889853952,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 272.4655569170136,
      "phase": "matched",
      "rss_bytes": 4889853952,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 272.97564579197206,
      "phase": "matched",
      "rss_bytes": 4889853952,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 273.48587429197505,
      "phase": "matched",
      "rss_bytes": 4889853952,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 273.9960361249978,
      "phase": "matched",
      "rss_bytes": 4889608192,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 274.50621450005565,
      "phase": "matched",
      "rss_bytes": 4889624576,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 275.00895620905794,
      "phase": "matched",
      "rss_bytes": 4889624576,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 275.50915916706435,
      "phase": "matched",
      "rss_bytes": 4887887872,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 276.01732650003396,
      "phase": "matched",
      "rss_bytes": 4884660224,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 276.5289757499704,
      "phase": "matched",
      "rss_bytes": 4887740416,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 277.0394973340444,
      "phase": "matched",
      "rss_bytes": 4712710144,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 277.5498092500493,
      "phase": "matched",
      "rss_bytes": 4712710144,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 278.05082654196303,
      "phase": "matched",
      "rss_bytes": 4133896192,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 278.5589920839993,
      "phase": "matched",
      "rss_bytes": 3151626240,
      "footprint_bytes": 13805677296
    },
    {
      "elapsed_s": 279.06092808395624,
      "phase": "matched",
      "rss_bytes": 2995404800,
      "footprint_bytes": 13804530416
    },
    {
      "elapsed_s": 279.5700814590091,
      "phase": "matched",
      "rss_bytes": 1310900224,
      "footprint_bytes": 13804546800
    },
    {
      "elapsed_s": 280.07383745897096,
      "phase": "matched",
      "rss_bytes": 1310916608,
      "footprint_bytes": 13804546800
    },
    {
      "elapsed_s": 280.5846225420246,
      "phase": "matched",
      "rss_bytes": 986939392,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 281.09469454200007,
      "phase": "matched",
      "rss_bytes": 966131712,
      "footprint_bytes": 13804874480
    },
    {
      "elapsed_s": 281.6013255419675,
      "phase": "matched",
      "rss_bytes": 966131712,
      "footprint_bytes": 13803629296
    },
    {
      "elapsed_s": 282.111568500055,
      "phase": "matched",
      "rss_bytes": 977731584,
      "footprint_bytes": 13802908400
    },
    {
      "elapsed_s": 282.62174662505277,
      "phase": "matched",
      "rss_bytes": 977731584,
      "footprint_bytes": 13802908400
    },
    {
      "elapsed_s": 283.12568187504075,
      "phase": "matched",
      "rss_bytes": 974848000,
      "footprint_bytes": 13802908400
    },
    {
      "elapsed_s": 283.6359482500702,
      "phase": "matched",
      "rss_bytes": 959692800,
      "footprint_bytes": 13802908400
    },
    {
      "elapsed_s": 284.146553958999,
      "phase": "matched",
      "rss_bytes": 874954752,
      "footprint_bytes": 13801286384
    },
    {
      "elapsed_s": 284.65686533402186,
      "phase": "matched",
      "rss_bytes": 300974080,
      "footprint_bytes": 13803924208
    },
    {
      "elapsed_s": 285.1671944169793,
      "phase": "matched",
      "rss_bytes": 278364160,
      "footprint_bytes": 13804415728
    },
    {
      "elapsed_s": 285.6729047920089,
      "phase": "matched",
      "rss_bytes": 438779904,
      "footprint_bytes": 13804612336
    },
    {
      "elapsed_s": 286.1757561250124,
      "phase": "matched",
      "rss_bytes": 438779904,
      "footprint_bytes": 13804612336
    },
    {
      "elapsed_s": 286.6864666249603,
      "phase": "matched",
      "rss_bytes": 437813248,
      "footprint_bytes": 13804399344
    },
    {
      "elapsed_s": 287.1981277089799,
      "phase": "matched",
      "rss_bytes": 522698752,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 287.70754937501624,
      "phase": "matched",
      "rss_bytes": 661880832,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 288.2170207090676,
      "phase": "matched",
      "rss_bytes": 921878528,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 288.7273222920485,
      "phase": "matched",
      "rss_bytes": 1304346624,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 289.2376696669962,
      "phase": "matched",
      "rss_bytes": 1752236032,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 289.7479808339849,
      "phase": "matched",
      "rss_bytes": 1945419776,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 290.2562100420473,
      "phase": "matched",
      "rss_bytes": 2064842752,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 290.7569962920388,
      "phase": "matched",
      "rss_bytes": 2365882368,
      "footprint_bytes": 13804890864
    },
    {
      "elapsed_s": 291.2672005420318,
      "phase": "matched",
      "rss_bytes": 2523136000,
      "footprint_bytes": 13804890864
    },
    {
      "elapsed_s": 291.7770220839884,
      "phase": "matched",
      "rss_bytes": 2963570688,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 292.282238792046,
      "phase": "matched",
      "rss_bytes": 3342499840,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 292.78580179205164,
      "phase": "matched",
      "rss_bytes": 3510272000,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 293.29603783402126,
      "phase": "matched",
      "rss_bytes": 3682762752,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 293.8017429590691,
      "phase": "matched",
      "rss_bytes": 3811098624,
      "footprint_bytes": 13804956400
    },
    {
      "elapsed_s": 294.309529250022,
      "phase": "matched",
      "rss_bytes": 3980034048,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 294.80977137503214,
      "phase": "matched",
      "rss_bytes": 3980132352,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 295.3246929170564,
      "phase": "matched",
      "rss_bytes": 4098539520,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 295.8254724170547,
      "phase": "matched",
      "rss_bytes": 4098572288,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 296.33564658404794,
      "phase": "matched",
      "rss_bytes": 4133273600,
      "footprint_bytes": 13805136624
    },
    {
      "elapsed_s": 296.84067316702567,
      "phase": "matched",
      "rss_bytes": 4145741824,
      "footprint_bytes": 13805136624
    },
    {
      "elapsed_s": 297.35005537502,
      "phase": "matched",
      "rss_bytes": 4225875968,
      "footprint_bytes": 13805136624
    },
    {
      "elapsed_s": 297.85097533406224,
      "phase": "matched",
      "rss_bytes": 4263215104,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 298.3554767089663,
      "phase": "matched",
      "rss_bytes": 4275683328,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 298.8613994170446,
      "phase": "matched",
      "rss_bytes": 4335288320,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 299.3716562499758,
      "phase": "matched",
      "rss_bytes": 4362321920,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 299.8734502920415,
      "phase": "matched",
      "rss_bytes": 4406345728,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 300.383694750024,
      "phase": "matched",
      "rss_bytes": 4475502592,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 300.88789137499407,
      "phase": "matched",
      "rss_bytes": 4475502592,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 301.39773016702384,
      "phase": "matched",
      "rss_bytes": 4495327232,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 301.90352470905054,
      "phase": "matched",
      "rss_bytes": 4495360000,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 302.4137227090541,
      "phase": "matched",
      "rss_bytes": 4495360000,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 302.92391404206865,
      "phase": "matched",
      "rss_bytes": 4524687360,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 303.4340803750092,
      "phase": "matched",
      "rss_bytes": 4551802880,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 303.94424704206176,
      "phase": "matched",
      "rss_bytes": 4595843072,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 304.4544564590324,
      "phase": "matched",
      "rss_bytes": 4632756224,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 304.9646440000506,
      "phase": "matched",
      "rss_bytes": 4645208064,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 305.4719065419631,
      "phase": "matched",
      "rss_bytes": 4674961408,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 305.97536499996204,
      "phase": "matched",
      "rss_bytes": 4749230080,
      "footprint_bytes": 13804972784
    },
    {
      "elapsed_s": 306.47893312503584,
      "phase": "matched",
      "rss_bytes": 4749213696,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 306.9891588749597,
      "phase": "matched",
      "rss_bytes": 4749230080,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 307.49937970901374,
      "phase": "matched",
      "rss_bytes": 4769071104,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 308.00182458397467,
      "phase": "matched",
      "rss_bytes": 4769087488,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 308.5125910419738,
      "phase": "matched",
      "rss_bytes": 4788944896,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 309.0227598750498,
      "phase": "matched",
      "rss_bytes": 4788961280,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 309.53243274998385,
      "phase": "matched",
      "rss_bytes": 4788912128,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 310.0425340840593,
      "phase": "matched",
      "rss_bytes": 4788928512,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 310.55271054198965,
      "phase": "matched",
      "rss_bytes": 4808753152,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 311.0539975420106,
      "phase": "matched",
      "rss_bytes": 4808687616,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 311.5601330420468,
      "phase": "matched",
      "rss_bytes": 4808687616,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 312.06518141704146,
      "phase": "matched",
      "rss_bytes": 4808687616,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 312.5753168340307,
      "phase": "matched",
      "rss_bytes": 4808687616,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 313.07637975004036,
      "phase": "matched",
      "rss_bytes": 4868194304,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 313.57947754196357,
      "phase": "matched",
      "rss_bytes": 4867932160,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 314.08983591699507,
      "phase": "matched",
      "rss_bytes": 4867276800,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 314.60019312496297,
      "phase": "matched",
      "rss_bytes": 4888674304,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 315.1096692919964,
      "phase": "matched",
      "rss_bytes": 4888854528,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 315.61977412505075,
      "phase": "matched",
      "rss_bytes": 4888936448,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 316.122487250017,
      "phase": "matched",
      "rss_bytes": 4888985600,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 316.63263675000053,
      "phase": "matched",
      "rss_bytes": 4889034752,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 317.1428146250546,
      "phase": "matched",
      "rss_bytes": 4889116672,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 317.65089370904025,
      "phase": "matched",
      "rss_bytes": 4887445504,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 318.1656516670482,
      "phase": "matched",
      "rss_bytes": 4887199744,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 318.6757456669584,
      "phase": "matched",
      "rss_bytes": 4887085056,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 319.1844275840558,
      "phase": "matched",
      "rss_bytes": 4887085056,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 319.68934045906644,
      "phase": "matched",
      "rss_bytes": 4887019520,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 320.1994844999863,
      "phase": "matched",
      "rss_bytes": 4887085056,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 320.7024862089893,
      "phase": "matched",
      "rss_bytes": 4887134208,
      "footprint_bytes": 13805087472
    },
    {
      "elapsed_s": 321.2069533750182,
      "phase": "matched",
      "rss_bytes": 4887216128,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 321.7166783340508,
      "phase": "matched",
      "rss_bytes": 4887232512,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 322.22691325005144,
      "phase": "matched",
      "rss_bytes": 4887232512,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 322.7370297500165,
      "phase": "matched",
      "rss_bytes": 4887248896,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 323.2471257089637,
      "phase": "matched",
      "rss_bytes": 4887396352,
      "footprint_bytes": 13805398768
    },
    {
      "elapsed_s": 323.75759079202544,
      "phase": "matched",
      "rss_bytes": 4887396352,
      "footprint_bytes": 13805398768
    },
    {
      "elapsed_s": 324.26444316701964,
      "phase": "matched",
      "rss_bytes": 4887429120,
      "footprint_bytes": 13805398768
    },
    {
      "elapsed_s": 324.76527854206506,
      "phase": "matched",
      "rss_bytes": 4887478272,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 325.2754722919781,
      "phase": "matched",
      "rss_bytes": 4887494656,
      "footprint_bytes": 13805153008
    },
    {
      "elapsed_s": 325.7856397089781,
      "phase": "matched",
      "rss_bytes": 4888952832,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 326.2897188339848,
      "phase": "matched",
      "rss_bytes": 4888969216,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 326.7977151670493,
      "phase": "matched",
      "rss_bytes": 4888969216,
      "footprint_bytes": 13805136624
    },
    {
      "elapsed_s": 327.30602379201446,
      "phase": "matched",
      "rss_bytes": 4888985600,
      "footprint_bytes": 13805136624
    },
    {
      "elapsed_s": 327.8075267500244,
      "phase": "matched",
      "rss_bytes": 4888903680,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 328.313871750026,
      "phase": "matched",
      "rss_bytes": 4888887296,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 328.8241695839679,
      "phase": "matched",
      "rss_bytes": 4888903680,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 329.3344462090172,
      "phase": "matched",
      "rss_bytes": 4888903680,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 329.8446066250326,
      "phase": "matched",
      "rss_bytes": 4887658496,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 330.35471308405977,
      "phase": "matched",
      "rss_bytes": 4887379968,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 330.86242791695986,
      "phase": "matched",
      "rss_bytes": 4887347200,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 331.3725880420534,
      "phase": "matched",
      "rss_bytes": 4887330816,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 331.8750396670075,
      "phase": "matched",
      "rss_bytes": 4887183360,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 332.38389145897236,
      "phase": "matched",
      "rss_bytes": 4887199744,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 332.8853583750315,
      "phase": "matched",
      "rss_bytes": 4887117824,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 333.38617495901417,
      "phase": "matched",
      "rss_bytes": 4887117824,
      "footprint_bytes": 13805185776
    },
    {
      "elapsed_s": 333.8963448749855,
      "phase": "matched",
      "rss_bytes": 4883415040,
      "footprint_bytes": 13805169392
    },
    {
      "elapsed_s": 334.40637462504674,
      "phase": "matched",
      "rss_bytes": 4883038208,
      "footprint_bytes": 13805202160
    },
    {
      "elapsed_s": 334.92436629196163,
      "phase": "matched",
      "rss_bytes": 4718444544,
      "footprint_bytes": 13805185776
    },
    {
      "elapsed_s": 335.43431983399205,
      "phase": "matched",
      "rss_bytes": 4286693376,
      "footprint_bytes": 13805185776
    },
    {
      "elapsed_s": 336.0777915000217,
      "phase": "matched",
      "rss_bytes": 3142844416,
      "footprint_bytes": 13805185776
    },
    {
      "elapsed_s": 336.58806845906656,
      "phase": "matched",
      "rss_bytes": 1894367232,
      "footprint_bytes": 13804137200
    },
    {
      "elapsed_s": 337.1261422090465,
      "phase": "matched",
      "rss_bytes": 1245904896,
      "footprint_bytes": 13805120240
    },
    {
      "elapsed_s": 337.6370780840516,
      "phase": "matched",
      "rss_bytes": 1298464768,
      "footprint_bytes": 13804415728
    },
    {
      "elapsed_s": 338.13903395901434,
      "phase": "matched",
      "rss_bytes": 1231601664,
      "footprint_bytes": 13804399344
    },
    {
      "elapsed_s": 338.6487354170531,
      "phase": "matched",
      "rss_bytes": 1231634432,
      "footprint_bytes": 13803891440
    },
    {
      "elapsed_s": 339.15832633397076,
      "phase": "matched",
      "rss_bytes": 1711144960,
      "footprint_bytes": 13804464880
    },
    {
      "elapsed_s": 339.66073262505233,
      "phase": "matched",
      "rss_bytes": 2236497920,
      "footprint_bytes": 13804464880
    },
    {
      "elapsed_s": 340.16820658405777,
      "phase": "matched",
      "rss_bytes": 2731130880,
      "footprint_bytes": 13804464880
    },
    {
      "elapsed_s": 340.6784217499662,
      "phase": "matched",
      "rss_bytes": 2986967040,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 341.18858387495857,
      "phase": "matched",
      "rss_bytes": 3180920832,
      "footprint_bytes": 13804989168
    },
    {
      "elapsed_s": 341.6955269590253,
      "phase": "matched",
      "rss_bytes": 3404103680,
      "footprint_bytes": 13805005552
    },
    {
      "elapsed_s": 342.20580691704527,
      "phase": "matched",
      "rss_bytes": 3839868928,
      "footprint_bytes": 13804989168
    },
    {
      "elapsed_s": 342.71134870906826,
      "phase": "matched",
      "rss_bytes": 3926327296,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 343.22148562502116,
      "phase": "matched",
      "rss_bytes": 4059774976,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 343.7316557089798,
      "phase": "matched",
      "rss_bytes": 4095115264,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 344.23497558396775,
      "phase": "matched",
      "rss_bytes": 4146446336,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 344.74512429197785,
      "phase": "matched",
      "rss_bytes": 4225908736,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 345.24662391701713,
      "phase": "matched",
      "rss_bytes": 4253876224,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 345.74908033397514,
      "phase": "matched",
      "rss_bytes": 4293623808,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 346.2593394999858,
      "phase": "matched",
      "rss_bytes": 4303208448,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 346.7656370840268,
      "phase": "matched",
      "rss_bytes": 4321886208,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 347.26858000003267,
      "phase": "matched",
      "rss_bytes": 4369645568,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 347.7711873750668,
      "phase": "matched",
      "rss_bytes": 4379934720,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 348.27672016702127,
      "phase": "matched",
      "rss_bytes": 4439572480,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 348.7869507500436,
      "phase": "matched",
      "rss_bytes": 4439588864,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 349.2923825420439,
      "phase": "matched",
      "rss_bytes": 4454989824,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 349.8013413340086,
      "phase": "matched",
      "rss_bytes": 4474896384,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 350.30813650006894,
      "phase": "matched",
      "rss_bytes": 4490297344,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 350.8084996250691,
      "phase": "matched",
      "rss_bytes": 4510203904,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 351.3186594590079,
      "phase": "matched",
      "rss_bytes": 4516708352,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 351.8248037500307,
      "phase": "matched",
      "rss_bytes": 4576280576,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 352.3348983749747,
      "phase": "matched",
      "rss_bytes": 4581097472,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 352.84134862502106,
      "phase": "matched",
      "rss_bytes": 4627267584,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 353.3505140839843,
      "phase": "matched",
      "rss_bytes": 4627267584,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 353.8606543339556,
      "phase": "matched",
      "rss_bytes": 4627267584,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 354.36920433398336,
      "phase": "matched",
      "rss_bytes": 4627283968,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 354.8793516670121,
      "phase": "matched",
      "rss_bytes": 4627283968,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 355.3825696250424,
      "phase": "matched",
      "rss_bytes": 4642684928,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 355.89204954204615,
      "phase": "matched",
      "rss_bytes": 4658069504,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 356.4021996250376,
      "phase": "matched",
      "rss_bytes": 4710498304,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 356.90808179206215,
      "phase": "matched",
      "rss_bytes": 4746084352,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 357.4183928340208,
      "phase": "matched",
      "rss_bytes": 4750475264,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 357.92867766704876,
      "phase": "matched",
      "rss_bytes": 4781244416,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 358.4385217500385,
      "phase": "matched",
      "rss_bytes": 4840816640,
      "footprint_bytes": 13805660912
    },
    {
      "elapsed_s": 358.94561337505,
      "phase": "matched",
      "rss_bytes": 4840816640,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 359.4459091250319,
      "phase": "matched",
      "rss_bytes": 4860657664,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 359.9537027500337,
      "phase": "matched",
      "rss_bytes": 4860657664,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 360.4591775420122,
      "phase": "matched",
      "rss_bytes": 4860657664,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 360.9694007500075,
      "phase": "matched",
      "rss_bytes": 4880449536,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 361.47962550004013,
      "phase": "matched",
      "rss_bytes": 4880449536,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 361.9891085419804,
      "phase": "matched",
      "rss_bytes": 4880465920,
      "footprint_bytes": 13805824752
    },
    {
      "elapsed_s": 362.4992551669711,
      "phase": "matched",
      "rss_bytes": 4880465920,
      "footprint_bytes": 13805824752
    },
    {
      "elapsed_s": 363.00199562497437,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805906672
    },
    {
      "elapsed_s": 363.5121545420261,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805906672
    },
    {
      "elapsed_s": 364.0222810000414,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805906672
    },
    {
      "elapsed_s": 364.5229589169612,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805693680
    },
    {
      "elapsed_s": 365.03323199995793,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 365.5406555420486,
      "phase": "matched",
      "rss_bytes": 4900356096,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 366.04817279207055,
      "phase": "matched",
      "rss_bytes": 4900339712,
      "footprint_bytes": 13805857520
    },
    {
      "elapsed_s": 366.55724875000305,
      "phase": "matched",
      "rss_bytes": 4900519936,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 367.06741558399517,
      "phase": "matched",
      "rss_bytes": 4900519936,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 367.57459950004704,
      "phase": "matched",
      "rss_bytes": 4900536320,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 368.08480725006666,
      "phase": "matched",
      "rss_bytes": 4900536320,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 368.5949781250674,
      "phase": "matched",
      "rss_bytes": 4900536320,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 369.0966371250106,
      "phase": "matched",
      "rss_bytes": 4900536320,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 369.599589459016,
      "phase": "matched",
      "rss_bytes": 4900536320,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 370.1097904170165,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 370.61067979200743,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 371.12084254203364,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 371.62702570902184,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 372.12826237501577,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 372.63842620898504,
      "phase": "matched",
      "rss_bytes": 4900487168,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 373.14856233401224,
      "phase": "matched",
      "rss_bytes": 4900470784,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 373.6587256670464,
      "phase": "matched",
      "rss_bytes": 4900421632,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 374.162959584035,
      "phase": "matched",
      "rss_bytes": 4900323328,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 374.66642879205756,
      "phase": "matched",
      "rss_bytes": 4900241408,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 375.1765995840542,
      "phase": "matched",
      "rss_bytes": 4900241408,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 375.68532566702925,
      "phase": "matched",
      "rss_bytes": 4900241408,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 376.1954962500604,
      "phase": "matched",
      "rss_bytes": 4900208640,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 376.7025651669828,
      "phase": "matched",
      "rss_bytes": 4900208640,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 377.21147229196504,
      "phase": "matched",
      "rss_bytes": 4900208640,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 377.72165633400436,
      "phase": "matched",
      "rss_bytes": 4900159488,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 378.22623433405533,
      "phase": "matched",
      "rss_bytes": 4887429120,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 378.7321851250017,
      "phase": "matched",
      "rss_bytes": 4887429120,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 379.24232320906594,
      "phase": "matched",
      "rss_bytes": 4887429120,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 379.74632045906037,
      "phase": "matched",
      "rss_bytes": 4887494656,
      "footprint_bytes": 13805644528
    },
    {
      "elapsed_s": 380.2573362500407,
      "phase": "matched",
      "rss_bytes": 4888887296,
      "footprint_bytes": 13805710064
    },
    {
      "elapsed_s": 380.76752670900896,
      "phase": "matched",
      "rss_bytes": 4950720512,
      "footprint_bytes": 13890923296
    },
    {
      "elapsed_s": 381.2777219170239,
      "phase": "matched",
      "rss_bytes": 4936482816,
      "footprint_bytes": 13891857184
    },
    {
      "elapsed_s": 381.7880551670678,
      "phase": "matched",
      "rss_bytes": 3962880000,
      "footprint_bytes": 13891267360
    },
    {
      "elapsed_s": 382.2900460839737,
      "phase": "matched",
      "rss_bytes": 3485908992,
      "footprint_bytes": 13891283744
    },
    {
      "elapsed_s": 382.79448908404447,
      "phase": "matched",
      "rss_bytes": 3211689984,
      "footprint_bytes": 13890841376
    },
    {
      "elapsed_s": 383.3387095000362,
      "phase": "matched",
      "rss_bytes": 2770337792,
      "footprint_bytes": 13863283464
    },
    {
      "elapsed_s": 383.85146054206416,
      "phase": "matched",
      "rss_bytes": 2773008384,
      "footprint_bytes": 13865872136
    },
    {
      "elapsed_s": 384.3607617090456,
      "phase": "matched",
      "rss_bytes": 2773139456,
      "footprint_bytes": 13890251528
    },
    {
      "elapsed_s": 384.87076333398,
      "phase": "matched",
      "rss_bytes": 2774188032,
      "footprint_bytes": 13890693896
    },
    {
      "elapsed_s": 385.3809789590305,
      "phase": "matched",
      "rss_bytes": 2775416832,
      "footprint_bytes": 13952609032
    },
    {
      "elapsed_s": 385.8912265000399,
      "phase": "matched",
      "rss_bytes": 2950561792,
      "footprint_bytes": 13953149704
    },
    {
      "elapsed_s": 386.3956746250624,
      "phase": "matched",
      "rss_bytes": 3174678528,
      "footprint_bytes": 13953051400
    },
    {
      "elapsed_s": 386.9001990420511,
      "phase": "matched",
      "rss_bytes": 3387080704,
      "footprint_bytes": 13953477384
    },
    {
      "elapsed_s": 387.40785666706506,
      "phase": "matched",
      "rss_bytes": 4073537536,
      "footprint_bytes": 13956999944
    },
    {
      "elapsed_s": 387.91819766699336,
      "phase": "matched",
      "rss_bytes": 4336156672,
      "footprint_bytes": 13961734920
    },
    {
      "elapsed_s": 388.4247996250633,
      "phase": "matched",
      "rss_bytes": 3623010304,
      "footprint_bytes": 13962980104
    },
    {
      "elapsed_s": 388.9317290839972,
      "phase": "matched",
      "rss_bytes": 3710402560,
      "footprint_bytes": 13963012872
    },
    {
      "elapsed_s": 389.43626741704065,
      "phase": "matched",
      "rss_bytes": 3711205376,
      "footprint_bytes": 13964733192
    },
    {
      "elapsed_s": 389.9421940000029,
      "phase": "matched",
      "rss_bytes": 3706273792,
      "footprint_bytes": 13965355784
    },
    {
      "elapsed_s": 390.4503522090381,
      "phase": "matched",
      "rss_bytes": 3697836032,
      "footprint_bytes": 13966224136
    },
    {
      "elapsed_s": 390.9583558749873,
      "phase": "matched",
      "rss_bytes": 3696410624,
      "footprint_bytes": 13966682888
    },
    {
      "elapsed_s": 391.46663037501276,
      "phase": "matched",
      "rss_bytes": 3565174784,
      "footprint_bytes": 13966748424
    },
    {
      "elapsed_s": 391.9753057920607,
      "phase": "matched",
      "rss_bytes": 3646373888,
      "footprint_bytes": 13967878920
    },
    {
      "elapsed_s": 392.4834479590645,
      "phase": "matched",
      "rss_bytes": 3646324736,
      "footprint_bytes": 13967764232
    },
    {
      "elapsed_s": 392.99319662502967,
      "phase": "matched",
      "rss_bytes": 3646881792,
      "footprint_bytes": 13968173832
    },
    {
      "elapsed_s": 393.49629458400887,
      "phase": "matched",
      "rss_bytes": 3646586880,
      "footprint_bytes": 13969173280
    },
    {
      "elapsed_s": 394.0052750420291,
      "phase": "matched",
      "rss_bytes": 3180150784,
      "footprint_bytes": 13970254624
    },
    {
      "elapsed_s": 394.7131475000642,
      "phase": "matched",
      "rss_bytes": 2330722304,
      "footprint_bytes": 13969976096
    },
    {
      "elapsed_s": 395.22326595906634,
      "phase": "matched",
      "rss_bytes": 2608545792,
      "footprint_bytes": 13970402104
    },
    {
      "elapsed_s": 395.7338692090707,
      "phase": "matched",
      "rss_bytes": 2461171712,
      "footprint_bytes": 13970221880
    },
    {
      "elapsed_s": 396.24421937495936,
      "phase": "matched",
      "rss_bytes": 1880965120,
      "footprint_bytes": 13970221880
    },
    {
      "elapsed_s": 396.7506615839666,
      "phase": "matched",
      "rss_bytes": 2345861120,
      "footprint_bytes": 13971204920
    },
    {
      "elapsed_s": 397.25984212500043,
      "phase": "matched",
      "rss_bytes": 2542829568,
      "footprint_bytes": 13971417912
    },
    {
      "elapsed_s": 397.7689248750685,
      "phase": "matched",
      "rss_bytes": 2733277184,
      "footprint_bytes": 13971499832
    },
    {
      "elapsed_s": 398.2799861250678,
      "phase": "matched",
      "rss_bytes": 2732359680,
      "footprint_bytes": 13972056888
    },
    {
      "elapsed_s": 398.78387816704344,
      "phase": "matched",
      "rss_bytes": 2636480512,
      "footprint_bytes": 13972024120
    },
    {
      "elapsed_s": 399.28505108400714,
      "phase": "matched",
      "rss_bytes": 2634530816,
      "footprint_bytes": 13972024120
    },
    {
      "elapsed_s": 399.79484333400615,
      "phase": "matched",
      "rss_bytes": 2481274880,
      "footprint_bytes": 13971909432
    },
    {
      "elapsed_s": 400.3274797090562,
      "phase": "matched",
      "rss_bytes": 1863090176,
      "footprint_bytes": 13971909432
    },
    {
      "elapsed_s": 400.83222750003915,
      "phase": "matched",
      "rss_bytes": 1580597248,
      "footprint_bytes": 13971565368
    },
    {
      "elapsed_s": 401.34070116700605,
      "phase": "matched",
      "rss_bytes": 1821523968,
      "footprint_bytes": 13971565368
    },
    {
      "elapsed_s": 401.85446466703434,
      "phase": "matched",
      "rss_bytes": 1908998144,
      "footprint_bytes": 13972269880
    },
    {
      "elapsed_s": 402.35846816701815,
      "phase": "matched",
      "rss_bytes": 1908457472,
      "footprint_bytes": 13972286264
    },
    {
      "elapsed_s": 402.8623297919985,
      "phase": "matched",
      "rss_bytes": 2109734912,
      "footprint_bytes": 13972761400
    },
    {
      "elapsed_s": 403.3690885420656,
      "phase": "matched",
      "rss_bytes": 2109505536,
      "footprint_bytes": 13972171576
    },
    {
      "elapsed_s": 403.87546466698404,
      "phase": "matched",
      "rss_bytes": 2331983872,
      "footprint_bytes": 13973318456
    },
    {
      "elapsed_s": 404.38454862497747,
      "phase": "matched",
      "rss_bytes": 2332000256,
      "footprint_bytes": 13973318456
    },
    {
      "elapsed_s": 404.8891036249697,
      "phase": "matched",
      "rss_bytes": 2540912640,
      "footprint_bytes": 13973302072
    },
    {
      "elapsed_s": 405.39943104202393,
      "phase": "matched",
      "rss_bytes": 2649522176,
      "footprint_bytes": 13973449528
    },
    {
      "elapsed_s": 405.9090137090534,
      "phase": "matched",
      "rss_bytes": 2649128960,
      "footprint_bytes": 13973449528
    },
    {
      "elapsed_s": 406.4103803749895,
      "phase": "matched",
      "rss_bytes": 2720317440,
      "footprint_bytes": 13972941624
    },
    {
      "elapsed_s": 406.9114785840502,
      "phase": "matched",
      "rss_bytes": 2719989760,
      "footprint_bytes": 13972958008
    },
    {
      "elapsed_s": 407.4175517919939,
      "phase": "matched",
      "rss_bytes": 2720661504,
      "footprint_bytes": 13973498680
    },
    {
      "elapsed_s": 407.92439612501767,
      "phase": "matched",
      "rss_bytes": 2720071680,
      "footprint_bytes": 13973498680
    },
    {
      "elapsed_s": 408.43487274996005,
      "phase": "matched",
      "rss_bytes": 2719940608,
      "footprint_bytes": 13973334840
    },
    {
      "elapsed_s": 408.9434674590593,
      "phase": "matched",
      "rss_bytes": 2719645696,
      "footprint_bytes": 13973220152
    },
    {
      "elapsed_s": 409.4508345000213,
      "phase": "matched",
      "rss_bytes": 2720448512,
      "footprint_bytes": 13973678904
    },
    {
      "elapsed_s": 409.9612939590588,
      "phase": "matched",
      "rss_bytes": 2720595968,
      "footprint_bytes": 13973711672
    },
    {
      "elapsed_s": 410.4674297500169,
      "phase": "matched",
      "rss_bytes": 2720645120,
      "footprint_bytes": 13973695288
    },
    {
      "elapsed_s": 410.97838291700464,
      "phase": "matched",
      "rss_bytes": 2721579008,
      "footprint_bytes": 13974235960
    },
    {
      "elapsed_s": 411.47920370905194,
      "phase": "matched",
      "rss_bytes": 2721185792,
      "footprint_bytes": 13974367032
    },
    {
      "elapsed_s": 411.98107070906553,
      "phase": "matched",
      "rss_bytes": 2721169408,
      "footprint_bytes": 13974350648
    },
    {
      "elapsed_s": 412.4942888340447,
      "phase": "matched",
      "rss_bytes": 2721972224,
      "footprint_bytes": 13974481720
    },
    {
      "elapsed_s": 412.9995731670642,
      "phase": "matched",
      "rss_bytes": 2721873920,
      "footprint_bytes": 13974760248
    },
    {
      "elapsed_s": 413.5093480000505,
      "phase": "matched",
      "rss_bytes": 2721890304,
      "footprint_bytes": 13974743864
    },
    {
      "elapsed_s": 414.01187333406415,
      "phase": "matched",
      "rss_bytes": 2721726464,
      "footprint_bytes": 13974760248
    },
    {
      "elapsed_s": 414.5147311670007,
      "phase": "matched",
      "rss_bytes": 2722217984,
      "footprint_bytes": 13975120696
    },
    {
      "elapsed_s": 415.0207319170004,
      "phase": "matched",
      "rss_bytes": 2722168832,
      "footprint_bytes": 13975120696
    },
    {
      "elapsed_s": 415.52422745898366,
      "phase": "matched",
      "rss_bytes": 2722185216,
      "footprint_bytes": 13975071544
    },
    {
      "elapsed_s": 416.0337335419608,
      "phase": "matched",
      "rss_bytes": 2721366016,
      "footprint_bytes": 13975087928
    },
    {
      "elapsed_s": 416.54613433405757,
      "phase": "matched",
      "rss_bytes": 2721398784,
      "footprint_bytes": 13975071544
    },
    {
      "elapsed_s": 417.0554582920158,
      "phase": "matched",
      "rss_bytes": 2721136640,
      "footprint_bytes": 13975186232
    },
    {
      "elapsed_s": 417.565935416962,
      "phase": "matched",
      "rss_bytes": 2721267712,
      "footprint_bytes": 13975153464
    },
    {
      "elapsed_s": 418.0762660839828,
      "phase": "matched",
      "rss_bytes": 2722234368,
      "footprint_bytes": 13976054584
    },
    {
      "elapsed_s": 418.58001795900054,
      "phase": "matched",
      "rss_bytes": 2722234368,
      "footprint_bytes": 13976070968
    },
    {
      "elapsed_s": 419.0876307920553,
      "phase": "matched",
      "rss_bytes": 2722283520,
      "footprint_bytes": 13976070968
    },
    {
      "elapsed_s": 419.59789745905437,
      "phase": "matched",
      "rss_bytes": 2722349056,
      "footprint_bytes": 13975677752
    },
    {
      "elapsed_s": 420.1027822920587,
      "phase": "matched",
      "rss_bytes": 2722824192,
      "footprint_bytes": 13976202040
    },
    {
      "elapsed_s": 420.60815083398484,
      "phase": "matched",
      "rss_bytes": 2722840576,
      "footprint_bytes": 13976185656
    },
    {
      "elapsed_s": 421.11726545903366,
      "phase": "matched",
      "rss_bytes": 2722021376,
      "footprint_bytes": 13976283960
    },
    {
      "elapsed_s": 421.6240831250325,
      "phase": "matched",
      "rss_bytes": 2722856960,
      "footprint_bytes": 13976939320
    },
    {
      "elapsed_s": 422.12995349999983,
      "phase": "matched",
      "rss_bytes": 2722758656,
      "footprint_bytes": 13976939320
    },
    {
      "elapsed_s": 422.6387622919865,
      "phase": "matched",
      "rss_bytes": 2722824192,
      "footprint_bytes": 13976726328
    },
    {
      "elapsed_s": 423.1466713750269,
      "phase": "matched",
      "rss_bytes": 2722627584,
      "footprint_bytes": 13976972088
    },
    {
      "elapsed_s": 423.6487808340462,
      "phase": "matched",
      "rss_bytes": 2721955840,
      "footprint_bytes": 13976873784
    },
    {
      "elapsed_s": 424.1590266249841,
      "phase": "matched",
      "rss_bytes": 2721579008,
      "footprint_bytes": 13976873784
    },
    {
      "elapsed_s": 424.66935220896266,
      "phase": "matched",
      "rss_bytes": 2721185792,
      "footprint_bytes": 13976513336
    },
    {
      "elapsed_s": 425.1714470000006,
      "phase": "matched",
      "rss_bytes": 2722201600,
      "footprint_bytes": 13977316152
    },
    {
      "elapsed_s": 425.68056166695897,
      "phase": "matched",
      "rss_bytes": 2721955840,
      "footprint_bytes": 13977316152
    },
    {
      "elapsed_s": 426.18415879202075,
      "phase": "matched",
      "rss_bytes": 2721267712,
      "footprint_bytes": 13977316152
    },
    {
      "elapsed_s": 426.6945533750113,
      "phase": "matched",
      "rss_bytes": 2721300480,
      "footprint_bytes": 13977070392
    },
    {
      "elapsed_s": 427.19627658405807,
      "phase": "matched",
      "rss_bytes": 2721497088,
      "footprint_bytes": 13977611064
    },
    {
      "elapsed_s": 427.7023722920567,
      "phase": "matched",
      "rss_bytes": 2720841728,
      "footprint_bytes": 13977611064
    },
    {
      "elapsed_s": 428.2109705420444,
      "phase": "matched",
      "rss_bytes": 2720694272,
      "footprint_bytes": 13977643832
    },
    {
      "elapsed_s": 428.7181867499603,
      "phase": "matched",
      "rss_bytes": 2720727040,
      "footprint_bytes": 13977774904
    },
    {
      "elapsed_s": 429.22071895899717,
      "phase": "matched",
      "rss_bytes": 2720530432,
      "footprint_bytes": 13977791288
    },
    {
      "elapsed_s": 429.7237475840375,
      "phase": "matched",
      "rss_bytes": 2878914560,
      "footprint_bytes": 13977840440
    },
    {
      "elapsed_s": 430.2337538750144,
      "phase": "matched",
      "rss_bytes": 2997469184,
      "footprint_bytes": 13977807672
    },
    {
      "elapsed_s": 430.74332308396697,
      "phase": "matched",
      "rss_bytes": 2012479488,
      "footprint_bytes": 13977447224
    },
    {
      "elapsed_s": 431.25317962502595,
      "phase": "matched",
      "rss_bytes": 1933754368,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 431.76023029198404,
      "phase": "matched",
      "rss_bytes": 1866055680,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 432.266380792018,
      "phase": "matched",
      "rss_bytes": 1599897600,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 432.7701252499828,
      "phase": "matched",
      "rss_bytes": 1467891712,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 433.2802949170582,
      "phase": "matched",
      "rss_bytes": 1446936576,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 433.7914417500142,
      "phase": "matched",
      "rss_bytes": 1500725248,
      "footprint_bytes": 13977856824
    },
    {
      "elapsed_s": 434.30147837498225,
      "phase": "matched",
      "rss_bytes": 1231110144,
      "footprint_bytes": 13977856824
    },
    {
      "elapsed_s": 434.80242566706147,
      "phase": "matched",
      "rss_bytes": 1193394176,
      "footprint_bytes": 13977856824
    },
    {
      "elapsed_s": 435.3123239589622,
      "phase": "matched",
      "rss_bytes": 663060480,
      "footprint_bytes": 13976791864
    },
    {
      "elapsed_s": 435.823765499983,
      "phase": "matched",
      "rss_bytes": 755924992,
      "footprint_bytes": 13976791864
    },
    {
      "elapsed_s": 436.3264301250456,
      "phase": "matched",
      "rss_bytes": 600424448,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 436.82933724997565,
      "phase": "matched",
      "rss_bytes": 268468224,
      "footprint_bytes": 13977447224
    },
    {
      "elapsed_s": 437.33961212506983,
      "phase": "matched",
      "rss_bytes": 148783104,
      "footprint_bytes": 13977365304
    },
    {
      "elapsed_s": 437.85002033400815,
      "phase": "matched",
      "rss_bytes": 148602880,
      "footprint_bytes": 13977512760
    },
    {
      "elapsed_s": 438.35726041696034,
      "phase": "matched",
      "rss_bytes": 147259392,
      "footprint_bytes": 13976988496
    },
    {
      "elapsed_s": 438.8674565840047,
      "phase": "matched",
      "rss_bytes": 143097856,
      "footprint_bytes": 13977332560
    },
    {
      "elapsed_s": 439.3705478339689,
      "phase": "matched",
      "rss_bytes": 112394240,
      "footprint_bytes": 13977086800
    },
    {
      "elapsed_s": 439.88103579205927,
      "phase": "matched",
      "rss_bytes": 84115456,
      "footprint_bytes": 13977381712
    },
    {
      "elapsed_s": 440.3905224590562,
      "phase": "matched",
      "rss_bytes": 185155584,
      "footprint_bytes": 13976972112
    },
    {
      "elapsed_s": 440.90097216703,
      "phase": "matched",
      "rss_bytes": 179175424,
      "footprint_bytes": 13976972112
    },
    {
      "elapsed_s": 441.4115400420269,
      "phase": "matched",
      "rss_bytes": 156188672,
      "footprint_bytes": 13976972112
    },
    {
      "elapsed_s": 441.92216412501875,
      "phase": "matched",
      "rss_bytes": 152944640,
      "footprint_bytes": 13976988496
    },
    {
      "elapsed_s": 442.43306970898993,
      "phase": "matched",
      "rss_bytes": 151797760,
      "footprint_bytes": 13976742736
    },
    {
      "elapsed_s": 442.94051879202016,
      "phase": "matched",
      "rss_bytes": 150437888,
      "footprint_bytes": 13976759120
    },
    {
      "elapsed_s": 443.448169084033,
      "phase": "matched",
      "rss_bytes": 246054912,
      "footprint_bytes": 13977692984
    },
    {
      "elapsed_s": 443.9517399170436,
      "phase": "matched",
      "rss_bytes": 246071296,
      "footprint_bytes": 13977856824
    },
    {
      "elapsed_s": 444.46007037500385,
      "phase": "matched",
      "rss_bytes": 246120448,
      "footprint_bytes": 13977922360
    },
    {
      "elapsed_s": 444.96486662502866,
      "phase": "matched",
      "rss_bytes": 339951616,
      "footprint_bytes": 13978315576
    },
    {
      "elapsed_s": 445.4693190420512,
      "phase": "matched",
      "rss_bytes": 339918848,
      "footprint_bytes": 13978495800
    },
    {
      "elapsed_s": 445.97390450001694,
      "phase": "matched",
      "rss_bytes": 414924800,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 446.4807070840616,
      "phase": "matched",
      "rss_bytes": 414711808,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 446.98844004201237,
      "phase": "matched",
      "rss_bytes": 376733696,
      "footprint_bytes": 13978495800
    },
    {
      "elapsed_s": 447.4909571669996,
      "phase": "matched",
      "rss_bytes": 162168832,
      "footprint_bytes": 13977676600
    },
    {
      "elapsed_s": 447.9954155420419,
      "phase": "matched",
      "rss_bytes": 145342464,
      "footprint_bytes": 13977676600
    },
    {
      "elapsed_s": 448.4997659169603,
      "phase": "matched",
      "rss_bytes": 207077376,
      "footprint_bytes": 13977856824
    },
    {
      "elapsed_s": 449.00223370897584,
      "phase": "matched",
      "rss_bytes": 207077376,
      "footprint_bytes": 13978020664
    },
    {
      "elapsed_s": 449.50679633405525,
      "phase": "matched",
      "rss_bytes": 207077376,
      "footprint_bytes": 13978020664
    },
    {
      "elapsed_s": 450.0170935840579,
      "phase": "matched",
      "rss_bytes": 209321984,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 450.5290658749873,
      "phase": "matched",
      "rss_bytes": 282935296,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 451.0317269170191,
      "phase": "matched",
      "rss_bytes": 282951680,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 451.54181337496266,
      "phase": "matched",
      "rss_bytes": 357482496,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 452.0523870000616,
      "phase": "matched",
      "rss_bytes": 357302272,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 452.562674124958,
      "phase": "matched",
      "rss_bytes": 357875712,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 453.0710907919565,
      "phase": "matched",
      "rss_bytes": 357875712,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 453.5798232089728,
      "phase": "matched",
      "rss_bytes": 451788800,
      "footprint_bytes": 13978037048
    },
    {
      "elapsed_s": 454.0821301250253,
      "phase": "matched",
      "rss_bytes": 451788800,
      "footprint_bytes": 13978037048
    },
    {
      "elapsed_s": 454.5829347500112,
      "phase": "matched",
      "rss_bytes": 450035712,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 455.0903782499954,
      "phase": "matched",
      "rss_bytes": 450035712,
      "footprint_bytes": 13977938744
    },
    {
      "elapsed_s": 455.60069483402185,
      "phase": "matched",
      "rss_bytes": 526172160,
      "footprint_bytes": 13978037048
    },
    {
      "elapsed_s": 456.10699291701894,
      "phase": "matched",
      "rss_bytes": 526139392,
      "footprint_bytes": 13978266424
    },
    {
      "elapsed_s": 456.6159538750071,
      "phase": "matched",
      "rss_bytes": 472875008,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 457.1210495000705,
      "phase": "matched",
      "rss_bytes": 427655168,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 457.6239126670407,
      "phase": "matched",
      "rss_bytes": 473825280,
      "footprint_bytes": 13977561912
    },
    {
      "elapsed_s": 458.1316723340424,
      "phase": "matched",
      "rss_bytes": 473825280,
      "footprint_bytes": 13978348344
    },
    {
      "elapsed_s": 458.6346299169818,
      "phase": "matched",
      "rss_bytes": 549519360,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 459.1431202919921,
      "phase": "matched",
      "rss_bytes": 548864000,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 459.6516063750023,
      "phase": "matched",
      "rss_bytes": 548159488,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 460.1622264169855,
      "phase": "matched",
      "rss_bytes": 546308096,
      "footprint_bytes": 13977135928
    },
    {
      "elapsed_s": 460.6736007920699,
      "phase": "matched",
      "rss_bytes": 622837760,
      "footprint_bytes": 13977873208
    },
    {
      "elapsed_s": 461.1831871670438,
      "phase": "matched",
      "rss_bytes": 622837760,
      "footprint_bytes": 13977873208
    },
    {
      "elapsed_s": 461.6923399170628,
      "phase": "matched",
      "rss_bytes": 622837760,
      "footprint_bytes": 13978512184
    },
    {
      "elapsed_s": 462.1988777089864,
      "phase": "matched",
      "rss_bytes": 700153856,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 462.7055463750148,
      "phase": "matched",
      "rss_bytes": 699285504,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 463.2072600000538,
      "phase": "matched",
      "rss_bytes": 698662912,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 463.71176954195835,
      "phase": "matched",
      "rss_bytes": 699138048,
      "footprint_bytes": 13977234232
    },
    {
      "elapsed_s": 464.2216401670594,
      "phase": "matched",
      "rss_bytes": 692584448,
      "footprint_bytes": 13976742712
    },
    {
      "elapsed_s": 464.73217770899646,
      "phase": "matched",
      "rss_bytes": 506839040,
      "footprint_bytes": 13977692984
    },
    {
      "elapsed_s": 465.2383014590014,
      "phase": "matched",
      "rss_bytes": 373161984,
      "footprint_bytes": 13977709368
    },
    {
      "elapsed_s": 465.7406184170395,
      "phase": "matched",
      "rss_bytes": 167313408,
      "footprint_bytes": 13977692984
    },
    {
      "elapsed_s": 466.249197792029,
      "phase": "matched",
      "rss_bytes": 166805504,
      "footprint_bytes": 13977152312
    },
    {
      "elapsed_s": 466.75685487501323,
      "phase": "matched",
      "rss_bytes": 155222016,
      "footprint_bytes": 13977692984
    },
    {
      "elapsed_s": 467.26016162498854,
      "phase": "matched",
      "rss_bytes": 231227392,
      "footprint_bytes": 13978184504
    },
    {
      "elapsed_s": 467.77051829197444,
      "phase": "matched",
      "rss_bytes": 231014400,
      "footprint_bytes": 13978184504
    },
    {
      "elapsed_s": 468.28082229197025,
      "phase": "matched",
      "rss_bytes": 172130304,
      "footprint_bytes": 13977627448
    },
    {
      "elapsed_s": 468.8469664170407,
      "phase": "matched",
      "rss_bytes": 137084928,
      "footprint_bytes": 13977627448
    },
    {
      "elapsed_s": 469.3550012919586,
      "phase": "matched",
      "rss_bytes": 130744320,
      "footprint_bytes": 13976775480
    },
    {
      "elapsed_s": 469.8623004590627,
      "phase": "matched",
      "rss_bytes": 113688576,
      "footprint_bytes": 13976857400
    },
    {
      "elapsed_s": 470.37282399996184,
      "phase": "matched",
      "rss_bytes": 191725568,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 470.8806366249919,
      "phase": "matched",
      "rss_bytes": 191725568,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 471.3843638750259,
      "phase": "matched",
      "rss_bytes": 191741952,
      "footprint_bytes": 13977545528
    },
    {
      "elapsed_s": 471.89332841697615,
      "phase": "matched",
      "rss_bytes": 267665408,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 472.4037669589743,
      "phase": "matched",
      "rss_bytes": 267272192,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 472.9053264170652,
      "phase": "matched",
      "rss_bytes": 265125888,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 473.4156571669737,
      "phase": "matched",
      "rss_bytes": 340770816,
      "footprint_bytes": 13978479416
    },
    {
      "elapsed_s": 473.9218207920203,
      "phase": "matched",
      "rss_bytes": 340672512,
      "footprint_bytes": 13978479416
    },
    {
      "elapsed_s": 474.4223225839669,
      "phase": "matched",
      "rss_bytes": 339640320,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 474.9315866250545,
      "phase": "matched",
      "rss_bytes": 366772224,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 475.4369631250156,
      "phase": "matched",
      "rss_bytes": 366329856,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 475.93918620899785,
      "phase": "matched",
      "rss_bytes": 366346240,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 476.44962895906065,
      "phase": "matched",
      "rss_bytes": 460800000,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 476.9597473749891,
      "phase": "matched",
      "rss_bytes": 460685312,
      "footprint_bytes": 13977725752
    },
    {
      "elapsed_s": 477.46613141696434,
      "phase": "matched",
      "rss_bytes": 289964032,
      "footprint_bytes": 13977709368
    },
    {
      "elapsed_s": 477.9712036669953,
      "phase": "matched",
      "rss_bytes": 289701888,
      "footprint_bytes": 13978004280
    },
    {
      "elapsed_s": 478.4790626670001,
      "phase": "matched",
      "rss_bytes": 155910144,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 478.9853615000611,
      "phase": "matched",
      "rss_bytes": 249839616,
      "footprint_bytes": 13978200888
    },
    {
      "elapsed_s": 479.4955765840132,
      "phase": "matched",
      "rss_bytes": 249839616,
      "footprint_bytes": 13978200888
    },
    {
      "elapsed_s": 480.0048240000615,
      "phase": "matched",
      "rss_bytes": 249839616,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 480.5056335419649,
      "phase": "matched",
      "rss_bytes": 343293952,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 481.0162109170342,
      "phase": "matched",
      "rss_bytes": 343293952,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 481.52701687498484,
      "phase": "matched",
      "rss_bytes": 435355648,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 482.0336013750639,
      "phase": "matched",
      "rss_bytes": 435421184,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 482.5420262090629,
      "phase": "matched",
      "rss_bytes": 434798592,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 483.0506406669738,
      "phase": "matched",
      "rss_bytes": 528826368,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 483.5514985000482,
      "phase": "matched",
      "rss_bytes": 528711680,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 484.0609447499737,
      "phase": "matched",
      "rss_bytes": 528105472,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 484.57162041706033,
      "phase": "matched",
      "rss_bytes": 621379584,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 485.08030041703023,
      "phase": "matched",
      "rss_bytes": 621379584,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 485.58718116697855,
      "phase": "matched",
      "rss_bytes": 621379584,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 486.093368834001,
      "phase": "matched",
      "rss_bytes": 712605696,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 486.60350070905406,
      "phase": "matched",
      "rss_bytes": 712523776,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 487.11402237496804,
      "phase": "matched",
      "rss_bytes": 712491008,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 487.62428954197094,
      "phase": "matched",
      "rss_bytes": 680476672,
      "footprint_bytes": 13977463608
    },
    {
      "elapsed_s": 488.1325191250071,
      "phase": "matched",
      "rss_bytes": 680378368,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 488.6400477499701,
      "phase": "matched",
      "rss_bytes": 680394752,
      "footprint_bytes": 13977479992
    },
    {
      "elapsed_s": 489.1500844169641,
      "phase": "matched",
      "rss_bytes": 681033728,
      "footprint_bytes": 13976759096
    },
    {
      "elapsed_s": 489.6550934170373,
      "phase": "matched",
      "rss_bytes": 774946816,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 490.15836112503894,
      "phase": "matched",
      "rss_bytes": 774946816,
      "footprint_bytes": 13978282808
    },
    {
      "elapsed_s": 490.66123591701034,
      "phase": "matched",
      "rss_bytes": 774225920,
      "footprint_bytes": 13978528568
    },
    {
      "elapsed_s": 491.1719361670548,
      "phase": "matched",
      "rss_bytes": 867057664,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 491.68090595898684,
      "phase": "matched",
      "rss_bytes": 867008512,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 492.19127208401915,
      "phase": "matched",
      "rss_bytes": 864452608,
      "footprint_bytes": 13977152312
    },
    {
      "elapsed_s": 492.69946462498046,
      "phase": "matched",
      "rss_bytes": 958955520,
      "footprint_bytes": 13977873208
    },
    {
      "elapsed_s": 493.2062750000041,
      "phase": "matched",
      "rss_bytes": 958988288,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 493.70695970905945,
      "phase": "matched",
      "rss_bytes": 1052131328,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 494.21767079201527,
      "phase": "matched",
      "rss_bytes": 1051901952,
      "footprint_bytes": 13977496376
    },
    {
      "elapsed_s": 494.7214846670395,
      "phase": "matched",
      "rss_bytes": 1051246592,
      "footprint_bytes": 13977496376
    },
    {
      "elapsed_s": 495.2238766250666,
      "phase": "matched",
      "rss_bytes": 1145110528,
      "footprint_bytes": 13978053432
    },
    {
      "elapsed_s": 495.7332421670435,
      "phase": "matched",
      "rss_bytes": 1144438784,
      "footprint_bytes": 13978069816
    },
    {
      "elapsed_s": 496.23995299998205,
      "phase": "matched",
      "rss_bytes": 1143488512,
      "footprint_bytes": 13977971512
    },
    {
      "elapsed_s": 496.7421395420097,
      "phase": "matched",
      "rss_bytes": 1237204992,
      "footprint_bytes": 13978348344
    },
    {
      "elapsed_s": 497.25226862495765,
      "phase": "matched",
      "rss_bytes": 1237172224,
      "footprint_bytes": 13978364728
    },
    {
      "elapsed_s": 497.75313941703644,
      "phase": "matched",
      "rss_bytes": 1234894848,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 498.26364579203073,
      "phase": "matched",
      "rss_bytes": 1328283648,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 498.7722625840688,
      "phase": "matched",
      "rss_bytes": 1327513600,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 499.28138075000606,
      "phase": "matched",
      "rss_bytes": 1325711360,
      "footprint_bytes": 13977168696
    },
    {
      "elapsed_s": 499.78940437501296,
      "phase": "matched",
      "rss_bytes": 1420394496,
      "footprint_bytes": 13977496376
    },
    {
      "elapsed_s": 500.29992616700474,
      "phase": "matched",
      "rss_bytes": 1420918784,
      "footprint_bytes": 13977496376
    },
    {
      "elapsed_s": 500.80653525004163,
      "phase": "matched",
      "rss_bytes": 1420918784,
      "footprint_bytes": 13977496376
    },
    {
      "elapsed_s": 501.31263454200234,
      "phase": "matched",
      "rss_bytes": 1514815488,
      "footprint_bytes": 13978069816
    },
    {
      "elapsed_s": 501.81683241704013,
      "phase": "matched",
      "rss_bytes": 1514815488,
      "footprint_bytes": 13978299192
    },
    {
      "elapsed_s": 502.32654291705694,
      "phase": "matched",
      "rss_bytes": 1608253440,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 502.83680175000336,
      "phase": "matched",
      "rss_bytes": 1608253440,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 503.3455119590508,
      "phase": "matched",
      "rss_bytes": 1608253440,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 503.85572037496604,
      "phase": "matched",
      "rss_bytes": 1685913600,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 504.3659902920481,
      "phase": "matched",
      "rss_bytes": 1685913600,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 504.8684888749849,
      "phase": "matched",
      "rss_bytes": 1766883328,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 505.37869370903354,
      "phase": "matched",
      "rss_bytes": 1766883328,
      "footprint_bytes": 13977021240
    },
    {
      "elapsed_s": 505.8888774589868,
      "phase": "matched",
      "rss_bytes": 1765933056,
      "footprint_bytes": 13977021240
    },
    {
      "elapsed_s": 506.3991927499883,
      "phase": "matched",
      "rss_bytes": 1765933056,
      "footprint_bytes": 13976202040
    },
    {
      "elapsed_s": 506.9094284999883,
      "phase": "matched",
      "rss_bytes": 1765441536,
      "footprint_bytes": 13976202040
    },
    {
      "elapsed_s": 507.41494562500156,
      "phase": "matched",
      "rss_bytes": 1765244928,
      "footprint_bytes": 13975710520
    },
    {
      "elapsed_s": 507.9253520000493,
      "phase": "matched",
      "rss_bytes": 1765244928,
      "footprint_bytes": 13975710520
    },
    {
      "elapsed_s": 508.4355689169606,
      "phase": "matched",
      "rss_bytes": 1765097472,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 508.94578399998136,
      "phase": "matched",
      "rss_bytes": 1764966400,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 509.4560420420021,
      "phase": "matched",
      "rss_bytes": 1764753408,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 509.96060333400965,
      "phase": "matched",
      "rss_bytes": 1764753408,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 510.470853292034,
      "phase": "matched",
      "rss_bytes": 1114963968,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 510.99956816702615,
      "phase": "matched",
      "rss_bytes": 838107136,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 511.5064270000439,
      "phase": "matched",
      "rss_bytes": 782565376,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 512.0166781250155,
      "phase": "matched",
      "rss_bytes": 777240576,
      "footprint_bytes": 13975399224
    },
    {
      "elapsed_s": 512.5235731250141,
      "phase": "matched",
      "rss_bytes": 875249664,
      "footprint_bytes": 13977414456
    },
    {
      "elapsed_s": 513.033988084062,
      "phase": "matched",
      "rss_bytes": 875249664,
      "footprint_bytes": 13977414456
    },
    {
      "elapsed_s": 513.5438204590464,
      "phase": "matched",
      "rss_bytes": 875249664,
      "footprint_bytes": 13977512760
    },
    {
      "elapsed_s": 514.0540533340536,
      "phase": "matched",
      "rss_bytes": 875249664,
      "footprint_bytes": 13977512760
    },
    {
      "elapsed_s": 514.5564929170068,
      "phase": "matched",
      "rss_bytes": 872185856,
      "footprint_bytes": 13977398072
    },
    {
      "elapsed_s": 515.0669040840585,
      "phase": "matched",
      "rss_bytes": 948912128,
      "footprint_bytes": 13977742136
    },
    {
      "elapsed_s": 515.5771749169799,
      "phase": "matched",
      "rss_bytes": 1130758144,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 516.0850420000497,
      "phase": "matched",
      "rss_bytes": 1130184704,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 516.5952888750471,
      "phase": "matched",
      "rss_bytes": 1304051712,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 517.1029363339767,
      "phase": "matched",
      "rss_bytes": 1499348992,
      "footprint_bytes": 13978544952
    },
    {
      "elapsed_s": 517.610821209033,
      "phase": "matched",
      "rss_bytes": 1775501312,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 518.1210399999982,
      "phase": "matched",
      "rss_bytes": 2172633088,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 518.6306617920054,
      "phase": "matched",
      "rss_bytes": 2421882880,
      "footprint_bytes": 13978561336
    },
    {
      "elapsed_s": 519.13993170904,
      "phase": "matched",
      "rss_bytes": 2625470464,
      "footprint_bytes": 13978577720
    },
    {
      "elapsed_s": 519.6502687500324,
      "phase": "matched",
      "rss_bytes": 2625323008,
      "footprint_bytes": 13978577720
    },
    {
      "elapsed_s": 520.1604976670351,
      "phase": "matched",
      "rss_bytes": 2609364992,
      "footprint_bytes": 13978577720
    },
    {
      "elapsed_s": 520.6639513339614,
      "phase": "matched",
      "rss_bytes": 2622029824,
      "footprint_bytes": 13979003704
    },
    {
      "elapsed_s": 521.1742215419654,
      "phase": "matched",
      "rss_bytes": 2595225600,
      "footprint_bytes": 13979003704
    },
    {
      "elapsed_s": 521.6844143749913,
      "phase": "matched",
      "rss_bytes": 2506915840,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 522.1917953339871,
      "phase": "matched",
      "rss_bytes": 2749202432,
      "footprint_bytes": 13979085624
    },
    {
      "elapsed_s": 522.7020012499997,
      "phase": "matched",
      "rss_bytes": 2957950976,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 523.2033035419881,
      "phase": "matched",
      "rss_bytes": 3034988544,
      "footprint_bytes": 13979085624
    },
    {
      "elapsed_s": 523.7134960420663,
      "phase": "matched",
      "rss_bytes": 3190734848,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 524.2141610840335,
      "phase": "matched",
      "rss_bytes": 3164487680,
      "footprint_bytes": 13979085624
    },
    {
      "elapsed_s": 524.7244668749627,
      "phase": "matched",
      "rss_bytes": 2515255296,
      "footprint_bytes": 13978954552
    },
    {
      "elapsed_s": 525.230269792024,
      "phase": "matched",
      "rss_bytes": 2524807168,
      "footprint_bytes": 13979085624
    },
    {
      "elapsed_s": 525.7405674590264,
      "phase": "matched",
      "rss_bytes": 2584526848,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 526.2454950839747,
      "phase": "matched",
      "rss_bytes": 2649571328,
      "footprint_bytes": 13979626296
    },
    {
      "elapsed_s": 526.7529066250427,
      "phase": "matched",
      "rss_bytes": 2649587712,
      "footprint_bytes": 13979609912
    },
    {
      "elapsed_s": 527.2622609169921,
      "phase": "matched",
      "rss_bytes": 2814459904,
      "footprint_bytes": 13979626296
    },
    {
      "elapsed_s": 527.7726543750614,
      "phase": "matched",
      "rss_bytes": 2952396800,
      "footprint_bytes": 13979642680
    },
    {
      "elapsed_s": 528.2752411250258,
      "phase": "matched",
      "rss_bytes": 3213869056,
      "footprint_bytes": 13979642680
    },
    {
      "elapsed_s": 528.7793761669891,
      "phase": "matched",
      "rss_bytes": 3216375808,
      "footprint_bytes": 13979626296
    },
    {
      "elapsed_s": 529.2876322499942,
      "phase": "matched",
      "rss_bytes": 3215851520,
      "footprint_bytes": 13979642680
    },
    {
      "elapsed_s": 529.7897999590496,
      "phase": "matched",
      "rss_bytes": 3208593408,
      "footprint_bytes": 13979642680
    },
    {
      "elapsed_s": 530.2906212089583,
      "phase": "matched",
      "rss_bytes": 2666086400,
      "footprint_bytes": 13978594104
    },
    {
      "elapsed_s": 530.8004630419891,
      "phase": "matched",
      "rss_bytes": 2609348608,
      "footprint_bytes": 13978577720
    },
    {
      "elapsed_s": 531.3030866250629,
      "phase": "matched",
      "rss_bytes": 2618900480,
      "footprint_bytes": 13978594104
    },
    {
      "elapsed_s": 531.813415584038,
      "phase": "matched",
      "rss_bytes": 2638692352,
      "footprint_bytes": 13978577720
    },
    {
      "elapsed_s": 532.3236987090204,
      "phase": "matched",
      "rss_bytes": 2709356544,
      "footprint_bytes": 13979118392
    },
    {
      "elapsed_s": 532.8339159589959,
      "phase": "matched",
      "rss_bytes": 2759507968,
      "footprint_bytes": 13979118392
    },
    {
      "elapsed_s": 533.3441527499817,
      "phase": "matched",
      "rss_bytes": 3022553088,
      "footprint_bytes": 13979118392
    },
    {
      "elapsed_s": 533.8543932919856,
      "phase": "matched",
      "rss_bytes": 3335471104,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 534.3649150839774,
      "phase": "matched",
      "rss_bytes": 3475685376,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 534.8727650840301,
      "phase": "matched",
      "rss_bytes": 3505111040,
      "footprint_bytes": 13979102008
    },
    {
      "elapsed_s": 535.3781616250053,
      "phase": "matched",
      "rss_bytes": 3911532544,
      "footprint_bytes": 13979134800
    },
    {
      "elapsed_s": 535.8848650000291,
      "phase": "matched",
      "rss_bytes": 4078043136,
      "footprint_bytes": 13979134800
    },
    {
      "elapsed_s": 536.3953865000512,
      "phase": "matched",
      "rss_bytes": 4257136640,
      "footprint_bytes": 13979167592
    },
    {
      "elapsed_s": 536.9055558340624,
      "phase": "matched",
      "rss_bytes": 4319395840,
      "footprint_bytes": 13979167592
    },
    {
      "elapsed_s": 537.4121855420526,
      "phase": "matched",
      "rss_bytes": 4319461376,
      "footprint_bytes": 13979167592
    },
    {
      "elapsed_s": 537.9223265000619,
      "phase": "matched",
      "rss_bytes": 4357013504,
      "footprint_bytes": 13979233128
    },
    {
      "elapsed_s": 538.4227510420606,
      "phase": "matched",
      "rss_bytes": 4356849664,
      "footprint_bytes": 13979233128
    },
    {
      "elapsed_s": 538.9297020420199,
      "phase": "matched",
      "rss_bytes": 4409344000,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 539.4400001249742,
      "phase": "matched",
      "rss_bytes": 4421812224,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 539.9484643340111,
      "phase": "matched",
      "rss_bytes": 4421173248,
      "footprint_bytes": 13979560808
    },
    {
      "elapsed_s": 540.4587052500574,
      "phase": "matched",
      "rss_bytes": 4461051904,
      "footprint_bytes": 13979560808
    },
    {
      "elapsed_s": 540.960164417047,
      "phase": "matched",
      "rss_bytes": 4460806144,
      "footprint_bytes": 13979560808
    },
    {
      "elapsed_s": 541.4684024590533,
      "phase": "matched",
      "rss_bytes": 4460740608,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 541.9785503749736,
      "phase": "matched",
      "rss_bytes": 4460724224,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 542.485621000058,
      "phase": "matched",
      "rss_bytes": 4460740608,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 542.996410791995,
      "phase": "matched",
      "rss_bytes": 4480548864,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 543.5067044170573,
      "phase": "matched",
      "rss_bytes": 4480565248,
      "footprint_bytes": 13979396968
    },
    {
      "elapsed_s": 544.0168532499811,
      "phase": "matched",
      "rss_bytes": 4572676096,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 544.5226657920284,
      "phase": "matched",
      "rss_bytes": 4634902528,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 545.032830042066,
      "phase": "matched",
      "rss_bytes": 4634951680,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 545.5375343749765,
      "phase": "matched",
      "rss_bytes": 4694474752,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 546.0476930419682,
      "phase": "matched",
      "rss_bytes": 4694507520,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 546.5573133750586,
      "phase": "matched",
      "rss_bytes": 4708679680,
      "footprint_bytes": 13979413352
    },
    {
      "elapsed_s": 547.0630053749774,
      "phase": "matched",
      "rss_bytes": 4708368384,
      "footprint_bytes": 13979429736
    },
    {
      "elapsed_s": 547.5663078340003,
      "phase": "matched",
      "rss_bytes": 4720754688,
      "footprint_bytes": 13979446120
    },
    {
      "elapsed_s": 548.0764610420447,
      "phase": "matched",
      "rss_bytes": 4720803840,
      "footprint_bytes": 13979462504
    },
    {
      "elapsed_s": 548.5934212090215,
      "phase": "matched",
      "rss_bytes": 4720803840,
      "footprint_bytes": 13979462504
    },
    {
      "elapsed_s": 549.1028018340003,
      "phase": "matched",
      "rss_bytes": 4717232128,
      "footprint_bytes": 13979462504
    },
    {
      "elapsed_s": 549.6115745840361,
      "phase": "matched",
      "rss_bytes": 4777033728,
      "footprint_bytes": 13979495272
    },
    {
      "elapsed_s": 550.1201343339635,
      "phase": "matched",
      "rss_bytes": 4776984576,
      "footprint_bytes": 13979495272
    },
    {
      "elapsed_s": 550.6306229999755,
      "phase": "matched",
      "rss_bytes": 4777000960,
      "footprint_bytes": 13979495272
    },
    {
      "elapsed_s": 551.1392215839587,
      "phase": "matched",
      "rss_bytes": 4789469184,
      "footprint_bytes": 13979495272
    },
    {
      "elapsed_s": 551.6470080839936,
      "phase": "matched",
      "rss_bytes": 4829184000,
      "footprint_bytes": 13979495272
    },
    {
      "elapsed_s": 552.1572030000389,
      "phase": "matched",
      "rss_bytes": 4829233152,
      "footprint_bytes": 13979511656
    },
    {
      "elapsed_s": 552.6594400419854,
      "phase": "matched",
      "rss_bytes": 4829331456,
      "footprint_bytes": 13979528064
    },
    {
      "elapsed_s": 553.1696561250137,
      "phase": "matched",
      "rss_bytes": 4829413376,
      "footprint_bytes": 13979560832
    },
    {
      "elapsed_s": 553.6759332920192,
      "phase": "matched",
      "rss_bytes": 4829298688,
      "footprint_bytes": 13979577216
    },
    {
      "elapsed_s": 554.1836302090669,
      "phase": "matched",
      "rss_bytes": 4845502464,
      "footprint_bytes": 13980101504
    },
    {
      "elapsed_s": 554.6862490839558,
      "phase": "matched",
      "rss_bytes": 4845223936,
      "footprint_bytes": 13980085120
    },
    {
      "elapsed_s": 555.1965457500191,
      "phase": "matched",
      "rss_bytes": 4844765184,
      "footprint_bytes": 13980085120
    },
    {
      "elapsed_s": 555.7059257089859,
      "phase": "matched",
      "rss_bytes": 4670865408,
      "footprint_bytes": 13980117912
    },
    {
      "elapsed_s": 556.2138517500134,
      "phase": "matched",
      "rss_bytes": 4580360192,
      "footprint_bytes": 13980117912
    },
    {
      "elapsed_s": 556.7233601670014,
      "phase": "matched",
      "rss_bytes": 3278520320,
      "footprint_bytes": 13980117912
    },
    {
      "elapsed_s": 557.2308177499799,
      "phase": "matched",
      "rss_bytes": 2213019648,
      "footprint_bytes": 13980117912
    },
    {
      "elapsed_s": 557.7392422920093,
      "phase": "matched",
      "rss_bytes": 2269970432,
      "footprint_bytes": 13978446744
    },
    {
      "elapsed_s": 558.2495621249545,
      "phase": "matched",
      "rss_bytes": 1912733696,
      "footprint_bytes": 13978446744
    },
    {
      "elapsed_s": 558.7557678750018,
      "phase": "matched",
      "rss_bytes": 1776730112,
      "footprint_bytes": 13979020184
    },
    {
      "elapsed_s": 559.2623502920615,
      "phase": "matched",
      "rss_bytes": 1828159488,
      "footprint_bytes": 13979020184
    },
    {
      "elapsed_s": 559.76580487506,
      "phase": "matched",
      "rss_bytes": 2157051904,
      "footprint_bytes": 13979020184
    },
    {
      "elapsed_s": 560.2734503750689,
      "phase": "matched",
      "rss_bytes": 2454355968,
      "footprint_bytes": 13979003800
    },
    {
      "elapsed_s": 560.8614968750626,
      "phase": "matched",
      "rss_bytes": 1747271680,
      "footprint_bytes": 13979003800
    },
    {
      "elapsed_s": 561.3671494170558,
      "phase": "matched",
      "rss_bytes": 1201455104,
      "footprint_bytes": 13979020184
    },
    {
      "elapsed_s": 561.8676322089741,
      "phase": "matched",
      "rss_bytes": 1554743296,
      "footprint_bytes": 13979020184
    },
    {
      "elapsed_s": 562.3773241670569,
      "phase": "matched",
      "rss_bytes": 1604845568,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 562.8851248749997,
      "phase": "matched",
      "rss_bytes": 1865990144,
      "footprint_bytes": 13979528088
    },
    {
      "elapsed_s": 563.3953522089869,
      "phase": "matched",
      "rss_bytes": 1866022912,
      "footprint_bytes": 13979397016
    },
    {
      "elapsed_s": 563.904153416981,
      "phase": "matched",
      "rss_bytes": 2272772096,
      "footprint_bytes": 13979511704
    },
    {
      "elapsed_s": 564.4058763750363,
      "phase": "matched",
      "rss_bytes": 2678161408,
      "footprint_bytes": 13979528088
    },
    {
      "elapsed_s": 564.9160801670514,
      "phase": "matched",
      "rss_bytes": 3008299008,
      "footprint_bytes": 13979511704
    },
    {
      "elapsed_s": 565.4224475000519,
      "phase": "matched",
      "rss_bytes": 3333324800,
      "footprint_bytes": 13979511704
    },
    {
      "elapsed_s": 565.9415076250443,
      "phase": "matched",
      "rss_bytes": 3539419136,
      "footprint_bytes": 13979511704
    },
    {
      "elapsed_s": 566.4448253340088,
      "phase": "matched",
      "rss_bytes": 3948511232,
      "footprint_bytes": 13979511704
    },
    {
      "elapsed_s": 566.9549982090248,
      "phase": "matched",
      "rss_bytes": 4450271232,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 567.4651912089903,
      "phase": "matched",
      "rss_bytes": 4450271232,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 567.9755069999956,
      "phase": "matched",
      "rss_bytes": 4529848320,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 568.4836094169877,
      "phase": "matched",
      "rss_bytes": 4529831936,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 568.9866908750264,
      "phase": "matched",
      "rss_bytes": 4549672960,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 569.4915037499741,
      "phase": "matched",
      "rss_bytes": 4549722112,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 569.9916969169863,
      "phase": "matched",
      "rss_bytes": 4549574656,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 570.5121149170445,
      "phase": "matched",
      "rss_bytes": 4668751872,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 571.0204518750543,
      "phase": "matched",
      "rss_bytes": 4667949056,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 571.5306583750062,
      "phase": "matched",
      "rss_bytes": 4727521280,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 572.0313267500605,
      "phase": "matched",
      "rss_bytes": 4727537664,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 572.5384559170343,
      "phase": "matched",
      "rss_bytes": 4727554048,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 573.0462017089594,
      "phase": "matched",
      "rss_bytes": 4727603200,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 573.5563974999823,
      "phase": "matched",
      "rss_bytes": 4727652352,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 574.0589714170201,
      "phase": "matched",
      "rss_bytes": 4767449088,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 574.5691067499574,
      "phase": "matched",
      "rss_bytes": 4767481856,
      "footprint_bytes": 13979544472
    },
    {
      "elapsed_s": 575.0792693339754,
      "phase": "matched",
      "rss_bytes": 4808474624,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 575.5894222089555,
      "phase": "matched",
      "rss_bytes": 4808572928,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 576.0952590419911,
      "phase": "matched",
      "rss_bytes": 4808556544,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 576.6054807920009,
      "phase": "matched",
      "rss_bytes": 4808572928,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 577.1126819590572,
      "phase": "matched",
      "rss_bytes": 4808572928,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 577.6166462500114,
      "phase": "matched",
      "rss_bytes": 4828479488,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 578.1267870420124,
      "phase": "matched",
      "rss_bytes": 4828479488,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 578.6369654170703,
      "phase": "matched",
      "rss_bytes": 4887986176,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 579.1471682089614,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 579.6554668339668,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 580.1656757920282,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 580.6758071250515,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 581.1859237500466,
      "phase": "matched",
      "rss_bytes": 4887642112,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 581.6961427499773,
      "phase": "matched",
      "rss_bytes": 4887674880,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 582.2063356670551,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 582.7164521670202,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 583.2265839170432,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 583.7360049170675,
      "phase": "matched",
      "rss_bytes": 4887609344,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 584.2392945419997,
      "phase": "matched",
      "rss_bytes": 4887445504,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 584.7402748749591,
      "phase": "matched",
      "rss_bytes": 4887314432,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 585.250520291971,
      "phase": "matched",
      "rss_bytes": 4887166976,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 585.7538724170299,
      "phase": "matched",
      "rss_bytes": 4887216128,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 586.2565883339848,
      "phase": "matched",
      "rss_bytes": 4887150592,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 586.7667044170666,
      "phase": "matched",
      "rss_bytes": 4887150592,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 587.2694130419986,
      "phase": "matched",
      "rss_bytes": 4887166976,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 587.7751500840532,
      "phase": "matched",
      "rss_bytes": 4887085056,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 588.2853477919707,
      "phase": "matched",
      "rss_bytes": 4886822912,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 588.7955023340182,
      "phase": "matched",
      "rss_bytes": 4886757376,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 589.3055416250136,
      "phase": "matched",
      "rss_bytes": 4886757376,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 589.8157244169852,
      "phase": "matched",
      "rss_bytes": 4888543232,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 590.3260456670541,
      "phase": "matched",
      "rss_bytes": 4888543232,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 590.8362579590175,
      "phase": "matched",
      "rss_bytes": 4888559616,
      "footprint_bytes": 13979823000
    },
    {
      "elapsed_s": 591.3464074590011,
      "phase": "matched",
      "rss_bytes": 4888477696,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 591.8561186670559,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 592.364749083994,
      "phase": "matched",
      "rss_bytes": 4887592960,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 592.8749179589795,
      "phase": "matched",
      "rss_bytes": 4887838720,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 593.3797565000132,
      "phase": "matched",
      "rss_bytes": 4887838720,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 593.8846574999625,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 594.3872793749906,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 594.88748962502,
      "phase": "matched",
      "rss_bytes": 4887904256,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 595.392221624963,
      "phase": "matched",
      "rss_bytes": 4887904256,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 595.9023924169596,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 596.412624791963,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 596.9227917500539,
      "phase": "matched",
      "rss_bytes": 4887855104,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 597.4329441250302,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 597.9365885000443,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 598.4467516250443,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 598.956916208961,
      "phase": "matched",
      "rss_bytes": 4888002560,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 599.4588176669786,
      "phase": "matched",
      "rss_bytes": 4889051136,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 599.968955792021,
      "phase": "matched",
      "rss_bytes": 4889280512,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 600.4749161250656,
      "phase": "matched",
      "rss_bytes": 4889296896,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 600.9785582500044,
      "phase": "matched",
      "rss_bytes": 4889313280,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 601.488681124989,
      "phase": "matched",
      "rss_bytes": 4889280512,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 601.9988272499759,
      "phase": "matched",
      "rss_bytes": 4889329664,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 602.5009077920113,
      "phase": "matched",
      "rss_bytes": 4889329664,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 603.0110379590187,
      "phase": "matched",
      "rss_bytes": 4889346048,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 603.5119745420525,
      "phase": "matched",
      "rss_bytes": 4889346048,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 604.0221075420268,
      "phase": "matched",
      "rss_bytes": 4889346048,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 604.5322851670207,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 605.04244483402,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 605.5478344999719,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 606.0570400420111,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 606.5652059999993,
      "phase": "matched",
      "rss_bytes": 4889477120,
      "footprint_bytes": 13979757464
    },
    {
      "elapsed_s": 607.0726251250599,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 607.5829437499633,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 608.0904100419721,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 608.5947501249611,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 609.1049065419938,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 609.612952250056,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979773848
    },
    {
      "elapsed_s": 610.1155164589873,
      "phase": "matched",
      "rss_bytes": 4889575424,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 610.6256772499764,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 611.1341239169706,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 611.6442783749662,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979790232
    },
    {
      "elapsed_s": 612.1544178340118,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979790232
    },
    {
      "elapsed_s": 612.6552628340432,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 613.1653914590133,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 613.6755595420254,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 614.1860996249598,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 614.695016792044,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 615.2052580839954,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13979872152
    },
    {
      "elapsed_s": 615.7147598749725,
      "phase": "matched",
      "rss_bytes": 4521984000,
      "footprint_bytes": 13979855768
    },
    {
      "elapsed_s": 616.218206541962,
      "phase": "matched",
      "rss_bytes": 4597776384,
      "footprint_bytes": 13979872152
    },
    {
      "elapsed_s": 616.7284236670239,
      "phase": "matched",
      "rss_bytes": 3944153088,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 617.2386250420241,
      "phase": "matched",
      "rss_bytes": 3951525888,
      "footprint_bytes": 13979888536
    },
    {
      "elapsed_s": 617.7488457090221,
      "phase": "matched",
      "rss_bytes": 3771973632,
      "footprint_bytes": 13979888536
    },
    {
      "elapsed_s": 618.2590370840626,
      "phase": "matched",
      "rss_bytes": 3681730560,
      "footprint_bytes": 13979888536
    },
    {
      "elapsed_s": 618.7692181250313,
      "phase": "matched",
      "rss_bytes": 3794255872,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 619.2718464590143,
      "phase": "matched",
      "rss_bytes": 3835838464,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 619.7811799589545,
      "phase": "matched",
      "rss_bytes": 3835658240,
      "footprint_bytes": 13979954072
    },
    {
      "elapsed_s": 620.2913935419638,
      "phase": "matched",
      "rss_bytes": 3835281408,
      "footprint_bytes": 13979954072
    },
    {
      "elapsed_s": 620.7975139999762,
      "phase": "matched",
      "rss_bytes": 3914760192,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 621.3064712090418,
      "phase": "matched",
      "rss_bytes": 3915005952,
      "footprint_bytes": 13980052376
    },
    {
      "elapsed_s": 621.8166905840626,
      "phase": "matched",
      "rss_bytes": 3948560384,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 622.3218360419851,
      "phase": "matched",
      "rss_bytes": 3938631680,
      "footprint_bytes": 13980052376
    },
    {
      "elapsed_s": 622.8273751250235,
      "phase": "matched",
      "rss_bytes": 3935338496,
      "footprint_bytes": 13979921304
    },
    {
      "elapsed_s": 623.3377202090342,
      "phase": "matched",
      "rss_bytes": 4017242112,
      "footprint_bytes": 13979921304
    },
    {
      "elapsed_s": 623.838501124992,
      "phase": "matched",
      "rss_bytes": 4063494144,
      "footprint_bytes": 13979921304
    },
    {
      "elapsed_s": 624.339326916961,
      "phase": "matched",
      "rss_bytes": 4065787904,
      "footprint_bytes": 13979921304
    },
    {
      "elapsed_s": 624.8424740419723,
      "phase": "matched",
      "rss_bytes": 4107190272,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 625.3529957920546,
      "phase": "matched",
      "rss_bytes": 4107845632,
      "footprint_bytes": 13979921304
    },
    {
      "elapsed_s": 625.8632198750274,
      "phase": "matched",
      "rss_bytes": 4118757376,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 626.3734331669984,
      "phase": "matched",
      "rss_bytes": 4265115648,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 626.8835948340129,
      "phase": "matched",
      "rss_bytes": 4265115648,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 627.3911184170283,
      "phase": "matched",
      "rss_bytes": 4419993600,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 627.8926791669801,
      "phase": "matched",
      "rss_bytes": 4431757312,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 628.394307916984,
      "phase": "matched",
      "rss_bytes": 4511252480,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 628.9044645420508,
      "phase": "matched",
      "rss_bytes": 4526358528,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 629.4047752500046,
      "phase": "matched",
      "rss_bytes": 4526637056,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 629.9073971250327,
      "phase": "matched",
      "rss_bytes": 4526669824,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 630.4175815000199,
      "phase": "matched",
      "rss_bytes": 4526669824,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 630.918317334028,
      "phase": "matched",
      "rss_bytes": 4566401024,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 631.4284601670224,
      "phase": "matched",
      "rss_bytes": 4566401024,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 631.9302246250445,
      "phase": "matched",
      "rss_bytes": 4606656512,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 632.4383392090676,
      "phase": "matched",
      "rss_bytes": 4606656512,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 632.9401643750025,
      "phase": "matched",
      "rss_bytes": 4606492672,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 633.4505065419944,
      "phase": "matched",
      "rss_bytes": 4606525440,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 633.958317709039,
      "phase": "matched",
      "rss_bytes": 4626497536,
      "footprint_bytes": 13979872152
    },
    {
      "elapsed_s": 634.4591423750389,
      "phase": "matched",
      "rss_bytes": 4626513920,
      "footprint_bytes": 13979872152
    },
    {
      "elapsed_s": 634.9671642920002,
      "phase": "matched",
      "rss_bytes": 4725768192,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 635.4698392499704,
      "phase": "matched",
      "rss_bytes": 4725768192,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 635.9775082920678,
      "phase": "matched",
      "rss_bytes": 4765597696,
      "footprint_bytes": 13979904920
    },
    {
      "elapsed_s": 636.4802632089704,
      "phase": "matched",
      "rss_bytes": 4765614080,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 636.9835692499764,
      "phase": "matched",
      "rss_bytes": 4765908992,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 637.4937124999706,
      "phase": "matched",
      "rss_bytes": 4765908992,
      "footprint_bytes": 13979839384
    },
    {
      "elapsed_s": 638.0038849590346,
      "phase": "matched",
      "rss_bytes": 4766023680,
      "footprint_bytes": 13980150680
    },
    {
      "elapsed_s": 638.5114914589794,
      "phase": "matched",
      "rss_bytes": 4825628672,
      "footprint_bytes": 13980150680
    },
    {
      "elapsed_s": 639.0139228340704,
      "phase": "matched",
      "rss_bytes": 4825628672,
      "footprint_bytes": 13980150680
    },
    {
      "elapsed_s": 639.5140886249719,
      "phase": "matched",
      "rss_bytes": 4865359872,
      "footprint_bytes": 13980150680
    },
    {
      "elapsed_s": 640.0242387499893,
      "phase": "matched",
      "rss_bytes": 4865376256,
      "footprint_bytes": 13980150680
    },
    {
      "elapsed_s": 640.5248472499661,
      "phase": "matched",
      "rss_bytes": 4865392640,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 641.0330472920323,
      "phase": "matched",
      "rss_bytes": 4885217280,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 641.5363989999751,
      "phase": "matched",
      "rss_bytes": 4885217280,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 642.0406638339628,
      "phase": "matched",
      "rss_bytes": 4885200896,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 642.5492432919564,
      "phase": "matched",
      "rss_bytes": 4885200896,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 643.0500015419675,
      "phase": "matched",
      "rss_bytes": 4886528000,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 643.5538511250634,
      "phase": "matched",
      "rss_bytes": 4890214400,
      "footprint_bytes": 13979839360
    },
    {
      "elapsed_s": 644.0630167500349,
      "phase": "matched",
      "rss_bytes": 4890230784,
      "footprint_bytes": 13979839360
    },
    {
      "elapsed_s": 644.563287334051,
      "phase": "matched",
      "rss_bytes": 4890148864,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 645.071148041985,
      "phase": "matched",
      "rss_bytes": 4890148864,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 645.5739803749602,
      "phase": "matched",
      "rss_bytes": 4890099712,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 646.0842372090556,
      "phase": "matched",
      "rss_bytes": 4890001408,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 646.5944374169922,
      "phase": "matched",
      "rss_bytes": 4890001408,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 647.1047912499635,
      "phase": "matched",
      "rss_bytes": 4889985024,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 647.6149576250464,
      "phase": "matched",
      "rss_bytes": 4890083328,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 648.1214848749805,
      "phase": "matched",
      "rss_bytes": 4890083328,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 648.631615750026,
      "phase": "matched",
      "rss_bytes": 4890083328,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 649.1417754170252,
      "phase": "matched",
      "rss_bytes": 4890066944,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 649.6460847499548,
      "phase": "matched",
      "rss_bytes": 4890165248,
      "footprint_bytes": 13980085120
    },
    {
      "elapsed_s": 650.1627409170615,
      "phase": "matched",
      "rss_bytes": 4890050560,
      "footprint_bytes": 13980085120
    },
    {
      "elapsed_s": 650.6729275840335,
      "phase": "matched",
      "rss_bytes": 4889935872,
      "footprint_bytes": 13980068736
    },
    {
      "elapsed_s": 651.1830782090547,
      "phase": "matched",
      "rss_bytes": 4890001408,
      "footprint_bytes": 13980068736
    },
    {
      "elapsed_s": 651.6932863750262,
      "phase": "matched",
      "rss_bytes": 4890001408,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 652.2034829170443,
      "phase": "matched",
      "rss_bytes": 4889952256,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 652.7136237920495,
      "phase": "matched",
      "rss_bytes": 4889903104,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 653.2204687090125,
      "phase": "matched",
      "rss_bytes": 4889673728,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 653.7295943340287,
      "phase": "matched",
      "rss_bytes": 4889624576,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 654.2380833750358,
      "phase": "matched",
      "rss_bytes": 4889657344,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 654.7387449169764,
      "phase": "matched",
      "rss_bytes": 4889706496,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 655.2403024999658,
      "phase": "matched",
      "rss_bytes": 4889706496,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 655.7438787090359,
      "phase": "matched",
      "rss_bytes": 4889706496,
      "footprint_bytes": 13979822976
    },
    {
      "elapsed_s": 656.2541193750221,
      "phase": "matched",
      "rss_bytes": 4889722880,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 656.7643003750127,
      "phase": "matched",
      "rss_bytes": 4889722880,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 657.2721142090159,
      "phase": "matched",
      "rss_bytes": 4889722880,
      "footprint_bytes": 13979888512
    },
    {
      "elapsed_s": 657.7822914170101,
      "phase": "matched",
      "rss_bytes": 4889804800,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 658.2901782919653,
      "phase": "matched",
      "rss_bytes": 4889772032,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 658.8003869999666,
      "phase": "matched",
      "rss_bytes": 4889788416,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 659.3106742500095,
      "phase": "matched",
      "rss_bytes": 4889788416,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 659.8193954169983,
      "phase": "matched",
      "rss_bytes": 4889804800,
      "footprint_bytes": 13979822976
    },
    {
      "elapsed_s": 660.3295297090663,
      "phase": "matched",
      "rss_bytes": 4889804800,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 660.8396908750292,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 661.3497905000113,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980134272
    },
    {
      "elapsed_s": 661.8595320420573,
      "phase": "matched",
      "rss_bytes": 4888133632,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 662.3672173749655,
      "phase": "matched",
      "rss_bytes": 4888133632,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 662.8773438750068,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 663.3875063749729,
      "phase": "matched",
      "rss_bytes": 4887920640,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 663.8976724169916,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 664.4078455839772,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 664.917990667047,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 665.4191074999981,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 665.9208113340428,
      "phase": "matched",
      "rss_bytes": 4887986176,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 666.4309517090442,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13979806592
    },
    {
      "elapsed_s": 666.9369092499837,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 667.4471081249649,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 667.9547287090681,
      "phase": "matched",
      "rss_bytes": 4889559040,
      "footprint_bytes": 13979872128
    },
    {
      "elapsed_s": 668.4649434169987,
      "phase": "matched",
      "rss_bytes": 4889657344,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 668.9721533340635,
      "phase": "matched",
      "rss_bytes": 4889690112,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 669.4750321250176,
      "phase": "matched",
      "rss_bytes": 4889690112,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 669.9761316670338,
      "phase": "matched",
      "rss_bytes": 4889706496,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 670.4771670839982,
      "phase": "matched",
      "rss_bytes": 4889755648,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 670.9873178340495,
      "phase": "matched",
      "rss_bytes": 4889821184,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 671.497463125037,
      "phase": "matched",
      "rss_bytes": 4889821184,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 672.0078677920392,
      "phase": "matched",
      "rss_bytes": 4889821184,
      "footprint_bytes": 13979708288
    },
    {
      "elapsed_s": 672.512256792048,
      "phase": "matched",
      "rss_bytes": 4889821184,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 673.0224552920554,
      "phase": "matched",
      "rss_bytes": 4889837568,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 673.5326636249665,
      "phase": "matched",
      "rss_bytes": 4889837568,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 674.0380401250441,
      "phase": "matched",
      "rss_bytes": 4886773760,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 674.5406300419709,
      "phase": "matched",
      "rss_bytes": 4886675456,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 675.0439860000042,
      "phase": "matched",
      "rss_bytes": 4887855104,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 675.5541399590438,
      "phase": "matched",
      "rss_bytes": 4887822336,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 676.0546258749673,
      "phase": "matched",
      "rss_bytes": 4887937024,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 676.5589140839875,
      "phase": "matched",
      "rss_bytes": 4887920640,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 677.064617792028,
      "phase": "matched",
      "rss_bytes": 4889788416,
      "footprint_bytes": 13980150656
    },
    {
      "elapsed_s": 677.568667375017,
      "phase": "matched",
      "rss_bytes": 4889837568,
      "footprint_bytes": 13980150656
    },
    {
      "elapsed_s": 678.0790244169766,
      "phase": "matched",
      "rss_bytes": 4889870336,
      "footprint_bytes": 13980150656
    },
    {
      "elapsed_s": 678.5892353750532,
      "phase": "matched",
      "rss_bytes": 4889903104,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 679.09540745907,
      "phase": "matched",
      "rss_bytes": 4889968640,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 679.6005587499822,
      "phase": "matched",
      "rss_bytes": 4889985024,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 680.110704208957,
      "phase": "matched",
      "rss_bytes": 4889870336,
      "footprint_bytes": 13979904896
    },
    {
      "elapsed_s": 680.6208459170302,
      "phase": "matched",
      "rss_bytes": 4890361856,
      "footprint_bytes": 13980429184
    },
    {
      "elapsed_s": 681.1310279170284,
      "phase": "matched",
      "rss_bytes": 4890427392,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 681.6391116250306,
      "phase": "matched",
      "rss_bytes": 4890017792,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 682.1409554589773,
      "phase": "matched",
      "rss_bytes": 4888461312,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 682.6432883749949,
      "phase": "matched",
      "rss_bytes": 4888133632,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 683.1500282500638,
      "phase": "matched",
      "rss_bytes": 4888215552,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 683.6602759590605,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 684.1668530839961,
      "phase": "matched",
      "rss_bytes": 4887871488,
      "footprint_bytes": 13980674944
    },
    {
      "elapsed_s": 684.6746488340432,
      "phase": "matched",
      "rss_bytes": 4887887872,
      "footprint_bytes": 13980380032
    },
    {
      "elapsed_s": 685.184807416983,
      "phase": "matched",
      "rss_bytes": 4887953408,
      "footprint_bytes": 13980396416
    },
    {
      "elapsed_s": 685.689460542053,
      "phase": "matched",
      "rss_bytes": 4887953408,
      "footprint_bytes": 13980396416
    },
    {
      "elapsed_s": 686.197880459018,
      "phase": "matched",
      "rss_bytes": 4887969792,
      "footprint_bytes": 13980625792
    },
    {
      "elapsed_s": 686.7021302089561,
      "phase": "matched",
      "rss_bytes": 4887986176,
      "footprint_bytes": 13980625792
    },
    {
      "elapsed_s": 687.203792833956,
      "phase": "matched",
      "rss_bytes": 4887986176,
      "footprint_bytes": 13980625792
    },
    {
      "elapsed_s": 687.7142548339907,
      "phase": "matched",
      "rss_bytes": 4888018944,
      "footprint_bytes": 13980412800
    },
    {
      "elapsed_s": 688.2245461670682,
      "phase": "matched",
      "rss_bytes": 4889460736,
      "footprint_bytes": 13980412800
    },
    {
      "elapsed_s": 688.7314505840186,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980445568
    },
    {
      "elapsed_s": 689.2379372919677,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13980445568
    },
    {
      "elapsed_s": 689.7480078339577,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 690.250877500046,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980445568
    },
    {
      "elapsed_s": 690.7525229590246,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 691.253570958972,
      "phase": "matched",
      "rss_bytes": 4889559040,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 691.7637109169737,
      "phase": "matched",
      "rss_bytes": 4889526272,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 692.2738979170099,
      "phase": "matched",
      "rss_bytes": 4889493504,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 692.7839964170707,
      "phase": "matched",
      "rss_bytes": 4889542656,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 693.2849576669978,
      "phase": "matched",
      "rss_bytes": 4889509888,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 693.7951206669677,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 694.3052947920514,
      "phase": "matched",
      "rss_bytes": 4887609344,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 694.8108689170331,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 695.3210162500618,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 695.8305066250032,
      "phase": "matched",
      "rss_bytes": 4887560192,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 696.3406652089907,
      "phase": "matched",
      "rss_bytes": 4887592960,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 696.8508417090634,
      "phase": "matched",
      "rss_bytes": 4887625728,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 697.351526292041,
      "phase": "matched",
      "rss_bytes": 4887674880,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 697.8616671670461,
      "phase": "matched",
      "rss_bytes": 4886675456,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 698.3674836249556,
      "phase": "matched",
      "rss_bytes": 4887412736,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 698.8781230839668,
      "phase": "matched",
      "rss_bytes": 4888739840,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 699.3882813750533,
      "phase": "matched",
      "rss_bytes": 4888739840,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 699.8959124169778,
      "phase": "matched",
      "rss_bytes": 4888739840,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 700.4027844170341,
      "phase": "matched",
      "rss_bytes": 4888657920,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 700.9043937090319,
      "phase": "matched",
      "rss_bytes": 4888723456,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 701.4145405420568,
      "phase": "matched",
      "rss_bytes": 4887412736,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 701.9179082090268,
      "phase": "matched",
      "rss_bytes": 4887396352,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 702.4280229170108,
      "phase": "matched",
      "rss_bytes": 4887330816,
      "footprint_bytes": 13980478336
    },
    {
      "elapsed_s": 702.9283936249558,
      "phase": "matched",
      "rss_bytes": 4887281664,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 703.4313700840576,
      "phase": "matched",
      "rss_bytes": 4887281664,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 703.9402872499777,
      "phase": "matched",
      "rss_bytes": 4887265280,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 704.4426576669794,
      "phase": "matched",
      "rss_bytes": 4887216128,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 704.9441467920551,
      "phase": "matched",
      "rss_bytes": 4887248896,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 705.4488165000221,
      "phase": "matched",
      "rss_bytes": 4887265280,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 705.9589290840086,
      "phase": "matched",
      "rss_bytes": 4887265280,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 706.4690819999669,
      "phase": "matched",
      "rss_bytes": 4887265280,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 706.9792210420128,
      "phase": "matched",
      "rss_bytes": 4887298048,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 707.489330542041,
      "phase": "matched",
      "rss_bytes": 4887265280,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 707.9994758339599,
      "phase": "matched",
      "rss_bytes": 4887248896,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 708.5079810420284,
      "phase": "matched",
      "rss_bytes": 4887248896,
      "footprint_bytes": 13980461952
    },
    {
      "elapsed_s": 709.0118652089732,
      "phase": "matched",
      "rss_bytes": 4887314432,
      "footprint_bytes": 13980396440
    },
    {
      "elapsed_s": 709.5220188749954,
      "phase": "matched",
      "rss_bytes": 4887330816,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 710.0255883750506,
      "phase": "matched",
      "rss_bytes": 4887347200,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 710.5284989590291,
      "phase": "matched",
      "rss_bytes": 4887363584,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 711.0357243750477,
      "phase": "matched",
      "rss_bytes": 4887248896,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 711.5391023340635,
      "phase": "matched",
      "rss_bytes": 4887183360,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 712.0476834999863,
      "phase": "matched",
      "rss_bytes": 4887199744,
      "footprint_bytes": 13980494744
    },
    {
      "elapsed_s": 712.5491278750123,
      "phase": "matched",
      "rss_bytes": 4888510464,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 713.0528991250321,
      "phase": "matched",
      "rss_bytes": 4888592384,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 713.554272333975,
      "phase": "matched",
      "rss_bytes": 4888641536,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 714.0644752089866,
      "phase": "matched",
      "rss_bytes": 4696817664,
      "footprint_bytes": 13980527512
    },
    {
      "elapsed_s": 714.5704879170517,
      "phase": "matched",
      "rss_bytes": 4535320576,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 715.0709572919877,
      "phase": "matched",
      "rss_bytes": 4535320576,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 715.5812622499652,
      "phase": "matched",
      "rss_bytes": 3187081216,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 716.0914843339706,
      "phase": "matched",
      "rss_bytes": 3079798784,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 716.6017630000133,
      "phase": "matched",
      "rss_bytes": 3080372224,
      "footprint_bytes": 13980527512
    },
    {
      "elapsed_s": 717.1119908749824,
      "phase": "matched",
      "rss_bytes": 3104768000,
      "footprint_bytes": 13980527512
    },
    {
      "elapsed_s": 717.6222888339544,
      "phase": "matched",
      "rss_bytes": 3262808064,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 718.1324813750107,
      "phase": "matched",
      "rss_bytes": 3615784960,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 718.6375627500238,
      "phase": "matched",
      "rss_bytes": 3615784960,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 719.1475801250199,
      "phase": "matched",
      "rss_bytes": 3615801344,
      "footprint_bytes": 13980625816
    },
    {
      "elapsed_s": 719.6577309169807,
      "phase": "matched",
      "rss_bytes": 3914629120,
      "footprint_bytes": 13980625816
    },
    {
      "elapsed_s": 720.1678844999988,
      "phase": "matched",
      "rss_bytes": 4223369216,
      "footprint_bytes": 13980625816
    },
    {
      "elapsed_s": 720.6687526670285,
      "phase": "matched",
      "rss_bytes": 4238802944,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 721.1793855420547,
      "phase": "matched",
      "rss_bytes": 4548165632,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 721.687785667018,
      "phase": "matched",
      "rss_bytes": 4548165632,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 722.1979050000664,
      "phase": "matched",
      "rss_bytes": 4708139008,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 722.7080110000679,
      "phase": "matched",
      "rss_bytes": 4708139008,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 723.2181347920559,
      "phase": "matched",
      "rss_bytes": 4769153024,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 723.7283649590099,
      "phase": "matched",
      "rss_bytes": 4793679872,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 724.2342036670307,
      "phase": "matched",
      "rss_bytes": 4793679872,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 724.7343595840503,
      "phase": "matched",
      "rss_bytes": 4793745408,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 725.2445155000314,
      "phase": "matched",
      "rss_bytes": 4821696512,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 725.7546884169569,
      "phase": "matched",
      "rss_bytes": 4821712896,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 726.2648248340702,
      "phase": "matched",
      "rss_bytes": 4845912064,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 726.7749921249924,
      "phase": "matched",
      "rss_bytes": 4846403584,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 727.2851484999992,
      "phase": "matched",
      "rss_bytes": 4846436352,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 727.7941428340273,
      "phase": "matched",
      "rss_bytes": 4846583808,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 728.3009305420564,
      "phase": "matched",
      "rss_bytes": 4854300672,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 728.8015167500125,
      "phase": "matched",
      "rss_bytes": 4854284288,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 729.3116726670414,
      "phase": "matched",
      "rss_bytes": 4877402112,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 729.8207582919858,
      "phase": "matched",
      "rss_bytes": 4877418496,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 730.330904625007,
      "phase": "matched",
      "rss_bytes": 4877434880,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 730.8381718340097,
      "phase": "matched",
      "rss_bytes": 4877434880,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 731.3407209169818,
      "phase": "matched",
      "rss_bytes": 4877434880,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 731.8510275000008,
      "phase": "matched",
      "rss_bytes": 4877451264,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 732.3597543339711,
      "phase": "matched",
      "rss_bytes": 4877451264,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 732.8671732500661,
      "phase": "matched",
      "rss_bytes": 4877467648,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 733.3707269170554,
      "phase": "matched",
      "rss_bytes": 4877467648,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 733.8744769589975,
      "phase": "matched",
      "rss_bytes": 4877352960,
      "footprint_bytes": 13980478360
    },
    {
      "elapsed_s": 734.3811464590253,
      "phase": "matched",
      "rss_bytes": 4877189120,
      "footprint_bytes": 13980478360
    },
    {
      "elapsed_s": 734.88801241701,
      "phase": "matched",
      "rss_bytes": 4875730944,
      "footprint_bytes": 13980478360
    },
    {
      "elapsed_s": 735.3981745420024,
      "phase": "matched",
      "rss_bytes": 4875796480,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 735.9084593340522,
      "phase": "matched",
      "rss_bytes": 4875763712,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 736.415744625032,
      "phase": "matched",
      "rss_bytes": 4875780096,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 736.9260502500692,
      "phase": "matched",
      "rss_bytes": 4875780096,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 737.4353584590135,
      "phase": "matched",
      "rss_bytes": 4877189120,
      "footprint_bytes": 13980789656
    },
    {
      "elapsed_s": 737.9448119170265,
      "phase": "matched",
      "rss_bytes": 4877336576,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 738.4540337090148,
      "phase": "matched",
      "rss_bytes": 4889395200,
      "footprint_bytes": 13980543896
    },
    {
      "elapsed_s": 738.9642560840584,
      "phase": "matched",
      "rss_bytes": 4889378816,
      "footprint_bytes": 13980527512
    },
    {
      "elapsed_s": 739.4743955000304,
      "phase": "matched",
      "rss_bytes": 4889395200,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 739.9797375840135,
      "phase": "matched",
      "rss_bytes": 4889378816,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 740.4850727090379,
      "phase": "matched",
      "rss_bytes": 4889411584,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 740.9952216249658,
      "phase": "matched",
      "rss_bytes": 4889411584,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 741.5053799999878,
      "phase": "matched",
      "rss_bytes": 4889427968,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 742.0067663340596,
      "phase": "matched",
      "rss_bytes": 4889427968,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 742.512837584014,
      "phase": "matched",
      "rss_bytes": 4887527424,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 743.0206332500093,
      "phase": "matched",
      "rss_bytes": 4887379968,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 743.5232073749648,
      "phase": "matched",
      "rss_bytes": 4887379968,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 744.0324810839957,
      "phase": "matched",
      "rss_bytes": 4887166976,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 744.5367035840172,
      "phase": "matched",
      "rss_bytes": 4887150592,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 745.0469191670418,
      "phase": "matched",
      "rss_bytes": 4887347200,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 745.5539662920637,
      "phase": "matched",
      "rss_bytes": 4887035904,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 746.0621395419585,
      "phase": "matched",
      "rss_bytes": 4887183360,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 746.5687917920295,
      "phase": "matched",
      "rss_bytes": 4887232512,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 747.074879999971,
      "phase": "matched",
      "rss_bytes": 4888625152,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 747.5850496250205,
      "phase": "matched",
      "rss_bytes": 4888674304,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 748.0952075000387,
      "phase": "matched",
      "rss_bytes": 4888674304,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 748.6053195840213,
      "phase": "matched",
      "rss_bytes": 4888690688,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 749.1105605419725,
      "phase": "matched",
      "rss_bytes": 4888707072,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 749.6199184999568,
      "phase": "matched",
      "rss_bytes": 4888723456,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 750.1269910420524,
      "phase": "matched",
      "rss_bytes": 4887330816,
      "footprint_bytes": 13980560280
    },
    {
      "elapsed_s": 750.6371597090038,
      "phase": "matched",
      "rss_bytes": 4887363584,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 751.1472839170601,
      "phase": "matched",
      "rss_bytes": 4887396352,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 751.6535553339636,
      "phase": "matched",
      "rss_bytes": 4887330816,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 752.1637529589934,
      "phase": "matched",
      "rss_bytes": 4886921216,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 752.6739158750279,
      "phase": "matched",
      "rss_bytes": 4886921216,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 753.1841059169965,
      "phase": "matched",
      "rss_bytes": 4887527424,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 753.6893446670147,
      "phase": "matched",
      "rss_bytes": 4887560192,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 754.1983782500029,
      "phase": "matched",
      "rss_bytes": 4887576576,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 754.7085947920568,
      "phase": "matched",
      "rss_bytes": 4887609344,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 755.2112854589941,
      "phase": "matched",
      "rss_bytes": 4887724032,
      "footprint_bytes": 13980773272
    },
    {
      "elapsed_s": 755.7214545840397,
      "phase": "matched",
      "rss_bytes": 4887756800,
      "footprint_bytes": 13980773272
    },
    {
      "elapsed_s": 756.2271622499684,
      "phase": "matched",
      "rss_bytes": 4887756800,
      "footprint_bytes": 13980773272
    },
    {
      "elapsed_s": 756.7329800840234,
      "phase": "matched",
      "rss_bytes": 4887789568,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 757.235252375016,
      "phase": "matched",
      "rss_bytes": 4887789568,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 757.7454121250194,
      "phase": "matched",
      "rss_bytes": 4887740416,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 758.2530407500453,
      "phase": "matched",
      "rss_bytes": 4887642112,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 758.7544411669951,
      "phase": "matched",
      "rss_bytes": 4887642112,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 759.2605056669563,
      "phase": "matched",
      "rss_bytes": 4885970944,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 759.768476709025,
      "phase": "matched",
      "rss_bytes": 4886200320,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 760.2787175839767,
      "phase": "matched",
      "rss_bytes": 4886151168,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 760.7888611670351,
      "phase": "matched",
      "rss_bytes": 4886134784,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 761.298975917045,
      "phase": "matched",
      "rss_bytes": 4886134784,
      "footprint_bytes": 13980593048
    },
    {
      "elapsed_s": 761.7997186670545,
      "phase": "matched",
      "rss_bytes": 4888444928,
      "footprint_bytes": 13980609432
    },
    {
      "elapsed_s": 762.3077673340449,
      "phase": "matched",
      "rss_bytes": 4888510464,
      "footprint_bytes": 13980609432
    },
    {
      "elapsed_s": 762.8165735000512,
      "phase": "matched",
      "rss_bytes": 4762337280,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 763.3226690840675,
      "phase": "matched",
      "rss_bytes": 4474765312,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 763.8334269999759,
      "phase": "matched",
      "rss_bytes": 4450615296,
      "footprint_bytes": 13980576664
    },
    {
      "elapsed_s": 764.3391930840444,
      "phase": "matched",
      "rss_bytes": 3169370112,
      "footprint_bytes": 13979757464
    },
    {
      "elapsed_s": 764.8477957090363,
      "phase": "matched",
      "rss_bytes": 3046309888,
      "footprint_bytes": 13978856344
    },
    {
      "elapsed_s": 765.3577905839775,
      "phase": "matched",
      "rss_bytes": 2809495552,
      "footprint_bytes": 13979757464
    },
    {
      "elapsed_s": 765.8682204589713,
      "phase": "matched",
      "rss_bytes": 2898051072,
      "footprint_bytes": 13978643352
    },
    {
      "elapsed_s": 766.3785413750447,
      "phase": "matched",
      "rss_bytes": 2935570432,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 766.8824134169845,
      "phase": "matched",
      "rss_bytes": 2960556032,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 767.3856542920694,
      "phase": "matched",
      "rss_bytes": 3222716416,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 767.8870759999845,
      "phase": "matched",
      "rss_bytes": 3468312576,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 768.3973002500134,
      "phase": "matched",
      "rss_bytes": 3478028288,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 768.9075740840053,
      "phase": "matched",
      "rss_bytes": 3503407104,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 769.4101423340617,
      "phase": "matched",
      "rss_bytes": 3890528256,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 769.920067875064,
      "phase": "matched",
      "rss_bytes": 4133945344,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 770.4242844589753,
      "phase": "matched",
      "rss_bytes": 4241080320,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 770.9344635000452,
      "phase": "matched",
      "rss_bytes": 4480237568,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 771.4370155000361,
      "phase": "matched",
      "rss_bytes": 4564074496,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 771.9471820420586,
      "phase": "matched",
      "rss_bytes": 4677861376,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 772.4485330419848,
      "phase": "matched",
      "rss_bytes": 4751179776,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 772.9558899590047,
      "phase": "matched",
      "rss_bytes": 4776116224,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 773.4597023340175,
      "phase": "matched",
      "rss_bytes": 4776116224,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 773.9698627920588,
      "phase": "matched",
      "rss_bytes": 4776148992,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 774.4799364589853,
      "phase": "matched",
      "rss_bytes": 4776148992,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 774.9868733340409,
      "phase": "matched",
      "rss_bytes": 4804100096,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 775.495763999992,
      "phase": "matched",
      "rss_bytes": 4804132864,
      "footprint_bytes": 13979478936
    },
    {
      "elapsed_s": 776.005912792054,
      "phase": "matched",
      "rss_bytes": 4833198080,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 776.5161200000439,
      "phase": "matched",
      "rss_bytes": 4833230848,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 777.02038941707,
      "phase": "matched",
      "rss_bytes": 4833247232,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 777.5305491669569,
      "phase": "matched",
      "rss_bytes": 4833247232,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 778.0366417090409,
      "phase": "matched",
      "rss_bytes": 4847271936,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 778.5442134169862,
      "phase": "matched",
      "rss_bytes": 4847271936,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 779.0543628339656,
      "phase": "matched",
      "rss_bytes": 4847271936,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 779.5564637499629,
      "phase": "matched",
      "rss_bytes": 4873420800,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 780.0628256669734,
      "phase": "matched",
      "rss_bytes": 4873420800,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 780.5701057920232,
      "phase": "matched",
      "rss_bytes": 4873420800,
      "footprint_bytes": 13979560856
    },
    {
      "elapsed_s": 781.0803045000648,
      "phase": "matched",
      "rss_bytes": 4877959168,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 781.5821291670436,
      "phase": "matched",
      "rss_bytes": 4877959168,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 782.0923014170257,
      "phase": "matched",
      "rss_bytes": 4877959168,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 782.5949701250065,
      "phase": "matched",
      "rss_bytes": 4877959168,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 783.1051397089614,
      "phase": "matched",
      "rss_bytes": 4877975552,
      "footprint_bytes": 13979806616
    },
    {
      "elapsed_s": 783.6075867089676,
      "phase": "matched",
      "rss_bytes": 4877991936,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 784.1177292090142,
      "phase": "matched",
      "rss_bytes": 4877991936,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 784.6201798750553,
      "phase": "matched",
      "rss_bytes": 4877336576,
      "footprint_bytes": 13979528088
    },
    {
      "elapsed_s": 785.1303599589737,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13979528088
    },
    {
      "elapsed_s": 785.6404876670567,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 786.1427179999882,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 786.6452958750306,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13979495320
    },
    {
      "elapsed_s": 787.1554654999636,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13980003224
    },
    {
      "elapsed_s": 787.6636137920432,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13980003224
    },
    {
      "elapsed_s": 788.1684740000637,
      "phase": "matched",
      "rss_bytes": 4877385728,
      "footprint_bytes": 13980068760
    },
    {
      "elapsed_s": 788.6689968750579,
      "phase": "matched",
      "rss_bytes": 4877369344,
      "footprint_bytes": 13980085144
    },
    {
      "elapsed_s": 789.1792984170606,
      "phase": "matched",
      "rss_bytes": 4877369344,
      "footprint_bytes": 13980085144
    },
    {
      "elapsed_s": 789.6954877499957,
      "phase": "matched",
      "rss_bytes": 4934795264,
      "footprint_bytes": 14006758320
    },
    {
      "elapsed_s": 790.199318167055,
      "phase": "matched",
      "rss_bytes": 4940791808,
      "footprint_bytes": 14042508328
    },
    {
      "elapsed_s": 790.709917500033,
      "phase": "matched",
      "rss_bytes": 4940840960,
      "footprint_bytes": 14042508328
    },
    {
      "elapsed_s": 791.2199847920565,
      "phase": "matched",
      "rss_bytes": 4944855040,
      "footprint_bytes": 14102785088
    },
    {
      "elapsed_s": 791.7301270000171,
      "phase": "matched",
      "rss_bytes": 4946034688,
      "footprint_bytes": 14103653440
    },
    {
      "elapsed_s": 792.2304133749567,
      "phase": "matched",
      "rss_bytes": 4946608128,
      "footprint_bytes": 14104128600
    },
    {
      "elapsed_s": 792.7406113749603,
      "phase": "matched",
      "rss_bytes": 4960010240,
      "footprint_bytes": 14106192984
    },
    {
      "elapsed_s": 793.2508127499605,
      "phase": "matched",
      "rss_bytes": 4960305152,
      "footprint_bytes": 14106324056
    },
    {
      "elapsed_s": 793.7609780000057,
      "phase": "matched",
      "rss_bytes": 4956684288,
      "footprint_bytes": 14107782232
    },
    {
      "elapsed_s": 794.2641234589973,
      "phase": "matched",
      "rss_bytes": 4372807680,
      "footprint_bytes": 14108453976
    },
    {
      "elapsed_s": 794.7699403750012,
      "phase": "matched",
      "rss_bytes": 4361109504,
      "footprint_bytes": 14109109336
    },
    {
      "elapsed_s": 795.2722739999881,
      "phase": "matched",
      "rss_bytes": 4359553024,
      "footprint_bytes": 14110043224
    },
    {
      "elapsed_s": 795.7824439590331,
      "phase": "matched",
      "rss_bytes": 4360077312,
      "footprint_bytes": 14110420056
    },
    {
      "elapsed_s": 796.2909058340592,
      "phase": "matched",
      "rss_bytes": 4360781824,
      "footprint_bytes": 14111059032
    },
    {
      "elapsed_s": 796.8011867919704,
      "phase": "matched",
      "rss_bytes": 4342300672,
      "footprint_bytes": 14111632472
    },
    {
      "elapsed_s": 797.3113789999625,
      "phase": "matched",
      "rss_bytes": 4343054336,
      "footprint_bytes": 14112222296
    },
    {
      "elapsed_s": 797.8198996250285,
      "phase": "matched",
      "rss_bytes": 4343889920,
      "footprint_bytes": 14112631920
    },
    {
      "elapsed_s": 798.3275372090284,
      "phase": "matched",
      "rss_bytes": 4341907456,
      "footprint_bytes": 14113041520
    },
    {
      "elapsed_s": 798.8311873750063,
      "phase": "matched",
      "rss_bytes": 4336205824,
      "footprint_bytes": 14113844336
    },
    {
      "elapsed_s": 799.3368619589601,
      "phase": "matched",
      "rss_bytes": 4337451008,
      "footprint_bytes": 14114614384
    },
    {
      "elapsed_s": 799.8404356669635,
      "phase": "matched",
      "rss_bytes": 4334469120,
      "footprint_bytes": 14114843760
    },
    {
      "elapsed_s": 800.3506696249824,
      "phase": "matched",
      "rss_bytes": 3152560128,
      "footprint_bytes": 14114843760
    },
    {
      "elapsed_s": 800.8584955000551,
      "phase": "matched",
      "rss_bytes": 2774171648,
      "footprint_bytes": 14115515504
    },
    {
      "elapsed_s": 801.3649556670571,
      "phase": "matched",
      "rss_bytes": 2775171072,
      "footprint_bytes": 14116367472
    },
    {
      "elapsed_s": 801.875129000051,
      "phase": "matched",
      "rss_bytes": 2776334336,
      "footprint_bytes": 14117350512
    },
    {
      "elapsed_s": 802.3853144169552,
      "phase": "matched",
      "rss_bytes": 2777071616,
      "footprint_bytes": 14117776520
    },
    {
      "elapsed_s": 802.8916554590687,
      "phase": "matched",
      "rss_bytes": 3055157248,
      "footprint_bytes": 14118268040
    },
    {
      "elapsed_s": 803.4018197499681,
      "phase": "matched",
      "rss_bytes": 3372924928,
      "footprint_bytes": 14118268040
    },
    {
      "elapsed_s": 803.9119611249771,
      "phase": "matched",
      "rss_bytes": 3374350336,
      "footprint_bytes": 14118694024
    },
    {
      "elapsed_s": 804.419972209027,
      "phase": "matched",
      "rss_bytes": 3449683968,
      "footprint_bytes": 14118907016
    },
    {
      "elapsed_s": 804.9284137920476,
      "phase": "matched",
      "rss_bytes": 3673849856,
      "footprint_bytes": 14118939784
    },
    {
      "elapsed_s": 805.438646167051,
      "phase": "matched",
      "rss_bytes": 3971481600,
      "footprint_bytes": 14119103624
    },
    {
      "elapsed_s": 805.9488785420544,
      "phase": "matched",
      "rss_bytes": 4333682688,
      "footprint_bytes": 14119136392
    },
    {
      "elapsed_s": 806.459209584049,
      "phase": "matched",
      "rss_bytes": 3986849792,
      "footprint_bytes": 14119136392
    },
    {
      "elapsed_s": 806.969388833968,
      "phase": "matched",
      "rss_bytes": 3917856768,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 807.4761321250116,
      "phase": "matched",
      "rss_bytes": 3919527936,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 807.9851497500204,
      "phase": "matched",
      "rss_bytes": 3829497856,
      "footprint_bytes": 14118972552
    },
    {
      "elapsed_s": 808.4886118340073,
      "phase": "matched",
      "rss_bytes": 3820945408,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 808.9921639589593,
      "phase": "matched",
      "rss_bytes": 3933356032,
      "footprint_bytes": 14118972552
    },
    {
      "elapsed_s": 809.4991316669621,
      "phase": "matched",
      "rss_bytes": 4207067136,
      "footprint_bytes": 14118972552
    },
    {
      "elapsed_s": 810.0094206250506,
      "phase": "matched",
      "rss_bytes": 4331978752,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 810.5195777920308,
      "phase": "matched",
      "rss_bytes": 4331978752,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 811.0297342090635,
      "phase": "matched",
      "rss_bytes": 4384833536,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 811.5398708749563,
      "phase": "matched",
      "rss_bytes": 4397268992,
      "footprint_bytes": 14118956168
    },
    {
      "elapsed_s": 812.0500367500354,
      "phase": "matched",
      "rss_bytes": 4429692928,
      "footprint_bytes": 14118988960
    },
    {
      "elapsed_s": 812.557117291959,
      "phase": "matched",
      "rss_bytes": 4442046464,
      "footprint_bytes": 14118988960
    },
    {
      "elapsed_s": 813.065967625007,
      "phase": "matched",
      "rss_bytes": 4461969408,
      "footprint_bytes": 14119005344
    },
    {
      "elapsed_s": 813.5761209169868,
      "phase": "matched",
      "rss_bytes": 4481843200,
      "footprint_bytes": 14119038112
    },
    {
      "elapsed_s": 814.0862864590017,
      "phase": "matched",
      "rss_bytes": 4481892352,
      "footprint_bytes": 14119201952
    },
    {
      "elapsed_s": 814.5951730420347,
      "phase": "matched",
      "rss_bytes": 4521705472,
      "footprint_bytes": 14119201952
    },
    {
      "elapsed_s": 815.1018383339979,
      "phase": "matched",
      "rss_bytes": 4521787392,
      "footprint_bytes": 14119201952
    },
    {
      "elapsed_s": 815.606709209038,
      "phase": "matched",
      "rss_bytes": 4581507072,
      "footprint_bytes": 14119054496
    },
    {
      "elapsed_s": 816.1168749170611,
      "phase": "matched",
      "rss_bytes": 4581490688,
      "footprint_bytes": 14119054496
    },
    {
      "elapsed_s": 816.6270266670035,
      "phase": "matched",
      "rss_bytes": 4601413632,
      "footprint_bytes": 14119054496
    },
    {
      "elapsed_s": 817.1372487919871,
      "phase": "matched",
      "rss_bytes": 4601397248,
      "footprint_bytes": 14119054496
    },
    {
      "elapsed_s": 817.6469703749754,
      "phase": "matched",
      "rss_bytes": 4564566016,
      "footprint_bytes": 14119103648
    },
    {
      "elapsed_s": 818.1571660840418,
      "phase": "matched",
      "rss_bytes": 4564598784,
      "footprint_bytes": 14119120032
    },
    {
      "elapsed_s": 818.6667881250614,
      "phase": "matched",
      "rss_bytes": 4604100608,
      "footprint_bytes": 14119120032
    },
    {
      "elapsed_s": 819.1769121249672,
      "phase": "matched",
      "rss_bytes": 4604133376,
      "footprint_bytes": 14119120032
    },
    {
      "elapsed_s": 819.6862902090652,
      "phase": "matched",
      "rss_bytes": 4624007168,
      "footprint_bytes": 14119152824
    },
    {
      "elapsed_s": 820.1942049170611,
      "phase": "matched",
      "rss_bytes": 4623712256,
      "footprint_bytes": 14119185592
    },
    {
      "elapsed_s": 820.6978390839649,
      "phase": "matched",
      "rss_bytes": 4663263232,
      "footprint_bytes": 14119185592
    },
    {
      "elapsed_s": 821.2079512500204,
      "phase": "matched",
      "rss_bytes": 4703027200,
      "footprint_bytes": 14119185592
    },
    {
      "elapsed_s": 821.718104916974,
      "phase": "matched",
      "rss_bytes": 4703010816,
      "footprint_bytes": 14119201976
    },
    {
      "elapsed_s": 822.2228504590457,
      "phase": "matched",
      "rss_bytes": 4702453760,
      "footprint_bytes": 14119201976
    },
    {
      "elapsed_s": 822.7320322090527,
      "phase": "matched",
      "rss_bytes": 4702453760,
      "footprint_bytes": 14119218360
    },
    {
      "elapsed_s": 823.2361141250003,
      "phase": "matched",
      "rss_bytes": 4702437376,
      "footprint_bytes": 14119234744
    },
    {
      "elapsed_s": 823.7458495839965,
      "phase": "matched",
      "rss_bytes": 4702453760,
      "footprint_bytes": 14119267512
    },
    {
      "elapsed_s": 824.2522945000092,
      "phase": "matched",
      "rss_bytes": 4737908736,
      "footprint_bytes": 14119267512
    },
    {
      "elapsed_s": 824.7565247500315,
      "phase": "matched",
      "rss_bytes": 4737908736,
      "footprint_bytes": 14119267512
    },
    {
      "elapsed_s": 825.256755999988,
      "phase": "matched",
      "rss_bytes": 4737728512,
      "footprint_bytes": 14119791800
    },
    {
      "elapsed_s": 825.7669214999769,
      "phase": "matched",
      "rss_bytes": 4737040384,
      "footprint_bytes": 14119791800
    },
    {
      "elapsed_s": 826.2770688750315,
      "phase": "matched",
      "rss_bytes": 4736417792,
      "footprint_bytes": 14119824592
    },
    {
      "elapsed_s": 826.7872373750433,
      "phase": "matched",
      "rss_bytes": 4736466944,
      "footprint_bytes": 14119824592
    },
    {
      "elapsed_s": 827.2958448340651,
      "phase": "matched",
      "rss_bytes": 4736548864,
      "footprint_bytes": 14119840976
    },
    {
      "elapsed_s": 827.7974354589824,
      "phase": "matched",
      "rss_bytes": 4756373504,
      "footprint_bytes": 14119840976
    },
    {
      "elapsed_s": 828.3069661670597,
      "phase": "matched",
      "rss_bytes": 4756389888,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 828.81630420906,
      "phase": "matched",
      "rss_bytes": 4756045824,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 829.3224625419825,
      "phase": "matched",
      "rss_bytes": 4756750336,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 829.8314815000631,
      "phase": "matched",
      "rss_bytes": 4756701184,
      "footprint_bytes": 14119840976
    },
    {
      "elapsed_s": 830.3416548749665,
      "phase": "matched",
      "rss_bytes": 4756717568,
      "footprint_bytes": 14119840976
    },
    {
      "elapsed_s": 830.8438173340401,
      "phase": "matched",
      "rss_bytes": 4756815872,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 831.3502582920482,
      "phase": "matched",
      "rss_bytes": 4756865024,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 831.8604703750461,
      "phase": "matched",
      "rss_bytes": 4756946944,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 832.3705949999858,
      "phase": "matched",
      "rss_bytes": 4756946944,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 832.8728730420116,
      "phase": "matched",
      "rss_bytes": 4776787968,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 833.383025374962,
      "phase": "matched",
      "rss_bytes": 4776722432,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 833.886107709026,
      "phase": "matched",
      "rss_bytes": 4776755200,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 834.396278041997,
      "phase": "matched",
      "rss_bytes": 4796563456,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 834.9064462920651,
      "phase": "matched",
      "rss_bytes": 4796612608,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 835.4165908340365,
      "phase": "matched",
      "rss_bytes": 4836851712,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 835.9187639170559,
      "phase": "matched",
      "rss_bytes": 4836835328,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 836.4290185839636,
      "phase": "matched",
      "rss_bytes": 4836769792,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 836.9329486250645,
      "phase": "matched",
      "rss_bytes": 4836769792,
      "footprint_bytes": 14119873744
    },
    {
      "elapsed_s": 837.4380603750469,
      "phase": "matched",
      "rss_bytes": 4838080512,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 837.944638542016,
      "phase": "matched",
      "rss_bytes": 4838096896,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 838.4548679590225,
      "phase": "matched",
      "rss_bytes": 4838096896,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 838.965005208971,
      "phase": "matched",
      "rss_bytes": 4838096896,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 839.4652292090468,
      "phase": "matched",
      "rss_bytes": 4857937920,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 839.9753570420435,
      "phase": "matched",
      "rss_bytes": 4858003456,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 840.4801209589932,
      "phase": "matched",
      "rss_bytes": 4897652736,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 840.9903098749928,
      "phase": "matched",
      "rss_bytes": 4897619968,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 841.4927962920628,
      "phase": "matched",
      "rss_bytes": 4897652736,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 841.9949250420323,
      "phase": "matched",
      "rss_bytes": 4897636352,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 842.505086167017,
      "phase": "matched",
      "rss_bytes": 4897669120,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 843.0152368340641,
      "phase": "matched",
      "rss_bytes": 4897849344,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 843.5253751670243,
      "phase": "matched",
      "rss_bytes": 4897816576,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 844.0310881669866,
      "phase": "matched",
      "rss_bytes": 4897783808,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 844.5401612090645,
      "phase": "matched",
      "rss_bytes": 4896784384,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 845.0462326250272,
      "phase": "matched",
      "rss_bytes": 4896653312,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 845.5492494170321,
      "phase": "matched",
      "rss_bytes": 4896555008,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 846.0593782920623,
      "phase": "matched",
      "rss_bytes": 4896505856,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 846.5697025420377,
      "phase": "matched",
      "rss_bytes": 4896407552,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 847.0783597499831,
      "phase": "matched",
      "rss_bytes": 4896473088,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 847.5812741250265,
      "phase": "matched",
      "rss_bytes": 4896473088,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 848.0914358340669,
      "phase": "matched",
      "rss_bytes": 4896473088,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 848.6015751250088,
      "phase": "matched",
      "rss_bytes": 4896473088,
      "footprint_bytes": 14120021200
    },
    {
      "elapsed_s": 849.1116982089588,
      "phase": "matched",
      "rss_bytes": 4898504704,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 849.6218452090397,
      "phase": "matched",
      "rss_bytes": 4898603008,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 850.1260736250551,
      "phase": "matched",
      "rss_bytes": 4898619392,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 850.6362128340406,
      "phase": "matched",
      "rss_bytes": 4898816000,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 851.1438922920497,
      "phase": "matched",
      "rss_bytes": 4898848768,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 851.6530499169603,
      "phase": "matched",
      "rss_bytes": 4898865152,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 852.1569590000436,
      "phase": "matched",
      "rss_bytes": 4898766848,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 852.6598807499977,
      "phase": "matched",
      "rss_bytes": 4898258944,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 853.1692022089846,
      "phase": "matched",
      "rss_bytes": 4898242560,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 853.6696817090269,
      "phase": "matched",
      "rss_bytes": 4898226176,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 854.1802460000617,
      "phase": "matched",
      "rss_bytes": 4894097408,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 854.6858829590492,
      "phase": "matched",
      "rss_bytes": 4896342016,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 855.1947778749745,
      "phase": "matched",
      "rss_bytes": 4896784384,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 855.7028554170392,
      "phase": "matched",
      "rss_bytes": 4896784384,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 856.2130488749826,
      "phase": "matched",
      "rss_bytes": 4891377664,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 856.7183695840649,
      "phase": "matched",
      "rss_bytes": 4891312128,
      "footprint_bytes": 14119906512
    },
    {
      "elapsed_s": 857.2225091670407,
      "phase": "matched",
      "rss_bytes": 4893261824,
      "footprint_bytes": 14119906512
    },
    {
      "elapsed_s": 857.726009584032,
      "phase": "matched",
      "rss_bytes": 4893409280,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 858.2337984590558,
      "phase": "matched",
      "rss_bytes": 4893425664,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 858.7439242090331,
      "phase": "matched",
      "rss_bytes": 4893458432,
      "footprint_bytes": 14119759056
    },
    {
      "elapsed_s": 859.2473271669587,
      "phase": "matched",
      "rss_bytes": 4893474816,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 859.7555500000017,
      "phase": "matched",
      "rss_bytes": 4893409280,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 860.2658125839662,
      "phase": "matched",
      "rss_bytes": 4893687808,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 860.7750011669705,
      "phase": "matched",
      "rss_bytes": 4893163520,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 861.2851925840368,
      "phase": "matched",
      "rss_bytes": 4893212672,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 861.7919627500232,
      "phase": "matched",
      "rss_bytes": 4893032448,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 862.3021455840208,
      "phase": "matched",
      "rss_bytes": 4893081600,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 862.8105172499781,
      "phase": "matched",
      "rss_bytes": 4893097984,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 863.3156429589726,
      "phase": "matched",
      "rss_bytes": 4893114368,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 863.8258489590371,
      "phase": "matched",
      "rss_bytes": 4893097984,
      "footprint_bytes": 14119972048
    },
    {
      "elapsed_s": 864.3317290840205,
      "phase": "matched",
      "rss_bytes": 4893016064,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 864.8418765839888,
      "phase": "matched",
      "rss_bytes": 4893114368,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 865.3520822500577,
      "phase": "matched",
      "rss_bytes": 4893163520,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 865.8608565840404,
      "phase": "matched",
      "rss_bytes": 4893327360,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 866.3690457920311,
      "phase": "matched",
      "rss_bytes": 4893310976,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 866.8745182090206,
      "phase": "matched",
      "rss_bytes": 4891688960,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 867.3846910420107,
      "phase": "matched",
      "rss_bytes": 4891672576,
      "footprint_bytes": 14120299728
    },
    {
      "elapsed_s": 867.8856870840536,
      "phase": "matched",
      "rss_bytes": 4891688960,
      "footprint_bytes": 14119988432
    },
    {
      "elapsed_s": 868.3922813340323,
      "phase": "matched",
      "rss_bytes": 4893982720,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 868.8990632089553,
      "phase": "matched",
      "rss_bytes": 4894081024,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 869.4038843750022,
      "phase": "matched",
      "rss_bytes": 4894146560,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 869.9123487090692,
      "phase": "matched",
      "rss_bytes": 4894212096,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 870.4174241670407,
      "phase": "matched",
      "rss_bytes": 4894261248,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 870.921130208997,
      "phase": "matched",
      "rss_bytes": 4894031872,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 871.4312726670178,
      "phase": "matched",
      "rss_bytes": 4894212096,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 871.9347199170152,
      "phase": "matched",
      "rss_bytes": 4894179328,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 872.4411613750271,
      "phase": "matched",
      "rss_bytes": 4894146560,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 872.9512760840589,
      "phase": "matched",
      "rss_bytes": 4894195712,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 873.4613743750378,
      "phase": "matched",
      "rss_bytes": 4894179328,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 873.9619332089787,
      "phase": "matched",
      "rss_bytes": 4893900800,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 874.4630816250574,
      "phase": "matched",
      "rss_bytes": 4893900800,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 874.9732159590349,
      "phase": "matched",
      "rss_bytes": 4893671424,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 875.4742262089858,
      "phase": "matched",
      "rss_bytes": 4893523968,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 875.9777620839886,
      "phase": "matched",
      "rss_bytes": 4893523968,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 876.4878665000433,
      "phase": "matched",
      "rss_bytes": 4893605888,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 876.9931463339599,
      "phase": "matched",
      "rss_bytes": 4894851072,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 877.5023781249765,
      "phase": "matched",
      "rss_bytes": 4894851072,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 878.010209125001,
      "phase": "matched",
      "rss_bytes": 4895064064,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 878.5205100000603,
      "phase": "matched",
      "rss_bytes": 4895080448,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 879.0221600000514,
      "phase": "matched",
      "rss_bytes": 4895096832,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 879.5231753339758,
      "phase": "matched",
      "rss_bytes": 4895113216,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 880.024285749998,
      "phase": "matched",
      "rss_bytes": 4895162368,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 880.5283840419725,
      "phase": "matched",
      "rss_bytes": 4895211520,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 881.0338019590126,
      "phase": "matched",
      "rss_bytes": 4895244288,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 881.534637083998,
      "phase": "matched",
      "rss_bytes": 4895293440,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 882.0426226670388,
      "phase": "matched",
      "rss_bytes": 4893720576,
      "footprint_bytes": 14120250576
    },
    {
      "elapsed_s": 882.5440780840581,
      "phase": "matched",
      "rss_bytes": 4893720576,
      "footprint_bytes": 14120250576
    },
    {
      "elapsed_s": 883.0548277919879,
      "phase": "matched",
      "rss_bytes": 4893622272,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 883.5596625839826,
      "phase": "matched",
      "rss_bytes": 4893753344,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 884.0662127090618,
      "phase": "matched",
      "rss_bytes": 4893671424,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 884.5761235420359,
      "phase": "matched",
      "rss_bytes": 4893671424,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 885.0856865419773,
      "phase": "matched",
      "rss_bytes": 4893507584,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 885.5958359589567,
      "phase": "matched",
      "rss_bytes": 4893523968,
      "footprint_bytes": 14120250576
    },
    {
      "elapsed_s": 886.0974692499731,
      "phase": "matched",
      "rss_bytes": 4893556736,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 886.6049432499567,
      "phase": "matched",
      "rss_bytes": 4895162368,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 887.1082022089977,
      "phase": "matched",
      "rss_bytes": 4895260672,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 887.6141409589909,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 888.1219912089873,
      "phase": "matched",
      "rss_bytes": 4895244288,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 888.6322694170522,
      "phase": "matched",
      "rss_bytes": 4895244288,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 889.1424001670675,
      "phase": "matched",
      "rss_bytes": 4895326208,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 889.6517993749585,
      "phase": "matched",
      "rss_bytes": 4895326208,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 890.1619178339606,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 890.6720633750083,
      "phase": "matched",
      "rss_bytes": 4895326208,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 891.1732212089701,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 891.6833960419754,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 892.1855663340539,
      "phase": "matched",
      "rss_bytes": 4895326208,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 892.6925205420703,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 893.19331100001,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 893.7034799590474,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 894.2090646249708,
      "phase": "matched",
      "rss_bytes": 4895358976,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 894.7148047500523,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 895.2249179589562,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 895.735076833982,
      "phase": "matched",
      "rss_bytes": 4895342592,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 896.245185167063,
      "phase": "matched",
      "rss_bytes": 4894359552,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 896.7521913750097,
      "phase": "matched",
      "rss_bytes": 4893687808,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 897.2623595419573,
      "phase": "matched",
      "rss_bytes": 4893753344,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 897.7725032919552,
      "phase": "matched",
      "rss_bytes": 4893605888,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 898.2827060420532,
      "phase": "matched",
      "rss_bytes": 4891869184,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 898.7855330420425,
      "phase": "matched",
      "rss_bytes": 4891836416,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 899.2872920000227,
      "phase": "matched",
      "rss_bytes": 4891803648,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 899.7934886249714,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 900.3008747920394,
      "phase": "matched",
      "rss_bytes": 4891738112,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 900.8110351669602,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14119791824
    },
    {
      "elapsed_s": 901.3211829169886,
      "phase": "matched",
      "rss_bytes": 4891787264,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 901.8263470840175,
      "phase": "matched",
      "rss_bytes": 4891803648,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 902.3365412499988,
      "phase": "matched",
      "rss_bytes": 4891918336,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 902.8386385840131,
      "phase": "matched",
      "rss_bytes": 4891983872,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 903.3478363750037,
      "phase": "matched",
      "rss_bytes": 4892033024,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 903.8580029590521,
      "phase": "matched",
      "rss_bytes": 4892098560,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 904.3681200420251,
      "phase": "matched",
      "rss_bytes": 4892098560,
      "footprint_bytes": 14120316112
    },
    {
      "elapsed_s": 904.8782659170683,
      "phase": "matched",
      "rss_bytes": 4892098560,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 905.3854840840213,
      "phase": "matched",
      "rss_bytes": 4891934720,
      "footprint_bytes": 14120004816
    },
    {
      "elapsed_s": 905.88629699999,
      "phase": "matched",
      "rss_bytes": 4893638656,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 906.3966077920049,
      "phase": "matched",
      "rss_bytes": 4893720576,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 906.906799291959,
      "phase": "matched",
      "rss_bytes": 4893769728,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 907.4343234170228,
      "phase": "matched",
      "rss_bytes": 4893884416,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 907.9431066670222,
      "phase": "matched",
      "rss_bytes": 4893949952,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 908.4520659169648,
      "phase": "matched",
      "rss_bytes": 4894015488,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 908.9574749589665,
      "phase": "matched",
      "rss_bytes": 4894031872,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 909.4642612090101,
      "phase": "matched",
      "rss_bytes": 4894048256,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 909.9685180840315,
      "phase": "matched",
      "rss_bytes": 4894064640,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 910.4687120419694,
      "phase": "matched",
      "rss_bytes": 4894081024,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 910.9793060839875,
      "phase": "matched",
      "rss_bytes": 4894113792,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 911.4895122919697,
      "phase": "matched",
      "rss_bytes": 4894097408,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 912.0012814999791,
      "phase": "matched",
      "rss_bytes": 4893933568,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 912.5095491249813,
      "phase": "matched",
      "rss_bytes": 4893949952,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 913.0197158340598,
      "phase": "matched",
      "rss_bytes": 4893917184,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 913.5280885000248,
      "phase": "matched",
      "rss_bytes": 4893982720,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 914.0353720840067,
      "phase": "matched",
      "rss_bytes": 4889116672,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 914.5387944589602,
      "phase": "matched",
      "rss_bytes": 4884971520,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 915.0427339590387,
      "phase": "matched",
      "rss_bytes": 4892049408,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 915.551378958975,
      "phase": "matched",
      "rss_bytes": 4892557312,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 916.0588813340291,
      "phase": "matched",
      "rss_bytes": 4892622848,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 916.5691332500428,
      "phase": "matched",
      "rss_bytes": 4892721152,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 917.079261249979,
      "phase": "matched",
      "rss_bytes": 4892491776,
      "footprint_bytes": 14120283344
    },
    {
      "elapsed_s": 917.5920892499853,
      "phase": "matched",
      "rss_bytes": 4892672000,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 918.1022542919964,
      "phase": "matched",
      "rss_bytes": 4892672000,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 918.6115397920366,
      "phase": "matched",
      "rss_bytes": 4892688384,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 919.1193963340484,
      "phase": "matched",
      "rss_bytes": 4892770304,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 919.62956445897,
      "phase": "matched",
      "rss_bytes": 4892819456,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 920.1378908340121,
      "phase": "matched",
      "rss_bytes": 4892688384,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 920.6480300420662,
      "phase": "matched",
      "rss_bytes": 4892704768,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 921.1522257090546,
      "phase": "matched",
      "rss_bytes": 4892688384,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 921.657562333974,
      "phase": "matched",
      "rss_bytes": 4892786688,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 922.1677095839987,
      "phase": "matched",
      "rss_bytes": 4892868608,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 922.6740847500041,
      "phase": "matched",
      "rss_bytes": 4892884992,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 923.179291708977,
      "phase": "matched",
      "rss_bytes": 4893179904,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 923.6852520840475,
      "phase": "matched",
      "rss_bytes": 4893163520,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 924.1928907090332,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 924.7032662089914,
      "phase": "matched",
      "rss_bytes": 4891754496,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 925.208654667018,
      "phase": "matched",
      "rss_bytes": 4894277632,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 925.7188259590184,
      "phase": "matched",
      "rss_bytes": 4894375936,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 926.2193913749652,
      "phase": "matched",
      "rss_bytes": 4894294016,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 926.7259837919846,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120070352
    },
    {
      "elapsed_s": 927.2360979589866,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 927.7532542920671,
      "phase": "matched",
      "rss_bytes": 4894392320,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 928.2634308340494,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 928.7727298339596,
      "phase": "matched",
      "rss_bytes": 4894457856,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 929.2756892499747,
      "phase": "matched",
      "rss_bytes": 4894457856,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 929.782265417045,
      "phase": "matched",
      "rss_bytes": 4894474240,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 930.2851705000503,
      "phase": "matched",
      "rss_bytes": 4894490624,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 930.7915127499728,
      "phase": "matched",
      "rss_bytes": 4894507008,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 931.2993385420414,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 931.8042004170129,
      "phase": "matched",
      "rss_bytes": 4894539776,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 932.3142553339712,
      "phase": "matched",
      "rss_bytes": 4894326784,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 932.8243912090547,
      "phase": "matched",
      "rss_bytes": 4894359552,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 933.3346077089664,
      "phase": "matched",
      "rss_bytes": 4894392320,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 933.8430225419579,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 934.3531701250467,
      "phase": "matched",
      "rss_bytes": 4895096832,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 934.8592169169569,
      "phase": "matched",
      "rss_bytes": 4895113216,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 935.3650654170197,
      "phase": "matched",
      "rss_bytes": 4895129600,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 935.8752456250368,
      "phase": "matched",
      "rss_bytes": 4895129600,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 936.3828510000603,
      "phase": "matched",
      "rss_bytes": 4895096832,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 936.8890654999996,
      "phase": "matched",
      "rss_bytes": 4895113216,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 937.3991944589652,
      "phase": "matched",
      "rss_bytes": 4895145984,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 937.9093807500321,
      "phase": "matched",
      "rss_bytes": 4895113216,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 938.4142506250646,
      "phase": "matched",
      "rss_bytes": 4895162368,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 938.9243985420326,
      "phase": "matched",
      "rss_bytes": 4895113216,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 939.431429416989,
      "phase": "matched",
      "rss_bytes": 4895129600,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 939.9416172920028,
      "phase": "matched",
      "rss_bytes": 4895162368,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 940.4517601249972,
      "phase": "matched",
      "rss_bytes": 4895178752,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 940.9619049170287,
      "phase": "matched",
      "rss_bytes": 4895195136,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 941.472055500024,
      "phase": "matched",
      "rss_bytes": 4895195136,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 941.9822181250202,
      "phase": "matched",
      "rss_bytes": 4895195136,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 942.4923409590265,
      "phase": "matched",
      "rss_bytes": 4895195136,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 943.0024969170336,
      "phase": "matched",
      "rss_bytes": 4894982144,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 943.5126356249675,
      "phase": "matched",
      "rss_bytes": 4894998528,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 944.019109667046,
      "phase": "matched",
      "rss_bytes": 4894867456,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 944.5283741250169,
      "phase": "matched",
      "rss_bytes": 4894343168,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 945.0350352920359,
      "phase": "matched",
      "rss_bytes": 4894343168,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 945.5452187920455,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 946.0553762919735,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 946.5655317920027,
      "phase": "matched",
      "rss_bytes": 4894556160,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 947.0756973340176,
      "phase": "matched",
      "rss_bytes": 4894572544,
      "footprint_bytes": 14120234192
    },
    {
      "elapsed_s": 947.585883541964,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120266960
    },
    {
      "elapsed_s": 948.0931400420377,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120266960
    },
    {
      "elapsed_s": 948.6032929170178,
      "phase": "matched",
      "rss_bytes": 4894523392,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 949.1051248749718,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 949.6068269590614,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 950.1118590000551,
      "phase": "matched",
      "rss_bytes": 4894408704,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 950.6219513750402,
      "phase": "matched",
      "rss_bytes": 4894195712,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 951.1320424170699,
      "phase": "matched",
      "rss_bytes": 4893982720,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 951.6343920839718,
      "phase": "matched",
      "rss_bytes": 4894015488,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 952.1396359170321,
      "phase": "matched",
      "rss_bytes": 4894015488,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 952.6497976250248,
      "phase": "matched",
      "rss_bytes": 4894015488,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 953.1513722919626,
      "phase": "matched",
      "rss_bytes": 4894015488,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 953.6588317920687,
      "phase": "matched",
      "rss_bytes": 4894457856,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 954.1690013749758,
      "phase": "matched",
      "rss_bytes": 4894654464,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 954.6791685000062,
      "phase": "matched",
      "rss_bytes": 4894343168,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 955.1796985419933,
      "phase": "matched",
      "rss_bytes": 4894359552,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 955.6848630839959,
      "phase": "matched",
      "rss_bytes": 4894392320,
      "footprint_bytes": 14120037584
    },
    {
      "elapsed_s": 956.1950238340069,
      "phase": "matched",
      "rss_bytes": 4894457856,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 956.6997395840008,
      "phase": "matched",
      "rss_bytes": 4894375936,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 957.2008287920617,
      "phase": "matched",
      "rss_bytes": 4894392320,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 957.7110616250429,
      "phase": "matched",
      "rss_bytes": 4891869184,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 958.2164662500145,
      "phase": "matched",
      "rss_bytes": 4891885568,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 958.71868154197,
      "phase": "matched",
      "rss_bytes": 4891885568,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 959.2288063750602,
      "phase": "matched",
      "rss_bytes": 4891885568,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 959.7348929169821,
      "phase": "matched",
      "rss_bytes": 4891869184,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 960.2452256249962,
      "phase": "matched",
      "rss_bytes": 4891869184,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 960.7547461249633,
      "phase": "matched",
      "rss_bytes": 4891885568,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 961.2630473340396,
      "phase": "matched",
      "rss_bytes": 4892180480,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 961.7731924999971,
      "phase": "matched",
      "rss_bytes": 4892213248,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 962.2828622499947,
      "phase": "matched",
      "rss_bytes": 4892196864,
      "footprint_bytes": 14120365264
    },
    {
      "elapsed_s": 962.789084375021,
      "phase": "matched",
      "rss_bytes": 4892311552,
      "footprint_bytes": 14120365264
    },
    {
      "elapsed_s": 963.299331416958,
      "phase": "matched",
      "rss_bytes": 4894818304,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 963.8094492499949,
      "phase": "matched",
      "rss_bytes": 4894818304,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 964.3196174170589,
      "phase": "matched",
      "rss_bytes": 4894867456,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 964.8297371249646,
      "phase": "matched",
      "rss_bytes": 4894081024,
      "footprint_bytes": 14120135888
    },
    {
      "elapsed_s": 965.3398555420572,
      "phase": "matched",
      "rss_bytes": 4894146560,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 965.849979834049,
      "phase": "matched",
      "rss_bytes": 4893999104,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 966.359219416976,
      "phase": "matched",
      "rss_bytes": 4893884416,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 966.8670983749907,
      "phase": "matched",
      "rss_bytes": 4893835264,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 967.3678504170384,
      "phase": "matched",
      "rss_bytes": 4892033024,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 967.8749817500357,
      "phase": "matched",
      "rss_bytes": 4891934720,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 968.3851823339937,
      "phase": "matched",
      "rss_bytes": 4891836416,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 968.8918769999873,
      "phase": "matched",
      "rss_bytes": 4891803648,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 969.4019841670524,
      "phase": "matched",
      "rss_bytes": 4891754496,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 969.907914374955,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 970.4180647920584,
      "phase": "matched",
      "rss_bytes": 4891688960,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 970.9282067919848,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14120234192
    },
    {
      "elapsed_s": 971.4305921669584,
      "phase": "matched",
      "rss_bytes": 4891705344,
      "footprint_bytes": 14120234192
    },
    {
      "elapsed_s": 971.9328817089554,
      "phase": "matched",
      "rss_bytes": 4892590080,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 972.4350243749795,
      "phase": "matched",
      "rss_bytes": 4892442624,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 972.9451469590422,
      "phase": "matched",
      "rss_bytes": 4889608192,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 973.4553736250382,
      "phase": "matched",
      "rss_bytes": 4889690112,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 973.9656152500538,
      "phase": "matched",
      "rss_bytes": 4889460736,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 974.4741976250662,
      "phase": "matched",
      "rss_bytes": 4889477120,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 974.9777977920603,
      "phase": "matched",
      "rss_bytes": 4889477120,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 975.4827284170315,
      "phase": "matched",
      "rss_bytes": 4889460736,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 975.991695792065,
      "phase": "matched",
      "rss_bytes": 4889444352,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 976.5013984589605,
      "phase": "matched",
      "rss_bytes": 4889460736,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 977.011561500025,
      "phase": "matched",
      "rss_bytes": 4888707072,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 977.5153689170256,
      "phase": "matched",
      "rss_bytes": 4888707072,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 978.0254941249732,
      "phase": "matched",
      "rss_bytes": 4888641536,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 978.5356505420059,
      "phase": "matched",
      "rss_bytes": 4888641536,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 979.0404026670149,
      "phase": "matched",
      "rss_bytes": 4888674304,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 979.550599167007,
      "phase": "matched",
      "rss_bytes": 4888690688,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 980.0607375840191,
      "phase": "matched",
      "rss_bytes": 4888592384,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 980.5678277499974,
      "phase": "matched",
      "rss_bytes": 4888690688,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 981.077977375011,
      "phase": "matched",
      "rss_bytes": 4888788992,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 981.5856197089888,
      "phase": "matched",
      "rss_bytes": 4888805376,
      "footprint_bytes": 14120332496
    },
    {
      "elapsed_s": 982.0909990840591,
      "phase": "matched",
      "rss_bytes": 4888788992,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 982.5975626669824,
      "phase": "matched",
      "rss_bytes": 4888805376,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 983.1013290840201,
      "phase": "matched",
      "rss_bytes": 4888805376,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 983.6046562499832,
      "phase": "matched",
      "rss_bytes": 4891426816,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 984.1052144590067,
      "phase": "matched",
      "rss_bytes": 4891459584,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 984.6111158749554,
      "phase": "matched",
      "rss_bytes": 4891508736,
      "footprint_bytes": 14120135888
    },
    {
      "elapsed_s": 985.1213934590342,
      "phase": "matched",
      "rss_bytes": 4650336256,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 985.6318356670672,
      "phase": "matched",
      "rss_bytes": 4697751552,
      "footprint_bytes": 14120135888
    },
    {
      "elapsed_s": 986.1420110419858,
      "phase": "matched",
      "rss_bytes": 4697915392,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 986.652166416985,
      "phase": "matched",
      "rss_bytes": 4705648640,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 987.1557527920231,
      "phase": "matched",
      "rss_bytes": 4699373568,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 987.6590301670367,
      "phase": "matched",
      "rss_bytes": 4703928320,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 988.171859833994,
      "phase": "matched",
      "rss_bytes": 4743626752,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 988.6755307499552,
      "phase": "matched",
      "rss_bytes": 4745920512,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 989.1856821670663,
      "phase": "matched",
      "rss_bytes": 4761370624,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 989.6918754170183,
      "phase": "matched",
      "rss_bytes": 4784193536,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 990.2020273749949,
      "phase": "matched",
      "rss_bytes": 4784160768,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 990.7125848339638,
      "phase": "matched",
      "rss_bytes": 4816879616,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 991.2226936250227,
      "phase": "matched",
      "rss_bytes": 4816928768,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 991.7328372090124,
      "phase": "matched",
      "rss_bytes": 4822614016,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 992.2429992089747,
      "phase": "matched",
      "rss_bytes": 4822548480,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 992.75112833397,
      "phase": "matched",
      "rss_bytes": 4824367104,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 993.2553602090338,
      "phase": "matched",
      "rss_bytes": 4824530944,
      "footprint_bytes": 14120168656
    },
    {
      "elapsed_s": 993.7566670420347,
      "phase": "matched",
      "rss_bytes": 4839260160,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 994.2616367089795,
      "phase": "matched",
      "rss_bytes": 4839473152,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 994.771779667004,
      "phase": "matched",
      "rss_bytes": 4854153216,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 995.2787462089909,
      "phase": "matched",
      "rss_bytes": 4854087680,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 995.7888959590346,
      "phase": "matched",
      "rss_bytes": 4868620288,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 996.2990518750157,
      "phase": "matched",
      "rss_bytes": 4883218432,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 996.8092836670112,
      "phase": "matched",
      "rss_bytes": 4883283968,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 997.3195055839606,
      "phase": "matched",
      "rss_bytes": 4883316736,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 997.8243962919805,
      "phase": "matched",
      "rss_bytes": 4883349504,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 998.3321543340571,
      "phase": "matched",
      "rss_bytes": 4883382272,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 998.8343227920122,
      "phase": "matched",
      "rss_bytes": 4883382272,
      "footprint_bytes": 14119890128
    },
    {
      "elapsed_s": 999.3420487500262,
      "phase": "matched",
      "rss_bytes": 4890656768,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 999.8493655839702,
      "phase": "matched",
      "rss_bytes": 4890689536,
      "footprint_bytes": 14120135888
    },
    {
      "elapsed_s": 1000.350968291983,
      "phase": "matched",
      "rss_bytes": 4890738688,
      "footprint_bytes": 14120135888
    },
    {
      "elapsed_s": 1000.8609794590157,
      "phase": "matched",
      "rss_bytes": 4890836992,
      "footprint_bytes": 14120348880
    },
    {
      "elapsed_s": 1001.3711509590503,
      "phase": "matched",
      "rss_bytes": 4890902528,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 1001.872959209024,
      "phase": "matched",
      "rss_bytes": 4890820608,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 1002.3777132090181,
      "phase": "matched",
      "rss_bytes": 4890705920,
      "footprint_bytes": 14120414416
    },
    {
      "elapsed_s": 1002.8876409169752,
      "phase": "matched",
      "rss_bytes": 4890542080,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 1003.3981962089892,
      "phase": "matched",
      "rss_bytes": 4890476544,
      "footprint_bytes": 14120103120
    },
    {
      "elapsed_s": 1003.4521834590705,
      "phase": "matched",
      "rss_bytes": 4892917760,
      "footprint_bytes": 14119726216
    }
  ],
  "sampled_peak_rss_bytes": 4960305152,
  "sampled_peak_footprint_bytes": 14120414416,
  "process_rss_high_water_bytes": 5038014464
}


==> anc/paper/logs/laptop_matched.log <==
Loaded in 4.54s; reserved 4.495 GiB; full prefill
prompt 0 round 0 done
prompt 0 round 1 done
prompt 0 round 2 done
prompt 1 round 0 done
prompt 1 round 1 done
prompt 1 round 2 done
prompt 2 round 0 done
prompt 2 round 1 done
prompt 2 round 2 done


==> anc/paper/logs/laptop_matched.matched.json <==
{
  "protocol": "matched-prefix-cold-slab-serial-warmup-v1",
  "source_sha256": "be32a684f7f2f294d2d698338a6e0fabedf9a819af5679a6e5b01ce3c721194e",
  "platform": "macOS-26.6.2-arm64-arm-64bit",
  "mlx": "0.32.4",
  "cache_bytes_requested": 4831838208,
  "cache_bytes_reserved": 4826972160,
  "cache_array_bytes": 4826972160,
  "page_cache": false,
  "warmup": 8,
  "configs": {
    "serial": [
      false,
      0,
      0,
      true,
      true
    ],
    "overlap": [
      true,
      0,
      0,
      true,
      true
    ],
    "idle-window": [
      true,
      0,
      3,
      true,
      true
    ]
  },
  "runs": [
    {
      "prompt": 0,
      "round": 0,
      "config": "serial",
      "ms": [
        946.4382079895586,
        1199.8041670303792,
        1119.44045801647,
        1391.8917080154642,
        4188.58745903708,
        3007.423250004649,
        1214.2148329876363,
        1341.5862919064239,
        1368.9376659458503,
        1286.0273330006748,
        1469.1850829403847,
        1468.3483330300078
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1965,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 9.120955358375795
    },
    {
      "prompt": 0,
      "round": 0,
      "config": "overlap",
      "ms": [
        843.3116669766605,
        1070.672957925126,
        1149.3627089075744,
        1323.9865420619026,
        1106.2512919306755,
        1050.4969579633325,
        1106.6259579965845,
        1343.142666039057,
        1315.467750071548,
        1090.408124960959,
        1218.2207920122892,
        1475.3475829493254
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 920,
      "misses": 1960,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.710654865950346
    },
    {
      "prompt": 0,
      "round": 0,
      "config": "idle-window",
      "ms": [
        784.9730839952826,
        895.7239170558751,
        899.9490839196369,
        952.4684579810128,
        918.2085000211373,
        906.0550830326974,
        923.6811669543386,
        1029.1075420100242,
        979.758208966814,
        864.2048339825124,
        1003.9792079478502,
        1056.6217920277268
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1708,
      "prefetch_hits": 257,
      "bytes": 29887119360,
      "spec_bytes": 12628869120,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1402306560,
      "wait_s": 6.3565560390707105
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "overlap",
      "ms": [
        874.3858330417424,
        1048.0742499930784,
        1011.9752499740571,
        1225.9690830251202,
        1104.8385420581326,
        1008.9712499175221,
        1133.047749986872,
        1304.308749968186,
        1293.7288749963045,
        1221.5102500049397,
        1197.0023330068216,
        1375.3831250360236
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1965,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.893782265135087
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "idle-window",
      "ms": [
        881.301665911451,
        901.4597919303924,
        905.9708749409765,
        977.8495000209659,
        901.1185419512913,
        950.2145838923752,
        951.710082939826,
        985.6655830517411,
        1000.0561669003218,
        862.7900830470026,
        974.1428750567138,
        1085.3585000149906
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1677,
      "prefetch_hits": 288,
      "bytes": 29887119360,
      "spec_bytes": 12628869120,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1402306560,
      "wait_s": 6.276266593835317
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "serial",
      "ms": [
        8884.73629206419,
        6690.631250035949,
        1558.9172089239582,
        1298.5997080104426,
        1227.341290912591,
        1107.9832499381155,
        1230.1392919616774,
        1338.4059160016477,
        1362.3546669259667,
        1266.11483306624,
        1426.5100000193343,
        1494.4489590125158
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1965,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 9.268403542460874
    },
    {
      "prompt": 0,
      "round": 2,
      "config": "idle-window",
      "ms": [
        830.5639169411734,
        875.1054160529748,
        853.8419579854235,
        979.0722500765696,
        935.9094579704106,
        912.703457986936,
        1032.7650420367718,
        967.578083043918,
        1041.31075006444,
        912.273499998264,
        994.2592079751194,
        1064.8907499853522
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1609,
      "prefetch_hits": 356,
      "bytes": 29887119360,
      "spec_bytes": 12628869120,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1402306560,
      "wait_s": 6.259657982038334
    },
    {
      "prompt": 0,
      "round": 2,
      "config": "serial",
      "ms": [
        1001.8053340027109,
        1161.6724580526352,
        1026.9563340116292,
        1323.9905829541385,
        1237.109582987614,
        1078.5259159747511,
        1192.671790951863,
        1291.423166054301,
        1165.8621249953285,
        1126.119542052038,
        1211.8617499945685,
        1413.8518329709768
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1965,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.912441317690536
    },
    {
      "prompt": 0,
      "round": 2,
      "config": "overlap",
      "ms": [
        881.4647500403225,
        1126.600458053872,
        1019.0472500398755,
        1196.1984171066433,
        1174.0752500481904,
        1034.0335000073537,
        1127.362041035667,
        1307.2609159862623,
        1281.8947499617934,
        1033.0779170617461,
        1315.3137089684606,
        1490.9093750175089
      ],
      "prompt_ids": [
        0,
        128803,
        21750,
        260,
        1606,
        15795,
        943,
        270,
        3980,
        294,
        15131,
        295,
        5794,
        14,
        6310,
        305,
        14642,
        16,
        128804,
        128822
      ],
      "input_ids": [
        455,
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271
      ],
      "output_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "expected_ids": [
        7646,
        294,
        43574,
        295,
        5794,
        14,
        6310,
        14,
        305,
        14642,
        271,
        98073
      ],
      "start_cache_sha256": "90916c91e95adc928067245f9c51f5074e0c4504b7946f9fb8dcaaf39ea7ed8d",
      "hits": 915,
      "misses": 1965,
      "prefetch_hits": 0,
      "bytes": 28484812800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.747087236726657
    },
    {
      "prompt": 1,
      "round": 0,
      "config": "serial",
      "ms": [
        1156.2644999939948,
        1028.0758339213207,
        1182.322790962644,
        1583.5759999463335,
        1279.5462079811841,
        1134.48408304248,
        1118.1915419874713,
        1078.6915000062436,
        1145.0071249855682,
        1072.4733750103042,
        1189.9015000090003,
        1410.8105830382556
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1902,
      "prefetch_hits": 0,
      "bytes": 27816099840,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.901562758954242
    },
    {
      "prompt": 1,
      "round": 0,
      "config": "overlap",
      "ms": [
        1166.2458749487996,
        1048.8850409165025,
        1109.7899579908699,
        1545.3778750961646,
        1301.58287496306,
        1137.0944159571081,
        1043.6146249994636,
        973.5619170824066,
        1064.669540966861,
        1022.5541659165174,
        1176.1530840303749,
        1417.0645410194993
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 979,
      "misses": 1901,
      "prefetch_hits": 0,
      "bytes": 27803566080,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.785033420892432
    },
    {
      "prompt": 1,
      "round": 0,
      "config": "idle-window",
      "ms": [
        1007.3095419211313,
        962.6525840722024,
        937.3798340093344,
        1093.1597080780193,
        874.3642499903217,
        759.5866250339895,
        906.4950000029057,
        887.2765839332715,
        893.103540991433,
        797.1270420821384,
        942.1666660346091,
        971.3661670684814
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1636,
      "prefetch_hits": 266,
      "bytes": 29373235200,
      "spec_bytes": 12488785920,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1537228800,
      "wait_s": 6.16342424263712
    },
    {
      "prompt": 1,
      "round": 1,
      "config": "overlap",
      "ms": [
        1181.7887499928474,
        1143.037666915916,
        1122.965291957371,
        1630.546125001274,
        1250.3385420423,
        988.0508750211447,
        1143.5630830237642,
        999.8011250281706,
        1205.4792500566691,
        1020.0146660208702,
        1233.0795000307262,
        1452.5509999366477
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 979,
      "misses": 1901,
      "prefetch_hits": 0,
      "bytes": 27803566080,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.789784473367035
    },
    {
      "prompt": 1,
      "round": 1,
      "config": "idle-window",
      "ms": [
        963.0303339799866,
        895.2117499429733,
        890.2279579779133,
        1094.4091660203412,
        869.2162920488045,
        926.9959590164945,
        963.7894999468699,
        840.1248749578372,
        897.0139590092003,
        869.9329579249024,
        1042.1787920640782,
        1125.005291076377
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1585,
      "prefetch_hits": 317,
      "bytes": 29373235200,
      "spec_bytes": 12488785920,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1537228800,
      "wait_s": 6.1086059716762975
    },
    {
      "prompt": 1,
      "round": 1,
      "config": "serial",
      "ms": [
        1164.5600000629202,
        994.8456670390442,
        1175.06462498568,
        1470.4834580188617,
        1191.0884170792997,
        979.0919160004705,
        1084.9142919760197,
        1070.3054579207674,
        1139.4673329778016,
        1019.4244160084054,
        1223.093333072029,
        1531.5413339994848
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1902,
      "prefetch_hits": 0,
      "bytes": 27816099840,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.712368354317732
    },
    {
      "prompt": 1,
      "round": 2,
      "config": "idle-window",
      "ms": [
        899.6685419697315,
        880.9473339933902,
        901.056541944854,
        1097.6381249492988,
        933.4448330337182,
        819.483165978454,
        894.7987910360098,
        902.2474169032648,
        990.8611250575632,
        860.7750419760123,
        1013.2054999703541,
        949.2062499048188
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1618,
      "prefetch_hits": 284,
      "bytes": 29373235200,
      "spec_bytes": 12488785920,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1537228800,
      "wait_s": 6.091775330598466
    },
    {
      "prompt": 1,
      "round": 2,
      "config": "serial",
      "ms": [
        1149.0501670632511,
        1085.010709008202,
        1083.9811250334606,
        1441.3898340426385,
        1286.0497499350458,
        1152.215625043027,
        1145.2795419609174,
        1024.5936249848455,
        1173.2418340397999,
        1130.1144999451935,
        1371.0692090680823,
        1376.3388339430094
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 978,
      "misses": 1902,
      "prefetch_hits": 0,
      "bytes": 27816099840,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.703108726069331
    },
    {
      "prompt": 1,
      "round": 2,
      "config": "overlap",
      "ms": [
        1188.6296248994768,
        1075.9339580545202,
        1112.3788330005482,
        1526.8055840861052,
        1189.2911250470206,
        1022.4351669894531,
        1087.2771249851212,
        1044.8177499929443,
        1041.970207937993,
        971.8976670410484,
        1187.7896250225604,
        1350.8912500692531
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3132,
        513,
        3132,
        1192,
        260,
        46144,
        13738,
        345,
        4181,
        1055,
        8126,
        4181,
        14,
        418,
        7165,
        16,
        128804,
        128822
      ],
      "input_ids": [
        1055,
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812
      ],
      "output_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "expected_ids": [
        18386,
        9909,
        271,
        43,
        5922,
        4961,
        1407,
        270,
        3530,
        28499,
        1812,
        260
      ],
      "start_cache_sha256": "55bdd85b817b5172390c448f7265044be8999216aa4a6300ae83fafadd3bd498",
      "hits": 979,
      "misses": 1901,
      "prefetch_hits": 0,
      "bytes": 27803566080,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 8.508483127108775
    },
    {
      "prompt": 2,
      "round": 0,
      "config": "serial",
      "ms": [
        1160.3690000483766,
        868.8807089347392,
        1013.6636249953881,
        703.3657080028206,
        931.5007079858333,
        958.227957948111,
        1020.2757089864463,
        1042.0776669634506,
        814.0579160535708,
        886.2335829762742,
        947.163249948062,
        1080.3022499894723
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1379,
      "misses": 1501,
      "prefetch_hits": 0,
      "bytes": 21591244800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.815473819267936
    },
    {
      "prompt": 2,
      "round": 0,
      "config": "overlap",
      "ms": [
        1189.1404170310125,
        812.3087920248508,
        979.1310409782454,
        813.6336669558659,
        916.9125829357654,
        866.8793339747936,
        1015.7409999519587,
        1082.6840410009027,
        796.6782919829711,
        874.2757909931242,
        896.1012500803918,
        1061.1869170097634
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1380,
      "misses": 1500,
      "prefetch_hits": 0,
      "bytes": 21578711040,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.663767530932091
    },
    {
      "prompt": 2,
      "round": 0,
      "config": "idle-window",
      "ms": [
        950.7444580085576,
        822.5642920006067,
        865.3908330015838,
        661.289915908128,
        736.0619170358405,
        789.6574590122327,
        869.8410419747233,
        780.4760419530794,
        821.9905839068815,
        771.7230409616604,
        802.2161250701174,
        867.6262500230223
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1374,
      "misses": 1197,
      "prefetch_hits": 309,
      "bytes": 22827663360,
      "spec_bytes": 8677785600,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1173749760,
      "wait_s": 4.754465449601412
    },
    {
      "prompt": 2,
      "round": 1,
      "config": "overlap",
      "ms": [
        1111.4334169542417,
        858.448832994327,
        1007.4514999287203,
        782.6272499514744,
        937.4213749542832,
        908.5446670651436,
        974.2168330121785,
        1029.4971249531955,
        843.7811250332743,
        815.9095840528607,
        889.1123329522088,
        1010.0610419176519
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1380,
      "misses": 1500,
      "prefetch_hits": 0,
      "bytes": 21578711040,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.677425086963922
    },
    {
      "prompt": 2,
      "round": 1,
      "config": "idle-window",
      "ms": [
        994.0053750760853,
        788.801624905318,
        981.7604590207338,
        706.2475000275299,
        755.433417041786,
        802.1797080291435,
        938.7400000123307,
        865.2217079652473,
        740.8257910283282,
        875.0693750334904,
        899.178208084777,
        811.3213749602437
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1375,
      "misses": 1169,
      "prefetch_hits": 336,
      "bytes": 22815129600,
      "spec_bytes": 8665251840,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1173749760,
      "wait_s": 4.808283082442358
    },
    {
      "prompt": 2,
      "round": 1,
      "config": "serial",
      "ms": [
        1177.6702089700848,
        881.7867919569835,
        1027.1027910057455,
        748.7915829988196,
        915.0950419716537,
        870.1550419209525,
        979.1068750200793,
        1028.2540830085054,
        847.2611668985337,
        858.4321669768542,
        969.0688330447301,
        1027.4597499519587
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1379,
      "misses": 1501,
      "prefetch_hits": 0,
      "bytes": 21591244800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.832899780361913
    },
    {
      "prompt": 2,
      "round": 2,
      "config": "idle-window",
      "ms": [
        978.357041021809,
        686.5064159501344,
        881.7643750226125,
        734.852165915072,
        850.8033329853788,
        746.5368330013007,
        828.9022920653224,
        869.8485000059009,
        785.4028750443831,
        684.2866250080988,
        750.0985830556601,
        866.5974169271067
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1375,
      "misses": 1202,
      "prefetch_hits": 303,
      "bytes": 22815129600,
      "spec_bytes": 8665251840,
      "spec_skipped": 0,
      "spec_wasted_bytes": 1173749760,
      "wait_s": 4.798086348455399
    },
    {
      "prompt": 2,
      "round": 2,
      "config": "serial",
      "ms": [
        1340.4129589907825,
        1037.601292016916,
        1055.1979170413688,
        773.0829999782145,
        933.5624169325456,
        916.6376249631867,
        1000.5141251021996,
        1000.2147499471903,
        821.2084170663729,
        1011.1870000837371,
        948.6240419792011,
        1029.1836250107735
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1379,
      "misses": 1501,
      "prefetch_hits": 0,
      "bytes": 21591244800,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.8253394403727725
    },
    {
      "prompt": 2,
      "round": 2,
      "config": "overlap",
      "ms": [
        1099.7118329396471,
        824.8966669198126,
        940.874750027433,
        768.3561668964103,
        1012.8167499788105,
        891.8577079894021,
        932.6097910525277,
        961.8096249178052,
        749.809458036907,
        799.860833096318,
        914.2660000361502,
        1027.16508298181
      ],
      "prompt_ids": [
        0,
        128803,
        642,
        21134,
        12201,
        70979,
        27434,
        50124,
        89085,
        410,
        5163,
        58462,
        320,
        128804,
        128822
      ],
      "input_ids": [
        45237,
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303
      ],
      "output_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "expected_ids": [
        1255,
        120920,
        43666,
        621,
        65658,
        800,
        20619,
        301,
        40485,
        51915,
        303,
        78331
      ],
      "start_cache_sha256": "7e7fcbeda9a8eb38486be09983ce47459b113bb916213b7c3dfc2fcca8510029",
      "hits": 1380,
      "misses": 1500,
      "prefetch_hits": 0,
      "bytes": 21578711040,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 6.66999973624479
    }
  ]
}


==> anc/paper/logs/matched_cache_smoke.json <==
{
  "protocol": "matched-prefix-cold-slab-serial-warmup-v1",
  "source_sha256": "be32a684f7f2f294d2d698338a6e0fabedf9a819af5679a6e5b01ce3c721194e",
  "platform": "macOS-26.6.2-arm64-arm-64bit",
  "mlx": "0.32.4",
  "cache_bytes_requested": 2684354560,
  "cache_bytes_reserved": 2676326400,
  "cache_array_bytes": 2676326400,
  "page_cache": false,
  "warmup": 2,
  "configs": {
    "serial": [
      false,
      0,
      0,
      true,
      true
    ],
    "overlap": [
      true,
      0,
      0,
      true,
      true
    ],
    "idle-window": [
      true,
      0,
      3,
      true,
      true
    ]
  },
  "runs": [
    {
      "prompt": 0,
      "round": 0,
      "config": "serial",
      "ms": [
        1557.2737499605864,
        4830.855833017267,
        2541.9150410452858,
        1653.2919999444857
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 947,
      "prefetch_hits": 0,
      "bytes": 13720043520,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 4.6321348457131535
    },
    {
      "prompt": 0,
      "round": 0,
      "config": "overlap",
      "ms": [
        1677.1351249190047,
        1650.0881250249222,
        1694.8545839404687,
        1562.8151249838993
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 947,
      "prefetch_hits": 0,
      "bytes": 13720043520,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 4.622765913954936
    },
    {
      "prompt": 0,
      "round": 0,
      "config": "idle-window",
      "ms": [
        4533.856458030641,
        2942.3501670826226,
        4758.163999998942,
        3401.0626669041812
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 590,
      "prefetch_hits": 357,
      "bytes": 14445527040,
      "spec_bytes": 6664273920,
      "spec_skipped": 0,
      "spec_wasted_bytes": 725483520,
      "wait_s": 2.9893976292805746
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "overlap",
      "ms": [
        1641.12608297728,
        1615.2174170129001,
        1575.377417029813,
        1628.792457981035
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 947,
      "prefetch_hits": 0,
      "bytes": 13720043520,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 4.4202236776473
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "idle-window",
      "ms": [
        1323.6824170453474,
        1289.2071249661967,
        1193.7866660300642,
        1269.3268340080976
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 892,
      "prefetch_hits": 55,
      "bytes": 14445527040,
      "spec_bytes": 6664273920,
      "spec_skipped": 0,
      "spec_wasted_bytes": 700416000,
      "wait_s": 3.214068302884698
    },
    {
      "prompt": 0,
      "round": 1,
      "config": "serial",
      "ms": [
        1877.4285829858854,
        5511.851208051667,
        2920.9264169912785,
        1617.5938750384375
      ],
      "prompt_ids": [
        0,
        128803,
        65106,
        3939,
        270,
        12709,
        344,
        8295,
        16,
        128804,
        128822
      ],
      "input_ids": [
        9238,
        8295,
        1754,
        294
      ],
      "output_ids": [
        8295,
        1754,
        294,
        260
      ],
      "expected_ids": [
        8295,
        1754,
        294,
        260
      ],
      "start_cache_sha256": "7f82d21de0b5d889cf9928a2836864eee404185463444005cb52f0df24400288",
      "hits": 13,
      "misses": 947,
      "prefetch_hits": 0,
      "bytes": 13720043520,
      "spec_bytes": 0,
      "spec_skipped": 0,
      "spec_wasted_bytes": 0,
      "wait_s": 4.5094290698179975
    }
  ]
}


==> anc/paper/logs/optimize.log <==
=== 20:17:09 baseline (auto cache)
prefill 14 tok 9.6s | decode: median 906 ms/token = 1.10 tok/s | hit rate 0.37 | 2.08 GB/token | SSD wait 636 ms/token
mean NLL ours 0.492 vs API 0.157; mean top-1 agreement 90.6% over 5 cases
=== 20:19:29 skip-miss 0.08
prefill 14 tok 9.6s | decode: median 764 ms/token = 1.31 tok/s | hit rate 0.52 | 1.54 GB/token | SSD wait 476 ms/token
mean NLL ours 0.492 vs API 0.157; mean top-1 agreement 90.6% over 5 cases
=== 20:21:46 skip-miss 0.12
prefill 14 tok 9.7s | decode: median 706 ms/token = 1.42 tok/s | hit rate 0.54 | 1.37 GB/token | SSD wait 423 ms/token
mean NLL ours 0.492 vs API 0.157; mean top-1 agreement 90.6% over 5 cases
=== 20:24:08 lookahead top-2
prefill 14 tok 9.7s | decode: median 808 ms/token = 1.24 tok/s | hit rate 0.50 | 1.67 GB/token | SSD wait 503 ms/token
mean NLL ours 0.492 vs API 0.157; mean top-1 agreement 90.6% over 5 cases
=== 20:26:23 prefill-topk 4
prefill 14 tok 9.7s | decode: median 781 ms/token = 1.28 tok/s | hit rate 0.51 | 1.61 GB/token | SSD wait 495 ms/token
mean NLL ours 0.492 vs API 0.157; mean top-1 agreement 90.6% over 5 cases
=== 20:29:26 DSpark
spec=False: 1.28 tok/s, accepted 0/0 drafts
spec=True: 0.35 tok/s, accepted 14/21 drafts
=== 20:32:37 MATRIX FINISHED


==> anc/paper/logs/pagecache_ab.log <==
=== A  F_NOCACHE, slab 5 GB (current default)
prefill 14 tok 14.9s | decode: median 890 ms/token = 1.12 tok/s | hit rate 0.39 | 2.11 GB/token | SSD wait 667 ms/token
=== D  F_NOCACHE, slab 5 GB, 4-way split reads
prefill 14 tok 10.1s | decode: median 897 ms/token = 1.11 tok/s | hit rate 0.39 | 2.11 GB/token | SSD wait 647 ms/token
=== B1 page cache, slab 3 GB (cold)
prefill 14 tok 10.2s | decode: median 1709 ms/token = 0.59 tok/s | hit rate 0.14 | 3.05 GB/token | SSD wait 864 ms/token
=== C1 page cache, slab 5 GB
prefill 14 tok 10.9s | decode: median 1644 ms/token = 0.61 tok/s | hit rate 0.39 | 2.11 GB/token | SSD wait 807 ms/token
=== B2 page cache, slab 3 GB (warm)
prefill 14 tok 10.1s | decode: median 1050 ms/token = 0.95 tok/s | hit rate 0.14 | 3.05 GB/token | SSD wait 682 ms/token
=== C2 page cache, slab 5 GB (warm)
prefill 14 tok 10.5s | decode: median 5057 ms/token = 0.20 tok/s | hit rate 0.39 | 2.11 GB/token | SSD wait 1116 ms/token
=== E  page cache, slab 3 GB, overlap off
prefill 14 tok 13.0s | decode: median 1028 ms/token = 0.97 tok/s | hit rate 0.15 | 3.02 GB/token | SSD wait 784 ms/token
=== F  page cache, slab 3 GB, 4-way split
prefill 14 tok 12.7s | decode: median 1099 ms/token = 0.91 tok/s | hit rate 0.15 | 3.02 GB/token | SSD wait 685 ms/token
=== AB FINISHED


==> anc/paper/logs/paper_summary.json <==
{
  "generation_source_sha256": "7c01c36ce4f694fd6f2dc2d3e31fa0611ae1abc84b788aca6ebcf4deea35cb95",
  "matched_source_sha256": "7c01c36ce4f694fd6f2dc2d3e31fa0611ae1abc84b788aca6ebcf4deea35cb95",
  "schedules": {
    "serial": {
      "tokens": 108,
      "blocks": 9,
      "seconds": 140.58520750154275,
      "ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "GiB_per_token": 2.01507568359375,
      "tok_s": 0.7682173816104716
    },
    "overlap": {
      "tokens": 108,
      "blocks": 9,
      "seconds": 117.45486920373514,
      "ratios": [
        0.7045983489970031,
        0.47770920270590306,
        0.9828123487429997,
        0.9740773223024185,
        1.0233080615955084,
        0.9571228683834638,
        0.9893712845401652,
        0.9857302189273219,
        0.9205057262373739
      ],
      "GiB_per_token": 2.0144271850585938,
      "tok_s": 0.9195021094669571
    },
    "idle-window": {
      "tokens": 108,
      "blocks": 9,
      "seconds": 97.10742291761562,
      "ratios": [
        0.5606837053453706,
        0.39387822132365724,
        0.8010394613268078,
        0.7672107117431692,
        0.8101134894440474,
        0.7728585066714371,
        0.8523964034198028,
        0.8966124682496865,
        0.8143261650811128
      ],
      "GiB_per_token": 2.123406728108724,
      "tok_s": 1.1121703856936402
    }
  },
  "generation_tokens": 155,
  "retrieval_correct": 2
}


==> anc/paper/logs/parameter_audit.json <==
{
  "source_index_sha256": "63c45fcb2979c75abc50168fc28a9494bd404def59e0b1334244454bd8f5e0ed",
  "weight_elements": {
    "vision_and_aligner": 485268480,
    "other_text_weights": 8299036784,
    "routed_experts": 543581798400,
    "draft": 14225362530,
    "engram_tables": 196613849600
  },
  "quantization_scale_elements": {
    "other_text_weights": 6676480,
    "routed_experts": 16986931200,
    "draft": 425224704,
    "engram_tables": 6144182800
  },
  "text_weight_elements": 748494684784,
  "text_plus_engram_scale_elements": 754638867584,
  "all_release_weight_elements": 763205315794,
  "convention": "Unpacked weight elements; exclude .scale quantization metadata. Text count excludes optional DSpark draft and vision/aligner weights. Learned hc_attn_scale and hc_ffn_scale parameters remain included.",
  "converted_weight_file_bytes": {
    "dense/L00.safetensors": 174962262,
    "dense/L01.safetensors": 337246192,
    "dense/L02.safetensors": 191315589,
    "dense/L03.safetensors": 174962262,
    "dense/L04.safetensors": 174962262,
    "dense/L05.safetensors": 174962262,
    "dense/L06.safetensors": 174962262,
    "dense/L07.safetensors": 174962262,
    "dense/L08.safetensors": 191315589,
    "dense/L09.safetensors": 174962262,
    "dense/L10.safetensors": 174962262,
    "dense/L11.safetensors": 174962262,
    "dense/L12.safetensors": 174962262,
    "dense/L13.safetensors": 174962262,
    "dense/L14.safetensors": 353599505,
    "dense/L15.safetensors": 174962262,
    "dense/L16.safetensors": 174962262,
    "dense/L17.safetensors": 174962262,
    "dense/L18.safetensors": 174962262,
    "dense/L19.safetensors": 174962262,
    "dense/L20.safetensors": 186072595,
    "dense/L21.safetensors": 174962262,
    "dense/L22.safetensors": 174962262,
    "dense/L23.safetensors": 174962262,
    "dense/L24.safetensors": 180696971,
    "dense/L25.safetensors": 174962262,
    "dense/L26.safetensors": 174962262,
    "dense/L27.safetensors": 174962262,
    "dense/L28.safetensors": 180696971,
    "dense/L29.safetensors": 174962262,
    "dense/L30.safetensors": 174962262,
    "dense/L31.safetensors": 174962262,
    "dense/L32.safetensors": 180696971,
    "dense/L33.safetensors": 174962262,
    "dense/L34.safetensors": 174962262,
    "dense/L35.safetensors": 174962262,
    "dense/L36.safetensors": 180696971,
    "dense/L37.safetensors": 174962262,
    "dense/L38.safetensors": 174962262,
    "dense/L39.safetensors": 174962262,
    "dense/M0.safetensors": 253450116,
    "dense/M1.safetensors": 172338774,
    "dense/M2.safetensors": 304742891,
    "dense/globals.safetensors": 703293803,
    "embed.bf16": 1323827200,
    "engram/L01.bin": 61440986880,
    "engram/L14.bin": 61442669120,
    "experts/L00.bin": 5945425920,
    "experts/L01.bin": 5945425920,
    "experts/L02.bin": 5945425920,
    "experts/L03.bin": 5945425920,
    "experts/L04.bin": 4812963840,
    "experts/L05.bin": 4812963840,
    "experts/L06.bin": 4812963840,
    "experts/L07.bin": 4812963840,
    "experts/L08.bin": 5945425920,
    "experts/L09.bin": 4812963840,
    "experts/L10.bin": 4812963840,
    "experts/L11.bin": 4812963840,
    "experts/L12.bin": 4812963840,
    "experts/L13.bin": 4812963840,
    "experts/L14.bin": 5945425920,
    "experts/L15.bin": 4812963840,
    "experts/L16.bin": 4812963840,
    "experts/L17.bin": 4812963840,
    "experts/L18.bin": 4812963840,
    "experts/L19.bin": 4812963840,
    "experts/L20.bin": 5945425920,
    "experts/L21.bin": 5945425920,
    "experts/L22.bin": 5945425920,
    "experts/L23.bin": 5945425920,
    "experts/L24.bin": 5945425920,
    "experts/L25.bin": 5945425920,
    "experts/L26.bin": 5945425920,
    "experts/L27.bin": 5945425920,
    "experts/L28.bin": 5945425920,
    "experts/L29.bin": 5945425920,
    "experts/L30.bin": 5945425920,
    "experts/L31.bin": 5945425920,
    "experts/L32.bin": 5945425920,
    "experts/L33.bin": 5945425920,
    "experts/L34.bin": 5945425920,
    "experts/L35.bin": 5945425920,
    "experts/L36.bin": 5945425920,
    "experts/L37.bin": 5945425920,
    "experts/L38.bin": 5945425920,
    "experts/L39.bin": 7644119040,
    "experts/M0.bin": 1604321280,
    "experts/M1.bin": 1604321280,
    "experts/M2.bin": 1604321280,
    "vision.safetensors": 970564534
  },
  "converted_weight_bytes": 362492265434
}


==> anc/paper/logs/prefill_exp.log <==
prompt 16383 tokens; expert cache 5.4 GB
chunk   4096:    542s (30 tok/s) | experts read 236 GB | peak MLX 18.7 GB | next token '074'
chunk  16384:    518s (32 tok/s) | experts read 107 GB | peak MLX 25.7 GB | next token '074'
=== PREFILL EXP FINISHED


==> anc/paper/logs/prefill_overlap.log <==
pipelined on : 73.4s
pipelined off: 128.8s
pipelined off: 93.8s
pipelined on : 149.1s
mean pipelined on : 111.2s for 1024 tokens
mean pipelined off: 111.3s for 1024 tokens


==> anc/paper/logs/prefill_overlap2.log <==
pipelined on : 66.7s
pipelined off: 69.2s
pipelined off: 80.3s
pipelined on : 148.8s
pipelined on : 103.8s
pipelined off: 77.0s
pipelined off: 70.0s
pipelined on : 66.6s
mean pipelined on : 96.4s for 512 tokens
mean pipelined off: 74.1s for 512 tokens


==> anc/paper/logs/review.log <==
=== 13:16:46 ablation 5 GB
prompt 0 round 0 done
prompt 0 round 1 done
prompt 0 round 2 done
prompt 0 round 3 done
prompt 1 round 0 done
prompt 1 round 1 done
prompt 1 round 2 done
prompt 1 round 3 done
prompt 2 round 0 done
prompt 2 round 1 done
prompt 2 round 2 done
prompt 2 round 3 done
serial          tok/s mean 1.025 ± 0.074 (n_blocks=12) | wait 630 ms/tok | demand GB/tok 2.01 | spec GB/tok 0.00 | spec hits/tok 0.0
overlap         tok/s mean 1.074 ± 0.069 (n_blocks=12) | wait 617 ms/tok | demand GB/tok 2.00 | spec GB/tok 0.00 | spec hits/tok 0.0
naive-prefetch  tok/s mean 0.968 ± 0.123 (n_blocks=12) | wait 667 ms/tok | demand GB/tok 1.33 | spec GB/tok 0.86 | spec hits/tok 50.2
spec-neither    tok/s mean 0.988 ± 0.093 (n_blocks=12) | wait 637 ms/tok | demand GB/tok 1.29 | spec GB/tok 0.84 | spec hits/tok 50.2
spec-wait-only  tok/s mean 1.174 ± 0.081 (n_blocks=12) | wait 464 ms/tok | demand GB/tok 1.32 | spec GB/tok 0.89 | spec hits/tok 22.9
spec-cold-only  tok/s mean 0.866 ± 0.094 (n_blocks=12) | wait 770 ms/tok | demand GB/tok 1.70 | spec GB/tok 0.84 | spec hits/tok 20.3
idle-window     tok/s mean 1.198 ± 0.080 (n_blocks=12) | wait 456 ms/tok | demand GB/tok 1.30 | spec GB/tok 0.87 | spec hits/tok 21.3
=== 13:26:02 sweep
overlap         tok/s mean 0.721 ± 0.017 (n_blocks=9) | wait 915 ms/tok | demand GB/tok 2.99 | spec GB/tok 0.00 | spec hits/tok 0.0
idle-window     tok/s mean 0.914 ± 0.032 (n_blocks=9) | wait 652 ms/tok | demand GB/tok 1.71 | spec GB/tok 1.43 | spec hits/tok 17.4
overlap         tok/s mean 1.013 ± 0.067 (n_blocks=9) | wait 651 ms/tok | demand GB/tok 2.12 | spec GB/tok 0.00 | spec hits/tok 0.0
idle-window     tok/s mean 1.124 ± 0.073 (n_blocks=9) | wait 496 ms/tok | demand GB/tok 1.41 | spec GB/tok 0.95 | spec hits/tok 22.5
overlap         tok/s mean 1.022 ± 0.074 (n_blocks=9) | wait 644 ms/tok | demand GB/tok 2.09 | spec GB/tok 0.00 | spec hits/tok 0.0
idle-window     tok/s mean 1.162 ± 0.088 (n_blocks=9) | wait 472 ms/tok | demand GB/tok 1.33 | spec GB/tok 0.94 | spec hits/tok 21.4
overlap         tok/s mean 1.083 ± 0.085 (n_blocks=9) | wait 597 ms/tok | demand GB/tok 1.94 | spec GB/tok 0.00 | spec hits/tok 0.0
idle-window     tok/s mean 1.226 ± 0.121 (n_blocks=9) | wait 424 ms/tok | demand GB/tok 1.22 | spec GB/tok 0.84 | spec hits/tok 21.3
overlap         tok/s mean 1.155 ± 0.038 (n_blocks=9) | wait 542 ms/tok | demand GB/tok 1.75 | spec GB/tok 0.00 | spec hits/tok 0.0
idle-window     tok/s mean 1.347 ± 0.144 (n_blocks=9) | wait 372 ms/tok | demand GB/tok 1.08 | spec GB/tok 0.71 | spec hits/tok 21.5
=== 13:39:16 REVIEW RUNS DONE


==> anc/paper/logs/review2.log <==
=== 13:48:00 matched-predictor ablation 5 GB
prompt 0 round 0 done
prompt 0 round 1 done
prompt 0 round 2 done
prompt 0 round 3 done
prompt 1 round 0 done
prompt 1 round 1 done
prompt 1 round 2 done
prompt 1 round 3 done
prompt 2 round 0 done
prompt 2 round 1 done
prompt 2 round 2 done
prompt 2 round 3 done
serial          tok/s mean 0.907 ± 0.280 (n_blocks=12) | wait 648 ms/tok | demand GB/tok 1.92 | spec GB/tok 0.00 | spec hits/tok 0.0
overlap         tok/s mean 0.876 ± 0.396 (n_blocks=12) | wait 676 ms/tok | demand GB/tok 2.02 | spec GB/tok 0.00 | spec hits/tok 0.0
naive-prefetch  tok/s mean 0.883 ± 0.214 (n_blocks=12) | wait 662 ms/tok | demand GB/tok 1.28 | spec GB/tok 0.83 | spec hits/tok 50.0
spec-wait-only  tok/s mean 1.027 ± 0.364 (n_blocks=12) | wait 473 ms/tok | demand GB/tok 1.30 | spec GB/tok 0.84 | spec hits/tok 28.3
idle-window     tok/s mean 0.995 ± 0.341 (n_blocks=12) | wait 472 ms/tok | demand GB/tok 1.32 | spec GB/tok 0.90 | spec hits/tok 30.8
=== 14:02:04 REVIEW2 DONE


==> anc/paper/logs/review3.log <==
=== 14:03:33 matched-predictor ablation (rerun) 5 GB
prompt 0 round 0 done
prompt 0 round 1 done
prompt 0 round 2 done
prompt 0 round 3 done
prompt 1 round 0 done
prompt 1 round 1 done
prompt 1 round 2 done
prompt 1 round 3 done
prompt 2 round 0 done
prompt 2 round 1 done
prompt 2 round 2 done
prompt 2 round 3 done
serial          tok/s mean 1.042 ± 0.099 (n_blocks=12) | wait 610 ms/tok | demand GB/tok 1.94 | spec GB/tok 0.00 | spec hits/tok 0.0
naive-prefetch  tok/s mean 0.921 ± 0.113 (n_blocks=12) | wait 651 ms/tok | demand GB/tok 1.30 | spec GB/tok 0.83 | spec hits/tok 49.5
spec-wait-only  tok/s mean 1.145 ± 0.100 (n_blocks=12) | wait 463 ms/tok | demand GB/tok 1.33 | spec GB/tok 0.90 | spec hits/tok 24.8
idle-window     tok/s mean 1.183 ± 0.086 (n_blocks=12) | wait 442 ms/tok | demand GB/tok 1.27 | spec GB/tok 0.85 | spec hits/tok 23.0
=== 14:09:01 REVIEW3 DONE


==> anc/paper/logs/runtime_regression_baseline.log <==
Baseline revision: a4df33c552591f4562e9d584f4faff641697b58a
New sampling/converter regressions against the original package (temporary checkout):
FFFFFFF[convert] 1/8 0  0.0 GB in, 0.0 MB/s, disk free 100 GB
F                                                                 [100%]
=================================== FAILURES ===================================
__________________ test_top_p_precedes_top_k_in_both_samplers __________________
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:15: in test_top_p_precedes_top_k_in_both_samplers
    np.testing.assert_allclose(_probs(logits, sp), [0.6, 0.4, 0])
E   AssertionError: 
E   Not equal to tolerance rtol=1e-07, atol=0
E   
E   Mismatched elements: 2 / 3 (66.7%)
E   Mismatch at indices:
E    [0]: 1.0 (ACTUAL), 0.6 (DESIRED)
E    [1]: 0.0 (ACTUAL), 0.4 (DESIRED)
E   Max absolute difference among violations: 0.4
E   Max relative difference among violations: 1.
E    ACTUAL: array([1., 0., 0.])
E    DESIRED: array([0.6, 0.4, 0. ])
_____ test_greedy_rejection_and_bonus_respect_blacklist[drafts0-expected0] _____
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:23: in test_greedy_rejection_and_bonus_respect_blacklist
    assert accept(logits, logits[:len(drafts)], drafts, sp, np.random.default_rng(0)) == expected
E   assert (0, 0) == (0, 1)
E     
E     At index 1 diff: 0 != 1
E     Use -v to get more diff
_____ test_greedy_rejection_and_bonus_respect_blacklist[drafts1-expected1] _____
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:23: in test_greedy_rejection_and_bonus_respect_blacklist
    assert accept(logits, logits[:len(drafts)], drafts, sp, np.random.default_rng(0)) == expected
E   assert (1, 0) == (0, 1)
E     
E     At index 0 diff: 1 != 0
E     Use -v to get more diff
_____ test_greedy_rejection_and_bonus_respect_blacklist[drafts2-expected2] _____
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:23: in test_greedy_rejection_and_bonus_respect_blacklist
    assert accept(logits, logits[:len(drafts)], drafts, sp, np.random.default_rng(0)) == expected
E   assert (0, 0) == (1, 1)
E     
E     At index 0 diff: 0 != 1
E     Use -v to get more diff
_______________ test_top_logprobs_can_cover_the_whole_vocabulary _______________
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:47: in test_top_logprobs_can_cover_the_whole_vocabulary
    tok, lp, top = sample_lp(np.array([1., 2., 3.]), sp, np.random.default_rng(0))
                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
deepinfer_mac/engine.py:106: in sample_lp
    ids = np.argpartition(-lp, sp.top_logprobs)[: sp.top_logprobs]
          ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
/Users/harvey/DeepInfer-Mac/.venv/lib/python3.12/site-packages/numpy/_core/fromnumeric.py:932: in argpartition
    return _wrapfunc(a, 'argpartition', kth, axis=axis, kind=kind, order=order)
           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
/Users/harvey/DeepInfer-Mac/.venv/lib/python3.12/site-packages/numpy/_core/fromnumeric.py:54: in _wrapfunc
    return bound(*args, **kwds)
           ^^^^^^^^^^^^^^^^^^^^
E   ValueError: kth(=10) out of bounds (3)
___________________ test_zero_tokens_does_not_sample_or_seed ___________________
/Users/harvey/DeepInfer-Mac/tests/test_sampling.py:108: in test_zero_tokens_does_not_sample_or_seed
    assert list(ds.generate(None, None, None, None, SamplingParams(max_tokens=0), None, None, set(), 0)) == []
           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
deepinfer_mac/dspark.py:167: in generate
    yield from eng._plain_decode(st, logits, sp, rng, grammar, stops, n_prompt)
               ^^^^^^^^^^^^^^^^^
E   AttributeError: 'NoneType' object has no attribute '_plain_decode'
_______________ test_failed_download_wakes_writer_and_can_resume _______________
/Users/harvey/DeepInfer-Mac/tests/test_converter.py:57: in test_failed_download_wakes_writer_and_can_resume
    assert not th.is_alive(), "ordered writer hung after download worker failed"
E   AssertionError: ordered writer hung after download worker failed
E   assert not True
E    +  where True = is_alive()
E    +    where is_alive = <Thread(Thread-1 (run), started daemon 6155071488)>.is_alive
----------------------------- Captured stdout call -----------------------------
[convert] 0 done, 8 to go
[convert] 1/8 0  0.0 GB in, 0.0 MB/s, disk free 100 GB
[convert] 2/8 1  0.0 GB in, 0.1 MB/s, disk free 100 GB
[convert] 3/8 2  0.0 GB in, 0.0 MB/s, disk free 100 GB
________________ test_later_failure_does_not_wait_for_slow_head ________________
/Users/harvey/DeepInfer-Mac/tests/test_converter.py:83: in test_later_failure_does_not_wait_for_slow_head
    assert not th.is_alive(), "writer waited for an unrelated blocked download"
E   AssertionError: writer waited for an unrelated blocked download
E   assert not True
E    +  where True = is_alive()
E    +    where is_alive = <Thread(Thread-3 (run), started daemon 6171897856)>.is_alive
----------------------------- Captured stdout call -----------------------------
[convert] 0 done, 8 to go
=============================== warnings summary ===============================
tests/test_converter.py::test_failed_download_wakes_writer_and_can_resume
  /Users/harvey/DeepInfer-Mac/.venv/lib/python3.12/site-packages/_pytest/threadexception.py:58: PytestUnhandledThreadExceptionWarning: Exception in thread Thread-2 (worker)
  
  Traceback (most recent call last):
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1075, in _bootstrap_inner
      self.run()
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1012, in run
      self._target(*self._args, **self._kwargs)
    File "/private/var/folders/kz/tysy6xrs6zz_3xnzc9v1t58h0000gn/T/deepinfer-baseline-2hno7bqu/deepinfer_mac/convert/remote.py", line 303, in worker
      data = self.download(kind, payload)
             ^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    File "/Users/harvey/DeepInfer-Mac/tests/test_converter.py", line 51, in fail
      raise OSError("injected network error")
  OSError: injected network error
  
  Enable tracemalloc to get traceback where the object was allocated.
  See https://docs.pytest.org/en/stable/how-to/capture-warnings.html#resource-warnings for more info.
    warnings.warn(pytest.PytestUnhandledThreadExceptionWarning(msg))

tests/test_converter.py::test_later_failure_does_not_wait_for_slow_head
  /Users/harvey/DeepInfer-Mac/.venv/lib/python3.12/site-packages/_pytest/threadexception.py:58: PytestUnhandledThreadExceptionWarning: Exception in thread Thread-4 (worker)
  
  Traceback (most recent call last):
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1075, in _bootstrap_inner
      self.run()
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1012, in run
      self._target(*self._args, **self._kwargs)
    File "/private/var/folders/kz/tysy6xrs6zz_3xnzc9v1t58h0000gn/T/deepinfer-baseline-2hno7bqu/deepinfer_mac/convert/remote.py", line 303, in worker
      data = self.download(kind, payload)
             ^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    File "/Users/harvey/DeepInfer-Mac/tests/test_converter.py", line 77, in download
      raise OSError("later task failed")
  OSError: later task failed
  
  Enable tracemalloc to get traceback where the object was allocated.
  See https://docs.pytest.org/en/stable/how-to/capture-warnings.html#resource-warnings for more info.
    warnings.warn(pytest.PytestUnhandledThreadExceptionWarning(msg))

tests/test_converter.py::test_later_failure_does_not_wait_for_slow_head
  /Users/harvey/DeepInfer-Mac/.venv/lib/python3.12/site-packages/_pytest/threadexception.py:58: PytestUnhandledThreadExceptionWarning: Exception in thread Thread-5 (worker)
  
  Traceback (most recent call last):
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1075, in _bootstrap_inner
      self.run()
    File "/Users/harvey/.local/share/uv/python/cpython-3.12.14-macos-aarch64-none/lib/python3.12/threading.py", line 1012, in run
      self._target(*self._args, **self._kwargs)
    File "/private/var/folders/kz/tysy6xrs6zz_3xnzc9v1t58h0000gn/T/deepinfer-baseline-2hno7bqu/deepinfer_mac/convert/remote.py", line 303, in worker
      data = self.download(kind, payload)
             ^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    File "/Users/harvey/DeepInfer-Mac/tests/test_converter.py", line 77, in download
      raise OSError("later task failed")
  OSError: later task failed
  
  Enable tracemalloc to get traceback where the object was allocated.
  See https://docs.pytest.org/en/stable/how-to/capture-warnings.html#resource-warnings for more info.
    warnings.warn(pytest.PytestUnhandledThreadExceptionWarning(msg))

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_top_p_precedes_top_k_in_both_samplers
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_greedy_rejection_and_bonus_respect_blacklist[drafts0-expected0]
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_greedy_rejection_and_bonus_respect_blacklist[drafts1-expected1]
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_greedy_rejection_and_bonus_respect_blacklist[drafts2-expected2]
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_top_logprobs_can_cover_the_whole_vocabulary
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_sampling.py::test_zero_tokens_does_not_sample_or_seed
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_converter.py::test_failed_download_wakes_writer_and_can_resume
FAILED ../../../../../../../Users/harvey/DeepInfer-Mac/tests/test_converter.py::test_later_failure_does_not_wait_for_slow_head
8 failed, 16 deselected, 3 warnings in 6.37s

Original eviction race reproduced: KeyError(('L00', 0),)
Original 2.5 GiB request: 4.457702637 GiB reserved (Slab allocation mocked).


==> anc/paper/logs/runtime_regression_fixed.log <==
Validation on 2026-10-26, Apple M4, Python 3.12, MLX 0.32.4
Command: DSV41_REF=/Users/harvey/dl/dsv41-ref/inference DSV41_TOKENIZER=/Users/harvey/models/dsv41-mac/tokenizer.json .venv/bin/python -m pytest -q tests/
Result: 78 passed, 1 warning in 46.66s
Warning: pre-existing Torch list-of-NumPy-arrays performance warning in test_vision.py:93.
python -m pyflakes deepinfer_mac scripts and modified tests: passed.
git diff --check: passed.
Real-model matched smoke: six runs, identical measured outputs and identical starting cache fingerprint.


==> anc/paper/logs/spec_ab_5gb.log <==
5 passed in 12.28s
SPEC_K=0: median 943 ms/token = 1.061 tok/s | SSD wait 627 ms/token | misses 140.0, hits 100.0, speculative hits 0.0 per token
SPEC_K=2: median 886 ms/token = 1.129 tok/s | SSD wait 510 ms/token | misses 125.9, hits 90.9, speculative hits 23.2 per token
SPEC_K=3: median 841 ms/token = 1.189 tok/s | SSD wait 453 ms/token | misses 122.4, hits 95.1, speculative hits 22.5 per token
SPEC_K=4: median 874 ms/token = 1.144 tok/s | SSD wait 477 ms/token | misses 137.6, hits 86.2, speculative hits 16.2 per token
SPEC_K=6: median 941 ms/token = 1.063 tok/s | SSD wait 520 ms/token | misses 133.5, hits 97.6, speculative hits 8.9 per token

[exited with code 0]


==> anc/paper/logs/sweep2.json <==
{"2.5": {"cache_gb": 2.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [1340.911625069566, 1403.6921249935403, 1436.4284579642117, 1417.306708986871, 1261.6227919934317, 1363.8790840050206], "hits": 238, "misses": 1201, "prefetch_hits": 1, "bytes": 17795727360, "spec_bytes": 0, "wait_s": 5.451548331184313}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [1081.9821249460801, 1107.7071669278666, 1053.4848329843953, 1039.7938749520108, 1172.2284579882398, 1115.2433750685304], "hits": 160, "misses": 1184, "prefetch_hits": 96, "bytes": 19506954240, "spec_bytes": 9057484800, "wait_s": 4.022677366621792}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [1141.3477499736473, 1041.2018329370767, 1113.9259579358622, 1201.051332987845, 1141.810959088616, 1160.85408302024], "hits": 180, "misses": 1144, "prefetch_hits": 116, "bytes": 19408158720, "spec_bytes": 8859156480, "wait_s": 3.9904481483390555}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1264.7534999996424, 1413.8850409071892, 1421.817332971841, 1418.3132909238338, 1452.996417065151, 1418.9168330049142], "hits": 223, "misses": 1217, "prefetch_hits": 0, "bytes": 18003640320, "spec_bytes": 0, "wait_s": 5.514997876249254}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [1447.9070000816137, 1410.252625006251, 1435.4299999540672, 1405.4066670360044, 1328.0923329293728, 1480.5006670067087], "hits": 219, "misses": 1221, "prefetch_hits": 0, "bytes": 17980047360, "spec_bytes": 0, "wait_s": 5.49363271438051}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [1109.2080839443952, 1114.2056670505553, 1106.5924169961363, 1076.9830830395222, 1109.1577910119668, 1086.295458022505], "hits": 208, "misses": 1091, "prefetch_hits": 141, "bytes": 18900172800, "spec_bytes": 8671150080, "wait_s": 3.8475649934262037}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [1266.1896659992635, 1357.2978749871254, 1478.691624943167, 1416.474457946606, 1333.5398329654709, 1402.4530419846997], "hits": 244, "misses": 1196, "prefetch_hits": 0, "bytes": 17674076160, "spec_bytes": 0, "wait_s": 5.424009672016837}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [1055.879959021695, 1212.063292041421, 1013.7820000527427, 1033.6828340077773, 1071.7620420036837, 1021.8320839339867], "hits": 263, "misses": 1072, "prefetch_hits": 105, "bytes": 18126028800, "spec_bytes": 8134410240, "wait_s": 3.773948745802045}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [1178.364709019661, 1151.8296250142157, 1210.2994580054656, 1177.4934999411926, 1087.5486669829115, 1039.1814580652863], "hits": 160, "misses": 1167, "prefetch_hits": 113, "bytes": 19624181760, "spec_bytes": 8909291520, "wait_s": 4.050910450401716}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [1280.305124935694, 1413.0265830317512, 1438.9409580035135, 1428.5897500813007, 1445.4965830082074, 1436.703750048764], "hits": 189, "misses": 1251, "prefetch_hits": 0, "bytes": 18378178560, "spec_bytes": 0, "wait_s": 5.59908455319237}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [1324.0924169076607, 1408.0091250361875, 1423.9042499102652, 1402.8110000072047, 1371.234375052154, 1436.0800420399755], "hits": 213, "misses": 1227, "prefetch_hits": 0, "bytes": 18114232320, "spec_bytes": 0, "wait_s": 5.531718117883429}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [1140.9880000865087, 1053.2878750236705, 1129.3531249975786, 1091.7822499759495, 1093.2604160625488, 1107.5775410281494], "hits": 211, "misses": 1131, "prefetch_hits": 98, "bytes": 19055001600, "spec_bytes": 8427110400, "wait_s": 4.019650751724839}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [1256.3458329532295, 1225.801624939777, 1457.222791039385, 1385.9743749490008, 1484.992166981101, 1316.2138329353184], "hits": 240, "misses": 1200, "prefetch_hits": 0, "bytes": 17753702400, "spec_bytes": 0, "wait_s": 5.4992556103970855}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [1136.1017499584705, 1023.9299579989165, 1086.6334999445826, 1049.8400420183316, 1091.679000062868, 1079.440249945037], "hits": 243, "misses": 1105, "prefetch_hits": 92, "bytes": 18421678080, "spec_bytes": 8440381440, "wait_s": 3.793500521685928}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [1017.4069589702412, 1036.203540978022, 1042.2960000578314, 1066.0724580520764, 1169.510083971545, 1002.5189589941874], "hits": 235, "misses": 1119, "prefetch_hits": 86, "bytes": 18534481920, "spec_bytes": 8515584000, "wait_s": 3.8645386531716213}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [1292.215415975079, 1251.6057910397649, 1287.500417092815, 1395.474916906096, 1422.4012499907985, 1366.454542032443], "hits": 239, "misses": 1201, "prefetch_hits": 0, "bytes": 17758863360, "spec_bytes": 0, "wait_s": 5.442791283712722}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [1327.3982499958947, 1300.3648340236396, 1493.4456249466166, 1339.5374590763822, 1408.4030839148909, 1460.2317919488996], "hits": 234, "misses": 1206, "prefetch_hits": 0, "bytes": 17792040960, "spec_bytes": 0, "wait_s": 5.449336715275422}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [1099.5437080273405, 1086.7941660108045, 1012.9834580002353, 1097.5902499631047, 1028.1554999528453, 1078.60054099001], "hits": 234, "misses": 1116, "prefetch_hits": 90, "bytes": 18436423680, "spec_bytes": 8400568320, "wait_s": 3.834805378690362}]}, "3.5": {"cache_gb": 3.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [828.6371669964865, 1088.578167022206, 1143.4021249879152, 1041.626333957538, 848.3926249900833, 995.6732500577345], "hits": 572, "misses": 867, "prefetch_hits": 1, "bytes": 12624445440, "spec_bytes": 0, "wait_s": 3.8668839199235663}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [838.3939999621361, 954.5037500793114, 902.6207500137389, 860.3275420609862, 941.4590410888195, 966.2659580353647], "hits": 422, "misses": 889, "prefetch_hits": 129, "bytes": 15377448960, "spec_bytes": 6146703360, "wait_s": 3.2217863567639142}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [993.3398329885677, 886.8213329697028, 991.9421669328585, 1000.9756670333445, 929.0109170833603, 966.0585420206189], "hits": 380, "misses": 919, "prefetch_hits": 141, "bytes": 16221634560, "spec_bytes": 6846382080, "wait_s": 3.3315019693691283}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1115.2847079792991, 972.3839169600978, 1123.6680840374902, 948.939208057709, 1088.327749981545, 899.9697919934988], "hits": 557, "misses": 883, "prefetch_hits": 0, "bytes": 12832358400, "spec_bytes": 0, "wait_s": 3.996781842201017}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [958.660583011806, 1049.948165891692, 1136.2160840071738, 916.8725829804316, 924.8805829556659, 1213.7338749598712], "hits": 505, "misses": 935, "prefetch_hits": 0, "bytes": 13551943680, "spec_bytes": 0, "wait_s": 4.141924419323914}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [991.3334168959409, 889.2673749942333, 1024.2310829926282, 1144.7454579174519, 978.7308750674129, 779.9163750605658], "hits": 396, "misses": 906, "prefetch_hits": 138, "bytes": 16069754880, "spec_bytes": 6963609600, "wait_s": 3.300085734343156}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [992.3636249732226, 1017.7267079707235, 1089.3159999977797, 941.8028329964727, 1024.060458992608, 962.8046249272302], "hits": 533, "misses": 907, "prefetch_hits": 0, "bytes": 13199523840, "spec_bytes": 0, "wait_s": 4.033621205482632}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [935.0158330053091, 1048.4081659233198, 895.6465839873999, 781.6220419481397, 906.7814169684425, 896.4811670593917], "hits": 483, "misses": 821, "prefetch_hits": 136, "bytes": 14642380800, "spec_bytes": 6075187200, "wait_s": 3.0565711999079213}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [899.3249170016497, 833.2170409848914, 999.9727919930592, 1000.9997909655795, 869.7470830520615, 837.7952079754323], "hits": 478, "misses": 843, "prefetch_hits": 119, "bytes": 14634270720, "spec_bytes": 6075924480, "wait_s": 3.0619492849800736}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [937.4643750488758, 1099.4092499604449, 1264.6791660226882, 1150.048915995285, 1154.0549169294536, 983.866042108275], "hits": 441, "misses": 999, "prefetch_hits": 0, "bytes": 14476492800, "spec_bytes": 0, "wait_s": 4.4072793503291905}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [810.8807080425322, 939.5627500489354, 1027.8652500128374, 1186.4173340145499, 883.9711250038818, 1174.8966670129448], "hits": 546, "misses": 894, "prefetch_hits": 0, "bytes": 12958433280, "spec_bytes": 0, "wait_s": 3.969390401034616}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [965.6926250318065, 868.1572920177132, 861.565166967921, 849.1821670904756, 853.3072500722483, 898.0686250142753], "hits": 521, "misses": 772, "prefetch_hits": 147, "bytes": 14208860160, "spec_bytes": 5547294720, "wait_s": 2.971143172471784}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [826.4076670166105, 808.98541607894, 895.8131659310311, 999.0164999617264, 1190.1441250229254, 866.51520896703], "hits": 666, "misses": 774, "prefetch_hits": 0, "bytes": 11157995520, "spec_bytes": 0, "wait_s": 3.5153730375459418}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [865.8258329378441, 704.873334034346, 789.064500015229, 768.7625840771943, 901.6537499846891, 876.3381669996306], "hits": 665, "misses": 639, "prefetch_hits": 136, "bytes": 11856936960, "spec_bytes": 4461281280, "wait_s": 2.5669369308743626}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [685.6269580312073, 761.0381250269711, 839.2658750526607, 862.3375410679728, 1017.9689170327038, 676.2433329131454], "hits": 682, "misses": 638, "prefetch_hits": 120, "bytes": 11536220160, "spec_bytes": 4242309120, "wait_s": 2.5369625091552734}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [995.2711659716442, 818.1588330771774, 843.7656670575961, 989.1306250356138, 1000.5272920243442, 852.1576250204816], "hits": 661, "misses": 779, "prefetch_hits": 0, "bytes": 11225088000, "spec_bytes": 0, "wait_s": 3.4510695125209168}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [801.9381249323487, 920.1398749137297, 1217.5156249431893, 897.6241659838706, 989.8939999984577, 1003.1977080507204], "hits": 588, "misses": 852, "prefetch_hits": 0, "bytes": 12311101440, "spec_bytes": 0, "wait_s": 3.7755686942255124}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [893.0804580450058, 895.3189169988036, 788.5276660090312, 856.0965830693021, 836.5939579671249, 920.531417010352], "hits": 576, "misses": 713, "prefetch_hits": 151, "bytes": 13125795840, "spec_bytes": 5087232000, "wait_s": 2.758949907380156}]}, "4.5": {"cache_gb": 4.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [800.5325839621946, 1053.6579589825124, 1017.0724999625236, 954.6625000657514, 823.8239160273224, 995.4697909997776], "hits": 594, "misses": 845, "prefetch_hits": 1, "bytes": 12348702720, "spec_bytes": 0, "wait_s": 3.8108517170185223}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [769.008333911188, 888.3361249463633, 871.0353330243379, 832.770042004995, 933.7391670560464, 936.2073329975829], "hits": 473, "misses": 826, "prefetch_hits": 141, "bytes": 14628372480, "spec_bytes": 5949849600, "wait_s": 3.0179388431133702}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [1005.0828329985961, 809.3837500782683, 947.7962920209393, 998.0337501037866, 939.595083007589, 980.9132090304047], "hits": 395, "misses": 915, "prefetch_hits": 130, "bytes": 15989391360, "spec_bytes": 6846382080, "wait_s": 3.284261498367414}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1012.6600000075996, 947.0755000365898, 1057.1463339729235, 918.166666990146, 1071.6029999312013, 873.0514999479055], "hits": 576, "misses": 864, "prefetch_hits": 0, "bytes": 12594216960, "spec_bytes": 0, "wait_s": 3.8865316407755017}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [953.1905830372125, 1094.5800420595333, 1115.0325828930363, 904.7287920257077, 914.3779160222039, 1207.7544999774545], "hits": 521, "misses": 919, "prefetch_hits": 0, "bytes": 13351403520, "spec_bytes": 0, "wait_s": 4.084316217224114}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [983.4437920944765, 852.4370000232011, 997.1359999617562, 1095.755874994211, 958.536709076725, 765.0921250460669], "hits": 427, "misses": 888, "prefetch_hits": 125, "bytes": 15586099200, "spec_bytes": 6938542080, "wait_s": 3.192304198630154}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [984.1487080557272, 996.3795410003513, 1087.9720420343801, 978.8214999716729, 1000.4108330467716, 919.5700830314308], "hits": 550, "misses": 890, "prefetch_hits": 0, "bytes": 12986449920, "spec_bytes": 0, "wait_s": 3.9872246712911874}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [888.2099590264261, 1067.7048339275643, 834.00337502826, 825.5156250670552, 850.5572080612183, 823.6786670750007], "hits": 529, "misses": 779, "prefetch_hits": 132, "bytes": 13964083200, "spec_bytes": 5974917120, "wait_s": 2.843243883107789}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [863.3252080762759, 799.6773750055581, 948.3920410275459, 957.7641660580412, 866.6110000340268, 759.2034169938415], "hits": 522, "misses": 816, "prefetch_hits": 102, "bytes": 13961871360, "spec_bytes": 6050856960, "wait_s": 2.8701385682215914}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [953.7652919534594, 1125.5882499972358, 1295.2318330062553, 1125.0834170496091, 1155.3078329889104, 989.8394590709358], "hits": 449, "misses": 991, "prefetch_hits": 0, "bytes": 14376222720, "spec_bytes": 0, "wait_s": 4.391561417840421}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [799.5030420133844, 961.5867920219898, 1063.8375830603763, 1140.9055420663208, 892.2785419272259, 1132.579292054288], "hits": 556, "misses": 884, "prefetch_hits": 0, "bytes": 12833095680, "spec_bytes": 0, "wait_s": 3.931234905263409}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [876.5697500202805, 853.2049589557573, 864.9364579468966, 819.4557910319418, 835.3481250815094, 839.4300830550492], "hits": 581, "misses": 733, "prefetch_hits": 126, "bytes": 13349928960, "spec_bytes": 5396889600, "wait_s": 2.787307298160158}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [818.7856249278411, 786.2297500250861, 879.6465829946101, 995.7030409714207, 1076.6112089622766, 797.7686249651015], "hits": 684, "misses": 756, "prefetch_hits": 0, "bytes": 10929438720, "spec_bytes": 0, "wait_s": 3.357096764491871}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [847.7057920536026, 731.0447919880971, 783.3052080823109, 730.2148749586195, 827.07820890937, 817.0029579196125], "hits": 693, "misses": 620, "prefetch_hits": 127, "bytes": 11461754880, "spec_bytes": 4335943680, "wait_s": 2.4699789257720113}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [771.8797499546781, 734.3433749629185, 716.3819581037387, 839.2746660392731, 999.8677499825135, 643.9442499540746], "hits": 722, "misses": 587, "prefetch_hits": 131, "bytes": 10944184320, "spec_bytes": 4101488640, "wait_s": 2.300087332027033}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [1018.69745797012, 695.5624159891158, 859.6289999550208, 997.5567499641329, 986.4972499199212, 847.0508330501616], "hits": 679, "misses": 761, "prefetch_hits": 0, "bytes": 11003904000, "spec_bytes": 0, "wait_s": 3.4813018707791343}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [775.7941249292344, 870.5040001077577, 1264.5495830802247, 949.9732500407845, 1002.4258750490844, 1035.0872919661924], "hits": 598, "misses": 842, "prefetch_hits": 0, "bytes": 12178391040, "spec_bytes": 0, "wait_s": 3.8601800455944613}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [819.4871670566499, 927.099792053923, 712.4877088936046, 901.3138340087608, 830.8341670781374, 947.8473749477416], "hits": 609, "misses": 691, "prefetch_hits": 140, "bytes": 12628869120, "spec_bytes": 5024563200, "wait_s": 2.716390783083625}]}, "5.5": {"cache_gb": 5.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [784.6767089795321, 1011.3883330486715, 1134.9753750255331, 948.5544579802081, 871.0574589204043, 971.6198329115286], "hits": 636, "misses": 803, "prefetch_hits": 1, "bytes": 11763302400, "spec_bytes": 0, "wait_s": 3.6278326659230515}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [809.5506249228492, 876.6908750403672, 739.064084016718, 827.263957937248, 896.8437080038711, 817.9514589719474], "hits": 595, "misses": 699, "prefetch_hits": 146, "bytes": 13055754240, "spec_bytes": 5282611200, "wait_s": 2.677045197109692}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [918.1748749688268, 812.0679169660434, 950.0737499911338, 976.8494580639526, 903.1447080196813, 959.4020830700174], "hits": 450, "misses": 866, "prefetch_hits": 124, "bytes": 15237365760, "spec_bytes": 6432768000, "wait_s": 3.163183455588296}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1023.1327499495819, 864.358166931197, 1058.0619579413906, 909.8897089716047, 965.5511670280248, 787.0215420844033], "hits": 645, "misses": 795, "prefetch_hits": 0, "bytes": 11667456000, "spec_bytes": 0, "wait_s": 3.5920283480081707}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [783.2058749627322, 966.9012079248205, 1062.0044170645997, 845.5542080337182, 866.3213750114664, 1159.264083020389], "hits": 631, "misses": 809, "prefetch_hits": 0, "bytes": 11845877760, "spec_bytes": 0, "wait_s": 3.644201923860237}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [982.8172499546781, 851.3701669871807, 904.5771249802783, 1051.3474580366164, 961.7580419871956, 700.9665409568697], "hits": 468, "misses": 849, "prefetch_hits": 123, "bytes": 15059681280, "spec_bytes": 6625198080, "wait_s": 3.0852833760436624}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [936.315541039221, 1006.8895409349352, 989.5342919044197, 900.1248750137165, 1043.3715409599245, 910.946415970102], "hits": 585, "misses": 855, "prefetch_hits": 0, "bytes": 12547768320, "spec_bytes": 0, "wait_s": 3.8312150597339496}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [869.716832996346, 1029.59833398927, 895.928791956976, 736.4409170113504, 852.2389590507373, 815.1959589449689], "hits": 536, "misses": 784, "prefetch_hits": 120, "bytes": 13860864000, "spec_bytes": 5912248320, "wait_s": 2.8555666937027127}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [840.1338750263676, 708.3557080477476, 913.1269589997828, 865.4065420851111, 822.9290000163019, 665.2293750084937], "hits": 648, "misses": 663, "prefetch_hits": 129, "bytes": 12265390080, "spec_bytes": 5325373440, "wait_s": 2.453032652498223}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [851.6510420013219, 1134.5341249834746, 1188.6623749742284, 1060.0731250597164, 1065.9462079638615, 944.9592919554561], "hits": 531, "misses": 909, "prefetch_hits": 0, "bytes": 13316014080, "spec_bytes": 0, "wait_s": 4.055944460560568}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [770.9039580076933, 897.5903750397265, 982.7092089690268, 1218.2288330513984, 864.1884999815375, 1118.3237499790266], "hits": 608, "misses": 832, "prefetch_hits": 0, "bytes": 12104663040, "spec_bytes": 0, "wait_s": 3.7074385412270203}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [829.2080831015483, 830.2815840579569, 844.8093750048429, 751.7985829617828, 799.2269999813288, 822.3460000008345], "hits": 665, "misses": 635, "prefetch_hits": 140, "bytes": 12180602880, "spec_bytes": 4857937920, "wait_s": 2.4842625798191875}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [779.0295840241015, 699.0707919467241, 824.9452089658007, 914.1432499745861, 1002.775042084977, 761.9657919276506], "hits": 754, "misses": 686, "prefetch_hits": 0, "bytes": 9931161600, "spec_bytes": 0, "wait_s": 3.0578777911141515}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [875.7286249892786, 638.734917039983, 742.605333100073, 640.7473330618814, 823.7626670161262, 624.0983329480514], "hits": 888, "misses": 439, "prefetch_hits": 113, "bytes": 8650506240, "spec_bytes": 3011051520, "wait_s": 1.8579880857141688}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [584.862207993865, 693.3647919213399, 746.2643339531496, 738.3075410034508, 879.53695806209, 602.8869170695543], "hits": 838, "misses": 466, "prefetch_hits": 136, "bytes": 9214525440, "spec_bytes": 3319971840, "wait_s": 1.9175378354266286}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [958.3266670815647, 735.0940420292318, 800.1249160151929, 947.5023749982938, 836.133582983166, 837.8240410238504], "hits": 755, "misses": 685, "prefetch_hits": 0, "bytes": 9945169920, "spec_bytes": 0, "wait_s": 3.067573429667391}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [730.9095410164446, 810.0440839771181, 1221.3955420302227, 910.601417068392, 975.8047079667449, 1008.6321659618989], "hits": 621, "misses": 819, "prefetch_hits": 0, "bytes": 11834081280, "spec_bytes": 0, "wait_s": 3.6323858512332663}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [795.2439999207854, 778.7000000244007, 684.8315829411149, 857.3540420038626, 797.8934999555349, 864.2526250332594], "hits": 692, "misses": 630, "prefetch_hits": 118, "bytes": 11490508800, "spec_bytes": 4476026880, "wait_s": 2.407309251022525}]}, "6.5": {"cache_gb": 6.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [767.3184589948505, 977.8782920911908, 918.8013339880854, 877.9600840061903, 769.2611670354381, 933.6709579220042], "hits": 719, "misses": 720, "prefetch_hits": 1, "bytes": 10587340800, "spec_bytes": 0, "wait_s": 3.2740841766353697}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [682.4459580238909, 776.4054590370506, 645.1521669514477, 662.1943750651553, 822.7592919720337, 603.4224579343572], "hits": 791, "misses": 505, "prefetch_hits": 144, "bytes": 9924526080, "spec_bytes": 3757916160, "wait_s": 2.046233404893428}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [852.0347499288619, 702.2732089972124, 854.3291250243783, 928.0321670230478, 904.0019999956712, 946.3569580111653], "hits": 574, "misses": 728, "prefetch_hits": 138, "bytes": 13353615360, "spec_bytes": 5464719360, "wait_s": 2.775063784676604}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [926.4403330162168, 807.8938750550151, 959.5384580316022, 843.5367910424247, 909.5228329533711, 778.0637909891084], "hits": 715, "misses": 725, "prefetch_hits": 0, "bytes": 10657382400, "spec_bytes": 0, "wait_s": 3.2871448477962986}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [694.9447499355301, 947.4159999517724, 945.3007500851527, 759.8609999986365, 744.9943330138922, 1054.3182080145925], "hits": 741, "misses": 699, "prefetch_hits": 0, "bytes": 10219438080, "spec_bytes": 0, "wait_s": 3.1489549851976335}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [827.586958068423, 831.1249170219526, 877.6998330140486, 754.2347080307081, 753.8272920064628, 747.9756670072675], "hits": 685, "misses": 601, "prefetch_hits": 154, "bytes": 11537694720, "spec_bytes": 4739235840, "wait_s": 2.3379013024969026}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [836.756750009954, 936.4314579870552, 876.5207499964163, 848.5576249659061, 868.9295829972252, 790.7042090082541], "hits": 722, "misses": 718, "prefetch_hits": 0, "bytes": 10547527680, "spec_bytes": 0, "wait_s": 3.2473351736553013}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [798.5822079936042, 981.7458329489455, 850.0866669928655, 802.3965409956872, 812.5310839386657, 780.3206249373034], "hits": 597, "misses": 732, "prefetch_hits": 111, "bytes": 12880281600, "spec_bytes": 5462507520, "wait_s": 2.6926041196566075}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [809.0305000077933, 628.7711670156568, 928.4092499874532, 797.190707991831, 823.4957079403102, 737.8430840326473], "hits": 704, "misses": 611, "prefetch_hits": 125, "bytes": 11423416320, "spec_bytes": 5009080320, "wait_s": 2.3118824660778046}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [829.4443329796195, 1012.6041249604896, 1079.7223330009729, 855.1113749854267, 894.0369159681723, 836.3199160667136], "hits": 648, "misses": 792, "prefetch_hits": 0, "bytes": 11551703040, "spec_bytes": 0, "wait_s": 3.5523274451261386}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [766.3848749361932, 851.0751660214737, 903.167000040412, 1037.7145839156583, 875.2780839568004, 1082.1719999657944], "hits": 664, "misses": 776, "prefetch_hits": 0, "bytes": 11331993600, "spec_bytes": 0, "wait_s": 3.481483046663925}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [769.410541979596, 784.4183339038864, 846.3787500513718, 637.5509590143338, 798.5852500423789, 781.4684169134125], "hits": 739, "misses": 576, "prefetch_hits": 125, "bytes": 11003166720, "spec_bytes": 4337418240, "wait_s": 2.292398276855238}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [698.327208054252, 640.9009590279311, 878.4164170501754, 980.9386669658124, 933.3962919190526, 815.2414590585977], "hits": 806, "misses": 634, "prefetch_hits": 0, "bytes": 9205678080, "spec_bytes": 0, "wait_s": 2.999520396697335}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [891.8909579515457, 585.5235829949379, 587.6045830082148, 663.66541699972, 741.9151670765132, 557.7405419899151], "hits": 943, "misses": 404, "prefetch_hits": 93, "bytes": 7880048640, "spec_bytes": 2685173760, "wait_s": 1.7296813310822472}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [581.0621669515967, 643.5000409837812, 593.8992080045864, 813.167916960083, 854.0461249649525, 680.5315000237897], "hits": 880, "misses": 435, "prefetch_hits": 125, "bytes": 8610693120, "spec_bytes": 3086254080, "wait_s": 1.8071332060499117}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [897.5413329899311, 641.264250036329, 750.4507499979809, 947.1822079503909, 821.2699999567121, 792.4612499773502], "hits": 797, "misses": 643, "prefetch_hits": 0, "bytes": 9374515200, "spec_bytes": 0, "wait_s": 2.893625394324772}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [826.4307089848444, 759.3760420568287, 1154.3598750140518, 914.0702079748735, 880.9358330909163, 935.8570830663666], "hits": 676, "misses": 764, "prefetch_hits": 0, "bytes": 11012014080, "spec_bytes": 0, "wait_s": 3.396153222536668}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [681.4032500842586, 664.1725420486182, 706.6469580167904, 824.8680420219898, 759.6281250007451, 840.8148329472169], "hits": 765, "misses": 527, "prefetch_hits": 148, "bytes": 10354360320, "spec_bytes": 4013752320, "wait_s": 2.1033432082040235}]}}

==> anc/paper/logs/sweep2.json.2.5.json <==
{"cache_gb": 2.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [1340.911625069566, 1403.6921249935403, 1436.4284579642117, 1417.306708986871, 1261.6227919934317, 1363.8790840050206], "hits": 238, "misses": 1201, "prefetch_hits": 1, "bytes": 17795727360, "spec_bytes": 0, "wait_s": 5.451548331184313}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [1081.9821249460801, 1107.7071669278666, 1053.4848329843953, 1039.7938749520108, 1172.2284579882398, 1115.2433750685304], "hits": 160, "misses": 1184, "prefetch_hits": 96, "bytes": 19506954240, "spec_bytes": 9057484800, "wait_s": 4.022677366621792}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [1141.3477499736473, 1041.2018329370767, 1113.9259579358622, 1201.051332987845, 1141.810959088616, 1160.85408302024], "hits": 180, "misses": 1144, "prefetch_hits": 116, "bytes": 19408158720, "spec_bytes": 8859156480, "wait_s": 3.9904481483390555}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1264.7534999996424, 1413.8850409071892, 1421.817332971841, 1418.3132909238338, 1452.996417065151, 1418.9168330049142], "hits": 223, "misses": 1217, "prefetch_hits": 0, "bytes": 18003640320, "spec_bytes": 0, "wait_s": 5.514997876249254}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [1447.9070000816137, 1410.252625006251, 1435.4299999540672, 1405.4066670360044, 1328.0923329293728, 1480.5006670067087], "hits": 219, "misses": 1221, "prefetch_hits": 0, "bytes": 17980047360, "spec_bytes": 0, "wait_s": 5.49363271438051}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [1109.2080839443952, 1114.2056670505553, 1106.5924169961363, 1076.9830830395222, 1109.1577910119668, 1086.295458022505], "hits": 208, "misses": 1091, "prefetch_hits": 141, "bytes": 18900172800, "spec_bytes": 8671150080, "wait_s": 3.8475649934262037}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [1266.1896659992635, 1357.2978749871254, 1478.691624943167, 1416.474457946606, 1333.5398329654709, 1402.4530419846997], "hits": 244, "misses": 1196, "prefetch_hits": 0, "bytes": 17674076160, "spec_bytes": 0, "wait_s": 5.424009672016837}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [1055.879959021695, 1212.063292041421, 1013.7820000527427, 1033.6828340077773, 1071.7620420036837, 1021.8320839339867], "hits": 263, "misses": 1072, "prefetch_hits": 105, "bytes": 18126028800, "spec_bytes": 8134410240, "wait_s": 3.773948745802045}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [1178.364709019661, 1151.8296250142157, 1210.2994580054656, 1177.4934999411926, 1087.5486669829115, 1039.1814580652863], "hits": 160, "misses": 1167, "prefetch_hits": 113, "bytes": 19624181760, "spec_bytes": 8909291520, "wait_s": 4.050910450401716}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [1280.305124935694, 1413.0265830317512, 1438.9409580035135, 1428.5897500813007, 1445.4965830082074, 1436.703750048764], "hits": 189, "misses": 1251, "prefetch_hits": 0, "bytes": 18378178560, "spec_bytes": 0, "wait_s": 5.59908455319237}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [1324.0924169076607, 1408.0091250361875, 1423.9042499102652, 1402.8110000072047, 1371.234375052154, 1436.0800420399755], "hits": 213, "misses": 1227, "prefetch_hits": 0, "bytes": 18114232320, "spec_bytes": 0, "wait_s": 5.531718117883429}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [1140.9880000865087, 1053.2878750236705, 1129.3531249975786, 1091.7822499759495, 1093.2604160625488, 1107.5775410281494], "hits": 211, "misses": 1131, "prefetch_hits": 98, "bytes": 19055001600, "spec_bytes": 8427110400, "wait_s": 4.019650751724839}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [1256.3458329532295, 1225.801624939777, 1457.222791039385, 1385.9743749490008, 1484.992166981101, 1316.2138329353184], "hits": 240, "misses": 1200, "prefetch_hits": 0, "bytes": 17753702400, "spec_bytes": 0, "wait_s": 5.4992556103970855}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [1136.1017499584705, 1023.9299579989165, 1086.6334999445826, 1049.8400420183316, 1091.679000062868, 1079.440249945037], "hits": 243, "misses": 1105, "prefetch_hits": 92, "bytes": 18421678080, "spec_bytes": 8440381440, "wait_s": 3.793500521685928}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [1017.4069589702412, 1036.203540978022, 1042.2960000578314, 1066.0724580520764, 1169.510083971545, 1002.5189589941874], "hits": 235, "misses": 1119, "prefetch_hits": 86, "bytes": 18534481920, "spec_bytes": 8515584000, "wait_s": 3.8645386531716213}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [1292.215415975079, 1251.6057910397649, 1287.500417092815, 1395.474916906096, 1422.4012499907985, 1366.454542032443], "hits": 239, "misses": 1201, "prefetch_hits": 0, "bytes": 17758863360, "spec_bytes": 0, "wait_s": 5.442791283712722}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [1327.3982499958947, 1300.3648340236396, 1493.4456249466166, 1339.5374590763822, 1408.4030839148909, 1460.2317919488996], "hits": 234, "misses": 1206, "prefetch_hits": 0, "bytes": 17792040960, "spec_bytes": 0, "wait_s": 5.449336715275422}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [1099.5437080273405, 1086.7941660108045, 1012.9834580002353, 1097.5902499631047, 1028.1554999528453, 1078.60054099001], "hits": 234, "misses": 1116, "prefetch_hits": 90, "bytes": 18436423680, "spec_bytes": 8400568320, "wait_s": 3.834805378690362}]}

==> anc/paper/logs/sweep2.json.3.5.json <==
{"cache_gb": 3.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [828.6371669964865, 1088.578167022206, 1143.4021249879152, 1041.626333957538, 848.3926249900833, 995.6732500577345], "hits": 572, "misses": 867, "prefetch_hits": 1, "bytes": 12624445440, "spec_bytes": 0, "wait_s": 3.8668839199235663}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [838.3939999621361, 954.5037500793114, 902.6207500137389, 860.3275420609862, 941.4590410888195, 966.2659580353647], "hits": 422, "misses": 889, "prefetch_hits": 129, "bytes": 15377448960, "spec_bytes": 6146703360, "wait_s": 3.2217863567639142}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [993.3398329885677, 886.8213329697028, 991.9421669328585, 1000.9756670333445, 929.0109170833603, 966.0585420206189], "hits": 380, "misses": 919, "prefetch_hits": 141, "bytes": 16221634560, "spec_bytes": 6846382080, "wait_s": 3.3315019693691283}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1115.2847079792991, 972.3839169600978, 1123.6680840374902, 948.939208057709, 1088.327749981545, 899.9697919934988], "hits": 557, "misses": 883, "prefetch_hits": 0, "bytes": 12832358400, "spec_bytes": 0, "wait_s": 3.996781842201017}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [958.660583011806, 1049.948165891692, 1136.2160840071738, 916.8725829804316, 924.8805829556659, 1213.7338749598712], "hits": 505, "misses": 935, "prefetch_hits": 0, "bytes": 13551943680, "spec_bytes": 0, "wait_s": 4.141924419323914}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [991.3334168959409, 889.2673749942333, 1024.2310829926282, 1144.7454579174519, 978.7308750674129, 779.9163750605658], "hits": 396, "misses": 906, "prefetch_hits": 138, "bytes": 16069754880, "spec_bytes": 6963609600, "wait_s": 3.300085734343156}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [992.3636249732226, 1017.7267079707235, 1089.3159999977797, 941.8028329964727, 1024.060458992608, 962.8046249272302], "hits": 533, "misses": 907, "prefetch_hits": 0, "bytes": 13199523840, "spec_bytes": 0, "wait_s": 4.033621205482632}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [935.0158330053091, 1048.4081659233198, 895.6465839873999, 781.6220419481397, 906.7814169684425, 896.4811670593917], "hits": 483, "misses": 821, "prefetch_hits": 136, "bytes": 14642380800, "spec_bytes": 6075187200, "wait_s": 3.0565711999079213}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [899.3249170016497, 833.2170409848914, 999.9727919930592, 1000.9997909655795, 869.7470830520615, 837.7952079754323], "hits": 478, "misses": 843, "prefetch_hits": 119, "bytes": 14634270720, "spec_bytes": 6075924480, "wait_s": 3.0619492849800736}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [937.4643750488758, 1099.4092499604449, 1264.6791660226882, 1150.048915995285, 1154.0549169294536, 983.866042108275], "hits": 441, "misses": 999, "prefetch_hits": 0, "bytes": 14476492800, "spec_bytes": 0, "wait_s": 4.4072793503291905}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [810.8807080425322, 939.5627500489354, 1027.8652500128374, 1186.4173340145499, 883.9711250038818, 1174.8966670129448], "hits": 546, "misses": 894, "prefetch_hits": 0, "bytes": 12958433280, "spec_bytes": 0, "wait_s": 3.969390401034616}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [965.6926250318065, 868.1572920177132, 861.565166967921, 849.1821670904756, 853.3072500722483, 898.0686250142753], "hits": 521, "misses": 772, "prefetch_hits": 147, "bytes": 14208860160, "spec_bytes": 5547294720, "wait_s": 2.971143172471784}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [826.4076670166105, 808.98541607894, 895.8131659310311, 999.0164999617264, 1190.1441250229254, 866.51520896703], "hits": 666, "misses": 774, "prefetch_hits": 0, "bytes": 11157995520, "spec_bytes": 0, "wait_s": 3.5153730375459418}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [865.8258329378441, 704.873334034346, 789.064500015229, 768.7625840771943, 901.6537499846891, 876.3381669996306], "hits": 665, "misses": 639, "prefetch_hits": 136, "bytes": 11856936960, "spec_bytes": 4461281280, "wait_s": 2.5669369308743626}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [685.6269580312073, 761.0381250269711, 839.2658750526607, 862.3375410679728, 1017.9689170327038, 676.2433329131454], "hits": 682, "misses": 638, "prefetch_hits": 120, "bytes": 11536220160, "spec_bytes": 4242309120, "wait_s": 2.5369625091552734}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [995.2711659716442, 818.1588330771774, 843.7656670575961, 989.1306250356138, 1000.5272920243442, 852.1576250204816], "hits": 661, "misses": 779, "prefetch_hits": 0, "bytes": 11225088000, "spec_bytes": 0, "wait_s": 3.4510695125209168}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [801.9381249323487, 920.1398749137297, 1217.5156249431893, 897.6241659838706, 989.8939999984577, 1003.1977080507204], "hits": 588, "misses": 852, "prefetch_hits": 0, "bytes": 12311101440, "spec_bytes": 0, "wait_s": 3.7755686942255124}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [893.0804580450058, 895.3189169988036, 788.5276660090312, 856.0965830693021, 836.5939579671249, 920.531417010352], "hits": 576, "misses": 713, "prefetch_hits": 151, "bytes": 13125795840, "spec_bytes": 5087232000, "wait_s": 2.758949907380156}]}

==> anc/paper/logs/sweep2.json.4.5.json <==
{"cache_gb": 4.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [800.5325839621946, 1053.6579589825124, 1017.0724999625236, 954.6625000657514, 823.8239160273224, 995.4697909997776], "hits": 594, "misses": 845, "prefetch_hits": 1, "bytes": 12348702720, "spec_bytes": 0, "wait_s": 3.8108517170185223}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [769.008333911188, 888.3361249463633, 871.0353330243379, 832.770042004995, 933.7391670560464, 936.2073329975829], "hits": 473, "misses": 826, "prefetch_hits": 141, "bytes": 14628372480, "spec_bytes": 5949849600, "wait_s": 3.0179388431133702}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [1005.0828329985961, 809.3837500782683, 947.7962920209393, 998.0337501037866, 939.595083007589, 980.9132090304047], "hits": 395, "misses": 915, "prefetch_hits": 130, "bytes": 15989391360, "spec_bytes": 6846382080, "wait_s": 3.284261498367414}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1012.6600000075996, 947.0755000365898, 1057.1463339729235, 918.166666990146, 1071.6029999312013, 873.0514999479055], "hits": 576, "misses": 864, "prefetch_hits": 0, "bytes": 12594216960, "spec_bytes": 0, "wait_s": 3.8865316407755017}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [953.1905830372125, 1094.5800420595333, 1115.0325828930363, 904.7287920257077, 914.3779160222039, 1207.7544999774545], "hits": 521, "misses": 919, "prefetch_hits": 0, "bytes": 13351403520, "spec_bytes": 0, "wait_s": 4.084316217224114}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [983.4437920944765, 852.4370000232011, 997.1359999617562, 1095.755874994211, 958.536709076725, 765.0921250460669], "hits": 427, "misses": 888, "prefetch_hits": 125, "bytes": 15586099200, "spec_bytes": 6938542080, "wait_s": 3.192304198630154}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [984.1487080557272, 996.3795410003513, 1087.9720420343801, 978.8214999716729, 1000.4108330467716, 919.5700830314308], "hits": 550, "misses": 890, "prefetch_hits": 0, "bytes": 12986449920, "spec_bytes": 0, "wait_s": 3.9872246712911874}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [888.2099590264261, 1067.7048339275643, 834.00337502826, 825.5156250670552, 850.5572080612183, 823.6786670750007], "hits": 529, "misses": 779, "prefetch_hits": 132, "bytes": 13964083200, "spec_bytes": 5974917120, "wait_s": 2.843243883107789}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [863.3252080762759, 799.6773750055581, 948.3920410275459, 957.7641660580412, 866.6110000340268, 759.2034169938415], "hits": 522, "misses": 816, "prefetch_hits": 102, "bytes": 13961871360, "spec_bytes": 6050856960, "wait_s": 2.8701385682215914}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [953.7652919534594, 1125.5882499972358, 1295.2318330062553, 1125.0834170496091, 1155.3078329889104, 989.8394590709358], "hits": 449, "misses": 991, "prefetch_hits": 0, "bytes": 14376222720, "spec_bytes": 0, "wait_s": 4.391561417840421}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [799.5030420133844, 961.5867920219898, 1063.8375830603763, 1140.9055420663208, 892.2785419272259, 1132.579292054288], "hits": 556, "misses": 884, "prefetch_hits": 0, "bytes": 12833095680, "spec_bytes": 0, "wait_s": 3.931234905263409}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [876.5697500202805, 853.2049589557573, 864.9364579468966, 819.4557910319418, 835.3481250815094, 839.4300830550492], "hits": 581, "misses": 733, "prefetch_hits": 126, "bytes": 13349928960, "spec_bytes": 5396889600, "wait_s": 2.787307298160158}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [818.7856249278411, 786.2297500250861, 879.6465829946101, 995.7030409714207, 1076.6112089622766, 797.7686249651015], "hits": 684, "misses": 756, "prefetch_hits": 0, "bytes": 10929438720, "spec_bytes": 0, "wait_s": 3.357096764491871}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [847.7057920536026, 731.0447919880971, 783.3052080823109, 730.2148749586195, 827.07820890937, 817.0029579196125], "hits": 693, "misses": 620, "prefetch_hits": 127, "bytes": 11461754880, "spec_bytes": 4335943680, "wait_s": 2.4699789257720113}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [771.8797499546781, 734.3433749629185, 716.3819581037387, 839.2746660392731, 999.8677499825135, 643.9442499540746], "hits": 722, "misses": 587, "prefetch_hits": 131, "bytes": 10944184320, "spec_bytes": 4101488640, "wait_s": 2.300087332027033}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [1018.69745797012, 695.5624159891158, 859.6289999550208, 997.5567499641329, 986.4972499199212, 847.0508330501616], "hits": 679, "misses": 761, "prefetch_hits": 0, "bytes": 11003904000, "spec_bytes": 0, "wait_s": 3.4813018707791343}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [775.7941249292344, 870.5040001077577, 1264.5495830802247, 949.9732500407845, 1002.4258750490844, 1035.0872919661924], "hits": 598, "misses": 842, "prefetch_hits": 0, "bytes": 12178391040, "spec_bytes": 0, "wait_s": 3.8601800455944613}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [819.4871670566499, 927.099792053923, 712.4877088936046, 901.3138340087608, 830.8341670781374, 947.8473749477416], "hits": 609, "misses": 691, "prefetch_hits": 140, "bytes": 12628869120, "spec_bytes": 5024563200, "wait_s": 2.716390783083625}]}

==> anc/paper/logs/sweep2.json.5.5.json <==
{"cache_gb": 5.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [784.6767089795321, 1011.3883330486715, 1134.9753750255331, 948.5544579802081, 871.0574589204043, 971.6198329115286], "hits": 636, "misses": 803, "prefetch_hits": 1, "bytes": 11763302400, "spec_bytes": 0, "wait_s": 3.6278326659230515}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [809.5506249228492, 876.6908750403672, 739.064084016718, 827.263957937248, 896.8437080038711, 817.9514589719474], "hits": 595, "misses": 699, "prefetch_hits": 146, "bytes": 13055754240, "spec_bytes": 5282611200, "wait_s": 2.677045197109692}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [918.1748749688268, 812.0679169660434, 950.0737499911338, 976.8494580639526, 903.1447080196813, 959.4020830700174], "hits": 450, "misses": 866, "prefetch_hits": 124, "bytes": 15237365760, "spec_bytes": 6432768000, "wait_s": 3.163183455588296}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [1023.1327499495819, 864.358166931197, 1058.0619579413906, 909.8897089716047, 965.5511670280248, 787.0215420844033], "hits": 645, "misses": 795, "prefetch_hits": 0, "bytes": 11667456000, "spec_bytes": 0, "wait_s": 3.5920283480081707}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [783.2058749627322, 966.9012079248205, 1062.0044170645997, 845.5542080337182, 866.3213750114664, 1159.264083020389], "hits": 631, "misses": 809, "prefetch_hits": 0, "bytes": 11845877760, "spec_bytes": 0, "wait_s": 3.644201923860237}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [982.8172499546781, 851.3701669871807, 904.5771249802783, 1051.3474580366164, 961.7580419871956, 700.9665409568697], "hits": 468, "misses": 849, "prefetch_hits": 123, "bytes": 15059681280, "spec_bytes": 6625198080, "wait_s": 3.0852833760436624}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [936.315541039221, 1006.8895409349352, 989.5342919044197, 900.1248750137165, 1043.3715409599245, 910.946415970102], "hits": 585, "misses": 855, "prefetch_hits": 0, "bytes": 12547768320, "spec_bytes": 0, "wait_s": 3.8312150597339496}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [869.716832996346, 1029.59833398927, 895.928791956976, 736.4409170113504, 852.2389590507373, 815.1959589449689], "hits": 536, "misses": 784, "prefetch_hits": 120, "bytes": 13860864000, "spec_bytes": 5912248320, "wait_s": 2.8555666937027127}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [840.1338750263676, 708.3557080477476, 913.1269589997828, 865.4065420851111, 822.9290000163019, 665.2293750084937], "hits": 648, "misses": 663, "prefetch_hits": 129, "bytes": 12265390080, "spec_bytes": 5325373440, "wait_s": 2.453032652498223}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [851.6510420013219, 1134.5341249834746, 1188.6623749742284, 1060.0731250597164, 1065.9462079638615, 944.9592919554561], "hits": 531, "misses": 909, "prefetch_hits": 0, "bytes": 13316014080, "spec_bytes": 0, "wait_s": 4.055944460560568}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [770.9039580076933, 897.5903750397265, 982.7092089690268, 1218.2288330513984, 864.1884999815375, 1118.3237499790266], "hits": 608, "misses": 832, "prefetch_hits": 0, "bytes": 12104663040, "spec_bytes": 0, "wait_s": 3.7074385412270203}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [829.2080831015483, 830.2815840579569, 844.8093750048429, 751.7985829617828, 799.2269999813288, 822.3460000008345], "hits": 665, "misses": 635, "prefetch_hits": 140, "bytes": 12180602880, "spec_bytes": 4857937920, "wait_s": 2.4842625798191875}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [779.0295840241015, 699.0707919467241, 824.9452089658007, 914.1432499745861, 1002.775042084977, 761.9657919276506], "hits": 754, "misses": 686, "prefetch_hits": 0, "bytes": 9931161600, "spec_bytes": 0, "wait_s": 3.0578777911141515}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [875.7286249892786, 638.734917039983, 742.605333100073, 640.7473330618814, 823.7626670161262, 624.0983329480514], "hits": 888, "misses": 439, "prefetch_hits": 113, "bytes": 8650506240, "spec_bytes": 3011051520, "wait_s": 1.8579880857141688}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [584.862207993865, 693.3647919213399, 746.2643339531496, 738.3075410034508, 879.53695806209, 602.8869170695543], "hits": 838, "misses": 466, "prefetch_hits": 136, "bytes": 9214525440, "spec_bytes": 3319971840, "wait_s": 1.9175378354266286}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [958.3266670815647, 735.0940420292318, 800.1249160151929, 947.5023749982938, 836.133582983166, 837.8240410238504], "hits": 755, "misses": 685, "prefetch_hits": 0, "bytes": 9945169920, "spec_bytes": 0, "wait_s": 3.067573429667391}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [730.9095410164446, 810.0440839771181, 1221.3955420302227, 910.601417068392, 975.8047079667449, 1008.6321659618989], "hits": 621, "misses": 819, "prefetch_hits": 0, "bytes": 11834081280, "spec_bytes": 0, "wait_s": 3.6323858512332663}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [795.2439999207854, 778.7000000244007, 684.8315829411149, 857.3540420038626, 797.8934999555349, 864.2526250332594], "hits": 692, "misses": 630, "prefetch_hits": 118, "bytes": 11490508800, "spec_bytes": 4476026880, "wait_s": 2.407309251022525}]}

==> anc/paper/logs/sweep2.json.6.5.json <==
{"cache_gb": 6.5, "configs": {"overlap": [true, 0, 0, true, true], "idle-window": [true, 0, 3, true, true]}, "runs": [{"prompt": 0, "round": 0, "config": "overlap", "ms": [767.3184589948505, 977.8782920911908, 918.8013339880854, 877.9600840061903, 769.2611670354381, 933.6709579220042], "hits": 719, "misses": 720, "prefetch_hits": 1, "bytes": 10587340800, "spec_bytes": 0, "wait_s": 3.2740841766353697}, {"prompt": 0, "round": 0, "config": "idle-window", "ms": [682.4459580238909, 776.4054590370506, 645.1521669514477, 662.1943750651553, 822.7592919720337, 603.4224579343572], "hits": 791, "misses": 505, "prefetch_hits": 144, "bytes": 9924526080, "spec_bytes": 3757916160, "wait_s": 2.046233404893428}, {"prompt": 0, "round": 1, "config": "idle-window", "ms": [852.0347499288619, 702.2732089972124, 854.3291250243783, 928.0321670230478, 904.0019999956712, 946.3569580111653], "hits": 574, "misses": 728, "prefetch_hits": 138, "bytes": 13353615360, "spec_bytes": 5464719360, "wait_s": 2.775063784676604}, {"prompt": 0, "round": 1, "config": "overlap", "ms": [926.4403330162168, 807.8938750550151, 959.5384580316022, 843.5367910424247, 909.5228329533711, 778.0637909891084], "hits": 715, "misses": 725, "prefetch_hits": 0, "bytes": 10657382400, "spec_bytes": 0, "wait_s": 3.2871448477962986}, {"prompt": 0, "round": 2, "config": "overlap", "ms": [694.9447499355301, 947.4159999517724, 945.3007500851527, 759.8609999986365, 744.9943330138922, 1054.3182080145925], "hits": 741, "misses": 699, "prefetch_hits": 0, "bytes": 10219438080, "spec_bytes": 0, "wait_s": 3.1489549851976335}, {"prompt": 0, "round": 2, "config": "idle-window", "ms": [827.586958068423, 831.1249170219526, 877.6998330140486, 754.2347080307081, 753.8272920064628, 747.9756670072675], "hits": 685, "misses": 601, "prefetch_hits": 154, "bytes": 11537694720, "spec_bytes": 4739235840, "wait_s": 2.3379013024969026}, {"prompt": 1, "round": 0, "config": "overlap", "ms": [836.756750009954, 936.4314579870552, 876.5207499964163, 848.5576249659061, 868.9295829972252, 790.7042090082541], "hits": 722, "misses": 718, "prefetch_hits": 0, "bytes": 10547527680, "spec_bytes": 0, "wait_s": 3.2473351736553013}, {"prompt": 1, "round": 0, "config": "idle-window", "ms": [798.5822079936042, 981.7458329489455, 850.0866669928655, 802.3965409956872, 812.5310839386657, 780.3206249373034], "hits": 597, "misses": 732, "prefetch_hits": 111, "bytes": 12880281600, "spec_bytes": 5462507520, "wait_s": 2.6926041196566075}, {"prompt": 1, "round": 1, "config": "idle-window", "ms": [809.0305000077933, 628.7711670156568, 928.4092499874532, 797.190707991831, 823.4957079403102, 737.8430840326473], "hits": 704, "misses": 611, "prefetch_hits": 125, "bytes": 11423416320, "spec_bytes": 5009080320, "wait_s": 2.3118824660778046}, {"prompt": 1, "round": 1, "config": "overlap", "ms": [829.4443329796195, 1012.6041249604896, 1079.7223330009729, 855.1113749854267, 894.0369159681723, 836.3199160667136], "hits": 648, "misses": 792, "prefetch_hits": 0, "bytes": 11551703040, "spec_bytes": 0, "wait_s": 3.5523274451261386}, {"prompt": 1, "round": 2, "config": "overlap", "ms": [766.3848749361932, 851.0751660214737, 903.167000040412, 1037.7145839156583, 875.2780839568004, 1082.1719999657944], "hits": 664, "misses": 776, "prefetch_hits": 0, "bytes": 11331993600, "spec_bytes": 0, "wait_s": 3.481483046663925}, {"prompt": 1, "round": 2, "config": "idle-window", "ms": [769.410541979596, 784.4183339038864, 846.3787500513718, 637.5509590143338, 798.5852500423789, 781.4684169134125], "hits": 739, "misses": 576, "prefetch_hits": 125, "bytes": 11003166720, "spec_bytes": 4337418240, "wait_s": 2.292398276855238}, {"prompt": 2, "round": 0, "config": "overlap", "ms": [698.327208054252, 640.9009590279311, 878.4164170501754, 980.9386669658124, 933.3962919190526, 815.2414590585977], "hits": 806, "misses": 634, "prefetch_hits": 0, "bytes": 9205678080, "spec_bytes": 0, "wait_s": 2.999520396697335}, {"prompt": 2, "round": 0, "config": "idle-window", "ms": [891.8909579515457, 585.5235829949379, 587.6045830082148, 663.66541699972, 741.9151670765132, 557.7405419899151], "hits": 943, "misses": 404, "prefetch_hits": 93, "bytes": 7880048640, "spec_bytes": 2685173760, "wait_s": 1.7296813310822472}, {"prompt": 2, "round": 1, "config": "idle-window", "ms": [581.0621669515967, 643.5000409837812, 593.8992080045864, 813.167916960083, 854.0461249649525, 680.5315000237897], "hits": 880, "misses": 435, "prefetch_hits": 125, "bytes": 8610693120, "spec_bytes": 3086254080, "wait_s": 1.8071332060499117}, {"prompt": 2, "round": 1, "config": "overlap", "ms": [897.5413329899311, 641.264250036329, 750.4507499979809, 947.1822079503909, 821.2699999567121, 792.4612499773502], "hits": 797, "misses": 643, "prefetch_hits": 0, "bytes": 9374515200, "spec_bytes": 0, "wait_s": 2.893625394324772}, {"prompt": 2, "round": 2, "config": "overlap", "ms": [826.4307089848444, 759.3760420568287, 1154.3598750140518, 914.0702079748735, 880.9358330909163, 935.8570830663666], "hits": 676, "misses": 764, "prefetch_hits": 0, "bytes": 11012014080, "spec_bytes": 0, "wait_s": 3.396153222536668}, {"prompt": 2, "round": 2, "config": "idle-window", "ms": [681.4032500842586, 664.1725420486182, 706.6469580167904, 824.8680420219898, 759.6281250007451, 840.8148329472169], "hits": 765, "misses": 527, "prefetch_hits": 148, "bytes": 10354360320, "spec_bytes": 4013752320, "wait_s": 2.1033432082040235}]}

==> anc/paper/logs/trace_clean_off.json <==
{"overlap": {"True": [0.7900614580139518, 1.0353999170474708, 1.0108660421101376, 0.9266393330181018, 0.869820834021084, 0.9962221250170842, 0.8345480000134557, 1.036562875029631, 0.8724015420302749, 0.9770026250043884, 1.0384421669878066, 0.8916449589887634, 0.9318052500020713, 1.1635419169906527, 1.2021851249737665, 0.985341458930634, 1.1153326659696177, 1.2802967090392485, 1.173243458964862, 0.8187299580313265, 0.879269375000149, 0.9653828750597313, 0.9907953749643639, 0.9433165419613943, 0.7952958339592442, 0.8010997499804944, 0.817561750067398, 1.005971874925308, 0.9954458749853075, 1.1117012910544872, 0.8854395829839632, 0.7589649159926921], "False": [0.9729403749806806, 0.9340376250911504, 1.0683559590252116, 1.198937291977927, 1.2560956659726799, 1.153556999983266, 1.2517387080006301, 1.5352780000539497, 1.3701010830700397, 1.4771733339875937, 1.3521312500815839, 1.1444828329840675, 1.193465083022602, 1.0901809169445187, 1.2012922499561682, 0.9485460409196094, 1.07745679107029, 1.3984601659467444, 1.098913750029169, 1.0221883340273052, 0.9969673339510337, 0.9358430410502478, 1.014841999975033, 1.0974332500481978, 0.9119869580026716, 1.0281357920030132, 1.2776817500125617, 1.3602197079453617, 1.448226209031418, 1.2307541660265997, 1.2144932079827413, 0.9213473750278354]}, "tokens": [{"total": 0.9921615000348538, "events": [{"kind": "route", "layer": "L00", "t0": 0.0028862919425591826, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L00", "t0": 0.0029997079400345683, "t1": 0.003008625004440546}, {"kind": "gpu", "layer": "L00", "t0": 0.002998957992531359, "t1": 0.004553042002953589, "n": 2}, {"kind": "read", "layer": "L00", "thread": "expert-io_2", "t0": 0.003107583033852279, "t1": 0.02128212503157556}, {"kind": "read", "layer": "L00", "thread": "expert-io_6", "t0": 0.0031357919797301292, "t1": 0.02186179195996374}, {"kind": "read", "layer": "L00", "thread": "expert-io_7", "t0": 0.003165625035762787, "t1": 0.02215087495278567}, {"kind": "read", "layer": "L00", "thread": "expert-io_4", "t0": 0.0032243330497294664, "t1": 0.022178999963216484}, {"kind": "wait", "layer": "L00", "t0": 0.004559083026833832, "t1": 0.022195750032551587}, {"kind": "gpu", "layer": "L00", "t0": 0.004558249958790839, "t1": 0.024920916999690235, "n": 4}, {"kind": "route", "layer": "L01", "t0": 0.03439637494739145, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L01", "t0": 0.034481207956559956, "t1": 0.0344889999832958}, {"kind": "gpu", "layer": "L01", "t0": 0.034480541944503784, "t1": 0.03588137496262789, "n": 2}, {"kind": "read", "layer": "L01", "thread": "expert-io_3", "t0": 0.034627042012289166, "t1": 0.052515082992613316}, {"kind": "read", "layer": "L01", "thread": "expert-io_1", "t0": 0.034573207958601415, "t1": 0.0533634580206126}, {"kind": "read", "layer": "L01", "thread": "expert-io_0", "t0": 0.03459845797624439, "t1": 0.053644125000573695}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.03466875001322478, "t1": 0.053892500000074506}, {"kind": "wait", "layer": "L01", "t0": 0.03588537499308586, "t1": 0.053902999963611364}, {"kind": "gpu", "layer": "L01", "t0": 0.035884874989278615, "t1": 0.056448457995429635, "n": 4}, {"kind": "route", "layer": "L02", "t0": 0.06254362501204014, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L02", "t0": 0.06262750003952533, "t1": 0.06263525004032999}, {"kind": "gpu", "layer": "L02", "t0": 0.06262691703159362, "t1": 0.06526254198979586, "n": 2}, {"kind": "read", "layer": "L02", "thread": "expert-io_6", "t0": 0.0627172919921577, "t1": 0.08094208303373307}, {"kind": "read", "layer": "L02", "thread": "expert-io_4", "t0": 0.06277362501714379, "t1": 0.08115429198369384}, {"kind": "read", "layer": "L02", "thread": "expert-io_7", "t0": 0.06274704204406589, "t1": 0.08118858304806054}, {"kind": "read", "layer": "L02", "thread": "expert-io_2", "t0": 0.06281250005122274, "t1": 0.08140350005123764}, {"kind": "wait", "layer": "L02", "t0": 0.06526720803231001, "t1": 0.08141949994023889}, {"kind": "gpu", "layer": "L02", "t0": 0.0652666250243783, "t1": 0.08407112502027303, "n": 4}, {"kind": "route", "layer": "L03", "t0": 0.09021270798984915, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L03", "t0": 0.09031008300371468, "t1": 0.09031958295963705}, {"kind": "gpu", "layer": "L03", "t0": 0.09030945796985179, "t1": 0.09331479202955961, "n": 3}, {"kind": "read", "layer": "L03", "thread": "expert-io_1", "t0": 0.09041845798492432, "t1": 0.1045401250012219}, {"kind": "read", "layer": "L03", "thread": "expert-io_5", "t0": 0.09050425002351403, "t1": 0.10500479198526591}, {"kind": "read", "layer": "L03", "thread": "expert-io_0", "t0": 0.09044970804825425, "t1": 0.10503166704438627}, {"kind": "wait", "layer": "L03", "t0": 0.09332004201132804, "t1": 0.10505116696003824}, {"kind": "gpu", "layer": "L03", "t0": 0.09331933304201812, "t1": 0.10798108298331499, "n": 3}, {"kind": "route", "layer": "L04", "t0": 0.11297387501690537, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L04", "t0": 0.11305625003296882, "t1": 0.11306429200340062}, {"kind": "gpu", "layer": "L04", "t0": 0.11305583303328604, "t1": 0.11582870804704726, "n": 3}, {"kind": "read", "layer": "L04", "thread": "expert-io_6", "t0": 0.11315129196736962, "t1": 0.12471937504597008}, {"kind": "read", "layer": "L04", "thread": "expert-io_7", "t0": 0.11320708296261728, "t1": 0.12488008302170783}, {"kind": "read", "layer": "L04", "thread": "expert-io_4", "t0": 0.11318099999334663, "t1": 0.12493470800109208}, {"kind": "wait", "layer": "L04", "t0": 0.11583229200914502, "t1": 0.1249512080103159}, {"kind": "gpu", "layer": "L04", "t0": 0.11583200003951788, "t1": 0.12743787502404302, "n": 3}, {"kind": "route", "layer": "L05", "t0": 0.13221674994565547, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L05", "t0": 0.132306250045076, "t1": 0.1323168750386685}, {"kind": "gpu", "layer": "L05", "t0": 0.13230554200708866, "t1": 0.13547662494238466, "n": 4}, {"kind": "read", "layer": "L05", "thread": "expert-io_3", "t0": 0.1324407079955563, "t1": 0.14041629200801253}, {"kind": "read", "layer": "L05", "thread": "expert-io_1", "t0": 0.13252741703763604, "t1": 0.14050466695334762}, {"kind": "wait", "layer": "L05", "t0": 0.13548087503295392, "t1": 0.14051779196597636}, {"kind": "gpu", "layer": "L05", "t0": 0.13548045803327113, "t1": 0.14226091699674726, "n": 2}, {"kind": "route", "layer": "L06", "t0": 0.14852808299474418, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L06", "t0": 0.14861566701438278, "t1": 0.1486264580162242}, {"kind": "gpu", "layer": "L06", "t0": 0.14861491695046425, "t1": 0.15125404205173254, "n": 4}, {"kind": "read", "layer": "L06", "thread": "expert-io_0", "t0": 0.14873587503097951, "t1": 0.15656508295796812}, {"kind": "read", "layer": "L06", "thread": "expert-io_2", "t0": 0.1487778329756111, "t1": 0.15678270801436156}, {"kind": "wait", "layer": "L06", "t0": 0.15126025001518428, "t1": 0.1568001670530066}, {"kind": "gpu", "layer": "L06", "t0": 0.15125966700725257, "t1": 0.15877637499943376, "n": 2}, {"kind": "route", "layer": "L07", "t0": 0.1654033330269158, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L07", "t0": 0.16549475002102554, "t1": 0.16550491703674197}, {"kind": "gpu", "layer": "L07", "t0": 0.1654942079912871, "t1": 0.16855870804283768, "n": 4}, {"kind": "read", "layer": "L07", "thread": "expert-io_7", "t0": 0.1656086250441149, "t1": 0.17350779194384813}, {"kind": "read", "layer": "L07", "thread": "expert-io_4", "t0": 0.16564783302601427, "t1": 0.17380183294881135}, {"kind": "wait", "layer": "L07", "t0": 0.16856270795688033, "t1": 0.17381520802155137}, {"kind": "gpu", "layer": "L07", "t0": 0.1685623750090599, "t1": 0.1758529170183465, "n": 2}, {"kind": "route", "layer": "L08", "t0": 0.183694125036709, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L08", "t0": 0.18375995801761746, "t1": 0.1837736249435693}, {"kind": "gpu", "layer": "L08", "t0": 0.1837595000397414, "t1": 0.18845783302094787, "n": 5}, {"kind": "read", "layer": "L08", "thread": "expert-io_3", "t0": 0.18388324999250472, "t1": 0.18923416698817164}, {"kind": "wait", "layer": "L08", "t0": 0.1884614999871701, "t1": 0.18925437494181097}, {"kind": "gpu", "layer": "L08", "t0": 0.18846108298748732, "t1": 0.1908090419601649, "n": 1}, {"kind": "route", "layer": "L09", "t0": 0.1973224999383092, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L09", "t0": 0.1974004580406472, "t1": 0.19740995799656957}, {"kind": "gpu", "layer": "L09", "t0": 0.19740012497641146, "t1": 0.20104720804374665, "n": 4}, {"kind": "read", "layer": "L09", "thread": "expert-io_6", "t0": 0.19749425002373755, "t1": 0.2053143329685554}, {"kind": "read", "layer": "L09", "thread": "expert-io_0", "t0": 0.19752616703044623, "t1": 0.20537262503057718}, {"kind": "wait", "layer": "L09", "t0": 0.20106270804535598, "t1": 0.2053930419497192}, {"kind": "gpu", "layer": "L09", "t0": 0.20106112502980977, "t1": 0.20769291697070003, "n": 2}, {"kind": "route", "layer": "L10", "t0": 0.21437062497716397, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L10", "t0": 0.2144868749892339, "t1": 0.2144961250014603}, {"kind": "gpu", "layer": "L10", "t0": 0.2144862919813022, "t1": 0.2178451670333743, "n": 3}, {"kind": "read", "layer": "L10", "thread": "expert-io_5", "t0": 0.21461374999489635, "t1": 0.22574720799457282}, {"kind": "read", "layer": "L10", "thread": "expert-io_7", "t0": 0.2146459580399096, "t1": 0.22632504196371883}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.21467875002417713, "t1": 0.226572124985978}, {"kind": "wait", "layer": "L10", "t0": 0.21784974995534867, "t1": 0.2265854999423027}, {"kind": "gpu", "layer": "L10", "t0": 0.21784924995154142, "t1": 0.22877795796375722, "n": 3}, {"kind": "route", "layer": "L11", "t0": 0.23548754199873656, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L11", "t0": 0.23556829197332263, "t1": 0.23557825002353638}, {"kind": "gpu", "layer": "L11", "t0": 0.23556787497363985, "t1": 0.23948020802345127, "n": 4}, {"kind": "read", "layer": "L11", "thread": "expert-io_3", "t0": 0.2356768329627812, "t1": 0.24362637498416007}, {"kind": "read", "layer": "L11", "thread": "expert-io_2", "t0": 0.23570720804855227, "t1": 0.2438355420017615}, {"kind": "wait", "layer": "L11", "t0": 0.23948374995961785, "t1": 0.24385075003374368}, {"kind": "gpu", "layer": "L11", "t0": 0.23948333295993507, "t1": 0.24582845799159259, "n": 2}, {"kind": "route", "layer": "L12", "t0": 0.2526335830334574, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L12", "t0": 0.25272204203065485, "t1": 0.2527311670128256}, {"kind": "gpu", "layer": "L12", "t0": 0.2527215830050409, "t1": 0.25627087499015033, "n": 3}, {"kind": "read", "layer": "L12", "thread": "expert-io_0", "t0": 0.25282020797021687, "t1": 0.26418179203756154}, {"kind": "read", "layer": "L12", "thread": "expert-io_1", "t0": 0.25284754193853587, "t1": 0.2643717499449849}, {"kind": "read", "layer": "L12", "thread": "expert-io_5", "t0": 0.2528752499492839, "t1": 0.2645782500039786}, {"kind": "wait", "layer": "L12", "t0": 0.25627675000578165, "t1": 0.2645902920048684}, {"kind": "gpu", "layer": "L12", "t0": 0.25627637503203005, "t1": 0.26690566702745855, "n": 3}, {"kind": "route", "layer": "L13", "t0": 0.27412904205266386, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L13", "t0": 0.2742393329972401, "t1": 0.27424620802048594}, {"kind": "gpu", "layer": "L13", "t0": 0.27423891704529524, "t1": 0.2768103330163285, "n": 1}, {"kind": "read", "layer": "L13", "thread": "expert-io_4", "t0": 0.2743499579373747, "t1": 0.2935511249816045}, {"kind": "read", "layer": "L13", "thread": "expert-io_3", "t0": 0.2744075000518933, "t1": 0.29400770796928555}, {"kind": "read", "layer": "L13", "thread": "expert-io_6", "t0": 0.274379292037338, "t1": 0.2941538749728352}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.274547207984142, "t1": 0.2942460000049323}, {"kind": "read", "layer": "L13", "thread": "expert-io_2", "t0": 0.27448508294764906, "t1": 0.29446537501644343}, {"kind": "wait", "layer": "L13", "t0": 0.27681383304297924, "t1": 0.2944902499439195}, {"kind": "gpu", "layer": "L13", "t0": 0.2768134999787435, "t1": 0.29836054204497486, "n": 5}, {"kind": "route", "layer": "L14", "t0": 0.31745624996256083, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L14", "t0": 0.31754829199053347, "t1": 0.3175582919502631}, {"kind": "gpu", "layer": "L14", "t0": 0.3175476250471547, "t1": 0.321496875025332, "n": 3}, {"kind": "read", "layer": "L14", "thread": "expert-io_1", "t0": 0.3176730830455199, "t1": 0.33209999999962747}, {"kind": "read", "layer": "L14", "thread": "expert-io_5", "t0": 0.31770854198839515, "t1": 0.3322164580458775}, {"kind": "read", "layer": "L14", "thread": "expert-io_0", "t0": 0.3177413330413401, "t1": 0.33232541696634144}, {"kind": "wait", "layer": "L14", "t0": 0.3215007920516655, "t1": 0.33235291694290936}, {"kind": "gpu", "layer": "L14", "t0": 0.3215003330260515, "t1": 0.3351861670380458, "n": 3}, {"kind": "route", "layer": "L15", "t0": 0.34284449997358024, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L15", "t0": 0.34294391702860594, "t1": 0.3429516250034794}, {"kind": "gpu", "layer": "L15", "t0": 0.3429436249425635, "t1": 0.3462247080169618, "n": 2}, {"kind": "read", "layer": "L15", "thread": "expert-io_3", "t0": 0.34305470797698945, "t1": 0.3582684580469504}, {"kind": "read", "layer": "L15", "thread": "expert-io_7", "t0": 0.3431146669900045, "t1": 0.35851354198530316}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.3430841669905931, "t1": 0.3586589170154184}, {"kind": "read", "layer": "L15", "thread": "expert-io_2", "t0": 0.34319720801431686, "t1": 0.35879091697279364}, {"kind": "wait", "layer": "L15", "t0": 0.3462284170091152, "t1": 0.35880295804236084}, {"kind": "gpu", "layer": "L15", "t0": 0.3462280830135569, "t1": 0.36204349994659424, "n": 4}, {"kind": "route", "layer": "L16", "t0": 0.3697307499824092, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L16", "t0": 0.3698164999950677, "t1": 0.369824624969624}, {"kind": "gpu", "layer": "L16", "t0": 0.3698161250213161, "t1": 0.37359695800114423, "n": 3}, {"kind": "read", "layer": "L16", "thread": "expert-io_1", "t0": 0.3699127499712631, "t1": 0.3816953330533579}, {"kind": "read", "layer": "L16", "thread": "expert-io_5", "t0": 0.3699395000003278, "t1": 0.3818409580271691}, {"kind": "read", "layer": "L16", "thread": "expert-io_0", "t0": 0.3699651670176536, "t1": 0.38191958295647055}, {"kind": "wait", "layer": "L16", "t0": 0.373601375031285, "t1": 0.3819352079881355}, {"kind": "gpu", "layer": "L16", "t0": 0.37360083300154656, "t1": 0.3845589580014348, "n": 3}, {"kind": "route", "layer": "L17", "t0": 0.3920618749689311, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L17", "t0": 0.3921604580245912, "t1": 0.3921677500475198}, {"kind": "gpu", "layer": "L17", "t0": 0.3921600830508396, "t1": 0.39547491702251136, "n": 2}, {"kind": "read", "layer": "L17", "thread": "expert-io_2", "t0": 0.39241662505082786, "t1": 0.40765858301892877}, {"kind": "read", "layer": "L17", "thread": "expert-io_3", "t0": 0.3922679170500487, "t1": 0.407808042014949}, {"kind": "read", "layer": "L17", "thread": "expert-io_7", "t0": 0.39229895803146064, "t1": 0.4078303329879418}, {"kind": "read", "layer": "L17", "thread": "expert-io_6", "t0": 0.3923273750115186, "t1": 0.40808924997691065}, {"kind": "wait", "layer": "L17", "t0": 0.39547887502703816, "t1": 0.40810775000136346}, {"kind": "gpu", "layer": "L17", "t0": 0.39547833299729973, "t1": 0.4114210420520976, "n": 4}, {"kind": "route", "layer": "L18", "t0": 0.41905533301178366, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L18", "t0": 0.4191420000279322, "t1": 0.4191497080028057}, {"kind": "gpu", "layer": "L18", "t0": 0.41914174996782094, "t1": 0.42210262501612306, "n": 2}, {"kind": "read", "layer": "L18", "thread": "expert-io_0", "t0": 0.4193004999542609, "t1": 0.4340627499623224}, {"kind": "read", "layer": "L18", "thread": "expert-io_4", "t0": 0.4193593750242144, "t1": 0.4345032499404624}, {"kind": "read", "layer": "L18", "thread": "expert-io_1", "t0": 0.41923762497026473, "t1": 0.4345597920473665}, {"kind": "read", "layer": "L18", "thread": "expert-io_5", "t0": 0.4192654170328751, "t1": 0.43478854198474437}, {"kind": "wait", "layer": "L18", "t0": 0.422106874990277, "t1": 0.43480804201681167}, {"kind": "gpu", "layer": "L18", "t0": 0.42210620804689825, "t1": 0.4379436250310391, "n": 4}, {"kind": "route", "layer": "L19", "t0": 0.44738345802761614, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L19", "t0": 0.4474851250415668, "t1": 0.447490792023018}, {"kind": "gpu", "layer": "L19", "t0": 0.44748479197733104, "t1": 0.4502946670399979, "n": 1}, {"kind": "read", "layer": "L19", "thread": "expert-io_3", "t0": 0.44759387499652803, "t1": 0.46592816698830575}, {"kind": "read", "layer": "L19", "thread": "expert-io_6", "t0": 0.4476567499805242, "t1": 0.46617658296599984}, {"kind": "read", "layer": "L19", "thread": "expert-io_0", "t0": 0.44784316699951887, "t1": 0.4662455420475453}, {"kind": "read", "layer": "L19", "thread": "expert-io_7", "t0": 0.4476275419583544, "t1": 0.46642183302901685}, {"kind": "read", "layer": "L19", "thread": "expert-io_2", "t0": 0.44776670797728, "t1": 0.4664349580416456}, {"kind": "wait", "layer": "L19", "t0": 0.45029766694642603, "t1": 0.46645916695706546}, {"kind": "gpu", "layer": "L19", "t0": 0.45029724994674325, "t1": 0.47001275001093745, "n": 5}, {"kind": "route", "layer": "L20", "t0": 0.4750205830205232, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L20", "t0": 0.4751182079780847, "t1": 0.4751256669405848}, {"kind": "gpu", "layer": "L20", "t0": 0.47511770797427744, "t1": 0.47642254200764, "n": 2}, {"kind": "read", "layer": "L20", "thread": "expert-io_3", "t0": 0.47530366701539606, "t1": 0.4942915829597041}, {"kind": "read", "layer": "L20", "thread": "expert-io_1", "t0": 0.4752127079991624, "t1": 0.49456466699484736}, {"kind": "read", "layer": "L20", "thread": "expert-io_5", "t0": 0.47524133301340044, "t1": 0.4947462079580873}, {"kind": "read", "layer": "L20", "thread": "expert-io_4", "t0": 0.4752708750311285, "t1": 0.4948317500529811}, {"kind": "wait", "layer": "L20", "t0": 0.47642620804253966, "t1": 0.4948533750139177}, {"kind": "gpu", "layer": "L20", "t0": 0.4764256669441238, "t1": 0.49707399995531887, "n": 4}, {"kind": "route", "layer": "L21", "t0": 0.5009667079430073, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L21", "t0": 0.5010566669516265, "t1": 0.5010638330131769}, {"kind": "gpu", "layer": "L21", "t0": 0.5010562919778749, "t1": 0.5023194579407573, "n": 2}, {"kind": "read", "layer": "L21", "thread": "expert-io_6", "t0": 0.5012633750448003, "t1": 0.5194007499376312}, {"kind": "read", "layer": "L21", "thread": "expert-io_7", "t0": 0.5011668329825625, "t1": 0.5195047500310466}, {"kind": "read", "layer": "L21", "thread": "expert-io_0", "t0": 0.5011392500018701, "t1": 0.5204332920257002}, {"kind": "read", "layer": "L21", "thread": "expert-io_2", "t0": 0.5011930420296267, "t1": 0.5206583329709247}, {"kind": "wait", "layer": "L21", "t0": 0.5023226670455188, "t1": 0.520676292013377}, {"kind": "gpu", "layer": "L21", "t0": 0.5023222919553518, "t1": 0.5231549999443814, "n": 4}, {"kind": "route", "layer": "L22", "t0": 0.5283716670237482, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L22", "t0": 0.5284722079522908, "t1": 0.5284804579569027}, {"kind": "gpu", "layer": "L22", "t0": 0.5284716669702902, "t1": 0.5306979169836268, "n": 2}, {"kind": "read", "layer": "L22", "thread": "expert-io_1", "t0": 0.5285744169959798, "t1": 0.5477181250462309}, {"kind": "read", "layer": "L22", "thread": "expert-io_3", "t0": 0.5286884170491248, "t1": 0.5478368749609217}, {"kind": "read", "layer": "L22", "thread": "expert-io_5", "t0": 0.528601250029169, "t1": 0.5478504579514265}, {"kind": "read", "layer": "L22", "thread": "expert-io_4", "t0": 0.5286335829878226, "t1": 0.5481038329889998}, {"kind": "wait", "layer": "L22", "t0": 0.5307017080485821, "t1": 0.548121958039701}, {"kind": "gpu", "layer": "L22", "t0": 0.5307012919802219, "t1": 0.550376083003357, "n": 4}, {"kind": "route", "layer": "L23", "t0": 0.5543615829665214, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L23", "t0": 0.5544586250325665, "t1": 0.5544646669877693}, {"kind": "gpu", "layer": "L23", "t0": 0.5544581669382751, "t1": 0.5566860829712823, "n": 1}, {"kind": "read", "layer": "L23", "thread": "expert-io_7", "t0": 0.55456470802892, "t1": 0.577295208000578}, {"kind": "read", "layer": "L23", "thread": "expert-io_0", "t0": 0.5545918330317363, "t1": 0.5775157919852063}, {"kind": "read", "layer": "L23", "thread": "expert-io_2", "t0": 0.5546181669924408, "t1": 0.5777897499501705}, {"kind": "read", "layer": "L23", "thread": "expert-io_6", "t0": 0.554692666977644, "t1": 0.5781011249637231}, {"kind": "read", "layer": "L23", "thread": "expert-io_1", "t0": 0.5547621250152588, "t1": 0.5781357500236481}, {"kind": "wait", "layer": "L23", "t0": 0.556689832941629, "t1": 0.5781476249685511}, {"kind": "gpu", "layer": "L23", "t0": 0.5566894579678774, "t1": 0.5808492919895798, "n": 5}, {"kind": "route", "layer": "L24", "t0": 0.5866762499790639, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L24", "t0": 0.5867541669867933, "t1": 0.5867631250293925}, {"kind": "gpu", "layer": "L24", "t0": 0.5867537079611793, "t1": 0.5897640830371529, "n": 3}, {"kind": "read", "layer": "L24", "thread": "expert-io_5", "t0": 0.5868484580423683, "t1": 0.6000368749955669}, {"kind": "read", "layer": "L24", "thread": "expert-io_4", "t0": 0.5868760000448674, "t1": 0.6009633330395445}, {"kind": "read", "layer": "L24", "thread": "expert-io_3", "t0": 0.5869009579764679, "t1": 0.6013260419713333}, {"kind": "wait", "layer": "L24", "t0": 0.5897674999432638, "t1": 0.6013415829511359}, {"kind": "gpu", "layer": "L24", "t0": 0.5897672079736367, "t1": 0.603450958034955, "n": 3}, {"kind": "route", "layer": "L25", "t0": 0.6081650829873979, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L25", "t0": 0.6082302919821814, "t1": 0.6082398749422282}, {"kind": "gpu", "layer": "L25", "t0": 0.6082300000125542, "t1": 0.6114611249649897, "n": 4}, {"kind": "read", "layer": "L25", "thread": "expert-io_0", "t0": 0.6083285419736058, "t1": 0.6176797499647364}, {"kind": "read", "layer": "L25", "thread": "expert-io_2", "t0": 0.608359916950576, "t1": 0.6181289169471711}, {"kind": "wait", "layer": "L25", "t0": 0.611464541987516, "t1": 0.618142707971856}, {"kind": "gpu", "layer": "L25", "t0": 0.6114642500178888, "t1": 0.6200259580509737, "n": 2}, {"kind": "route", "layer": "L26", "t0": 0.6240298750344664, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L26", "t0": 0.6241087500238791, "t1": 0.6241160000208765}, {"kind": "gpu", "layer": "L26", "t0": 0.6241081249900162, "t1": 0.6268941670423374, "n": 2}, {"kind": "read", "layer": "L26", "thread": "expert-io_1", "t0": 0.6242005829699337, "t1": 0.6429201250430197}, {"kind": "read", "layer": "L26", "thread": "expert-io_7", "t0": 0.6242298750439659, "t1": 0.6430287499679253}, {"kind": "read", "layer": "L26", "thread": "expert-io_5", "t0": 0.6242564580170438, "t1": 0.6432859579799697}, {"kind": "read", "layer": "L26", "thread": "expert-io_4", "t0": 0.6243102080188692, "t1": 0.6433466250309721}, {"kind": "wait", "layer": "L26", "t0": 0.6268980420427397, "t1": 0.6433583330363035}, {"kind": "gpu", "layer": "L26", "t0": 0.6268975830171257, "t1": 0.6458534169942141, "n": 4}, {"kind": "route", "layer": "L27", "t0": 0.6511659170500934, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L27", "t0": 0.6512578750262037, "t1": 0.6512647080235183}, {"kind": "gpu", "layer": "L27", "t0": 0.6512573750223964, "t1": 0.6545261249411851, "n": 2}, {"kind": "read", "layer": "L27", "thread": "expert-io_0", "t0": 0.6513754170155153, "t1": 0.6699491669423878}, {"kind": "read", "layer": "L27", "thread": "expert-io_6", "t0": 0.6513469170313329, "t1": 0.6703520000446588}, {"kind": "read", "layer": "L27", "thread": "expert-io_2", "t0": 0.6514085830422118, "t1": 0.6703927080379799}, {"kind": "read", "layer": "L27", "thread": "expert-io_3", "t0": 0.6514500830089673, "t1": 0.6706454999512061}, {"kind": "wait", "layer": "L27", "t0": 0.6545306249754503, "t1": 0.6706577079603449}, {"kind": "gpu", "layer": "L27", "t0": 0.6545300419675186, "t1": 0.6741329999640584, "n": 4}, {"kind": "route", "layer": "L28", "t0": 0.6804594580316916, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L28", "t0": 0.6805234580533579, "t1": 0.6805361669976264}, {"kind": "gpu", "layer": "L28", "t0": 0.6805230419849977, "t1": 0.6840453329496086, "n": 5}, {"kind": "read", "layer": "L28", "thread": "expert-io_7", "t0": 0.6806304999627173, "t1": 0.6858328329399228}, {"kind": "wait", "layer": "L28", "t0": 0.6840488329762593, "t1": 0.6858505830168724}, {"kind": "gpu", "layer": "L28", "t0": 0.6840484580025077, "t1": 0.6875624579843134, "n": 1}, {"kind": "route", "layer": "L29", "t0": 0.6948367919540033, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L29", "t0": 0.6949269579490647, "t1": 0.6949339170241728}, {"kind": "gpu", "layer": "L29", "t0": 0.6949266250012442, "t1": 0.6977183329872787, "n": 2}, {"kind": "read", "layer": "L29", "thread": "expert-io_0", "t0": 0.6950760419713333, "t1": 0.7139061250491068}, {"kind": "read", "layer": "L29", "thread": "expert-io_4", "t0": 0.6950237919809297, "t1": 0.7139687919989228}, {"kind": "read", "layer": "L29", "thread": "expert-io_6", "t0": 0.6951704169623554, "t1": 0.7141618749592453}, {"kind": "read", "layer": "L29", "thread": "expert-io_1", "t0": 0.6950492500327528, "t1": 0.7141938329441473}, {"kind": "wait", "layer": "L29", "t0": 0.6977213750360534, "t1": 0.7142102499492466}, {"kind": "gpu", "layer": "L29", "t0": 0.6977211249759421, "t1": 0.716800041962415, "n": 4}, {"kind": "route", "layer": "L30", "t0": 0.723513082950376, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L30", "t0": 0.723603666992858, "t1": 0.7236092919483781}, {"kind": "gpu", "layer": "L30", "t0": 0.7236034170491621, "t1": 0.7264547919621691, "n": 1}, {"kind": "read", "layer": "L30", "thread": "expert-io_3", "t0": 0.723702291958034, "t1": 0.7468785829842091}, {"kind": "read", "layer": "L30", "thread": "expert-io_7", "t0": 0.7237559170462191, "t1": 0.7470504579832777}, {"kind": "read", "layer": "L30", "thread": "expert-io_0", "t0": 0.7239120829617605, "t1": 0.7472106670029461}, {"kind": "read", "layer": "L30", "thread": "expert-io_5", "t0": 0.7237289169570431, "t1": 0.7472385830478743}, {"kind": "read", "layer": "L30", "thread": "expert-io_2", "t0": 0.7238007920095697, "t1": 0.7473500419873744}, {"kind": "wait", "layer": "L30", "t0": 0.7264616669854149, "t1": 0.7473661249969155}, {"kind": "gpu", "layer": "L30", "t0": 0.7264608750119805, "t1": 0.7516077080508694, "n": 5}, {"kind": "route", "layer": "L31", "t0": 0.7592598330229521, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L31", "t0": 0.7593479170463979, "t1": 0.7593567919684574}, {"kind": "gpu", "layer": "L31", "t0": 0.759347541956231, "t1": 0.7628503750311211, "n": 2}, {"kind": "read", "layer": "L31", "thread": "expert-io_3", "t0": 0.7595313329948112, "t1": 0.778148291981779}, {"kind": "read", "layer": "L31", "thread": "expert-io_6", "t0": 0.7594413750339299, "t1": 0.7783715829718858}, {"kind": "read", "layer": "L31", "thread": "expert-io_1", "t0": 0.7594710419652984, "t1": 0.7786211669445038}, {"kind": "read", "layer": "L31", "thread": "expert-io_4", "t0": 0.7594983750022948, "t1": 0.7788426670012996}, {"kind": "wait", "layer": "L31", "t0": 0.762854625005275, "t1": 0.7788597079925239}, {"kind": "gpu", "layer": "L31", "t0": 0.7628541250014678, "t1": 0.7822264169808477, "n": 4}, {"kind": "route", "layer": "L32", "t0": 0.7916933329543099, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L32", "t0": 0.7917805829783902, "t1": 0.791786125046201}, {"kind": "gpu", "layer": "L32", "t0": 0.7917803330346942, "t1": 0.7948201670078561, "n": 1}, {"kind": "read", "layer": "L32", "thread": "expert-io_3", "t0": 0.7921175829833373, "t1": 0.8151876670308411}, {"kind": "read", "layer": "L32", "thread": "expert-io_0", "t0": 0.7918875420000404, "t1": 0.815706624998711}, {"kind": "read", "layer": "L32", "thread": "expert-io_5", "t0": 0.7919200829928741, "t1": 0.8157679579453543}, {"kind": "read", "layer": "L32", "thread": "expert-io_2", "t0": 0.7919512080261484, "t1": 0.816049125045538}, {"kind": "read", "layer": "L32", "thread": "expert-io_7", "t0": 0.7920366670005023, "t1": 0.816274999990128}, {"kind": "wait", "layer": "L32", "t0": 0.7948238749522716, "t1": 0.8162890420062467}, {"kind": "gpu", "layer": "L32", "t0": 0.7948234169743955, "t1": 0.8201268330449238, "n": 5}, {"kind": "route", "layer": "L33", "t0": 0.8233727499609813, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L33", "t0": 0.8234594999812543, "t1": 0.8234665419440717}, {"kind": "gpu", "layer": "L33", "t0": 0.8234592080116272, "t1": 0.8247889579506591, "n": 2}, {"kind": "read", "layer": "L33", "thread": "expert-io_1", "t0": 0.8235540830064565, "t1": 0.8425381249981001}, {"kind": "read", "layer": "L33", "thread": "expert-io_6", "t0": 0.8236073750304058, "t1": 0.84264099993743}, {"kind": "read", "layer": "L33", "thread": "expert-io_4", "t0": 0.8235808330355212, "t1": 0.8426918330369517}, {"kind": "read", "layer": "L33", "thread": "expert-io_3", "t0": 0.8236396249849349, "t1": 0.8429207500303164}, {"kind": "wait", "layer": "L33", "t0": 0.8247923749731854, "t1": 0.8429339580470696}, {"kind": "gpu", "layer": "L33", "t0": 0.8247920830035582, "t1": 0.8450585829559714, "n": 4}, {"kind": "route", "layer": "L34", "t0": 0.8489714580355212, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L34", "t0": 0.8490573329618201, "t1": 0.8490642079850659}, {"kind": "gpu", "layer": "L34", "t0": 0.8490569170098752, "t1": 0.8513307080138475, "n": 2}, {"kind": "read", "layer": "L34", "thread": "expert-io_7", "t0": 0.8492051250068471, "t1": 0.8669642920140177}, {"kind": "read", "layer": "L34", "thread": "expert-io_5", "t0": 0.8491465830011293, "t1": 0.8670554580166936}, {"kind": "read", "layer": "L34", "thread": "expert-io_0", "t0": 0.8492658330360427, "t1": 0.8672238329891115}, {"kind": "read", "layer": "L34", "thread": "expert-io_2", "t0": 0.8491766250226647, "t1": 0.8673361670225859}, {"kind": "wait", "layer": "L34", "t0": 0.8513345000101253, "t1": 0.8673610419500619}, {"kind": "gpu", "layer": "L34", "t0": 0.8513340830104426, "t1": 0.869204125017859, "n": 4}, {"kind": "route", "layer": "L35", "t0": 0.8724940420361236, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L35", "t0": 0.872599208028987, "t1": 0.8726076669991016}, {"kind": "gpu", "layer": "L35", "t0": 0.8725986670469865, "t1": 0.8759832920040935, "n": 2}, {"kind": "read", "layer": "L35", "thread": "expert-io_6", "t0": 0.8727065420243889, "t1": 0.8914639169815928}, {"kind": "read", "layer": "L35", "thread": "expert-io_3", "t0": 0.872769583016634, "t1": 0.8915820419788361}, {"kind": "read", "layer": "L35", "thread": "expert-io_4", "t0": 0.8727405000245199, "t1": 0.8916621250100434}, {"kind": "read", "layer": "L35", "thread": "expert-io_1", "t0": 0.8728935830295086, "t1": 0.8919159580254927}, {"kind": "wait", "layer": "L35", "t0": 0.8759877079864964, "t1": 0.8919282079441473}, {"kind": "gpu", "layer": "L35", "t0": 0.8759869169443846, "t1": 0.8944180000107735, "n": 4}, {"kind": "route", "layer": "L36", "t0": 0.8996824170462787, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L36", "t0": 0.8997625829651952, "t1": 0.8997681669425219}, {"kind": "gpu", "layer": "L36", "t0": 0.8997621670132503, "t1": 0.9018043749965727, "n": 1}, {"kind": "read", "layer": "L36", "thread": "expert-io_5", "t0": 0.899860291974619, "t1": 0.922341916942969}, {"kind": "read", "layer": "L36", "thread": "expert-io_7", "t0": 0.8999739999417216, "t1": 0.9225170420249924}, {"kind": "read", "layer": "L36", "thread": "expert-io_0", "t0": 0.8998928329674527, "t1": 0.9225315829971805}, {"kind": "read", "layer": "L36", "thread": "expert-io_6", "t0": 0.9000597919803113, "t1": 0.9225825000321493}, {"kind": "read", "layer": "L36", "thread": "expert-io_2", "t0": 0.8999212080379948, "t1": 0.9226859170012176}, {"kind": "wait", "layer": "L36", "t0": 0.9018092079786584, "t1": 0.922703874995932}, {"kind": "gpu", "layer": "L36", "t0": 0.901808499940671, "t1": 0.9253745829919353, "n": 5}, {"kind": "route", "layer": "L37", "t0": 0.9296242080163211, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L37", "t0": 0.9297167080221698, "t1": 0.9297244170447811}, {"kind": "gpu", "layer": "L37", "t0": 0.9297162080183625, "t1": 0.932033458026126, "n": 2}, {"kind": "read", "layer": "L37", "thread": "expert-io_5", "t0": 0.9299169169971719, "t1": 0.9486966249532998}, {"kind": "read", "layer": "L37", "thread": "expert-io_1", "t0": 0.9298489169450477, "t1": 0.9488260829821229}, {"kind": "read", "layer": "L37", "thread": "expert-io_4", "t0": 0.9298215419985354, "t1": 0.9489160419907421}, {"kind": "read", "layer": "L37", "thread": "expert-io_3", "t0": 0.9298794169444591, "t1": 0.949076332966797}, {"kind": "wait", "layer": "L37", "t0": 0.9320372500224039, "t1": 0.9490935830399394}, {"kind": "gpu", "layer": "L37", "t0": 0.9320368750486523, "t1": 0.9515498329419643, "n": 4}, {"kind": "route", "layer": "L38", "t0": 0.9561280000489205, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L38", "t0": 0.9562082500196993, "t1": 0.9562165420502424}, {"kind": "gpu", "layer": "L38", "t0": 0.9562078750459477, "t1": 0.9592944169417024, "n": 3}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 0.9563031250145286, "t1": 0.9705695830052719}, {"kind": "read", "layer": "L38", "thread": "expert-io_2", "t0": 0.9563594999490306, "t1": 0.9705932920332998}, {"kind": "read", "layer": "L38", "thread": "expert-io_6", "t0": 0.9563322500325739, "t1": 0.9706664170371369}, {"kind": "wait", "layer": "L38", "t0": 0.9592978749424219, "t1": 0.970685499953106}, {"kind": "gpu", "layer": "L38", "t0": 0.9592974579427391, "t1": 0.9730684580281377, "n": 3}, {"kind": "route", "layer": "L39", "t0": 0.9776840000413358, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 0.9777270000195131, "t1": 0.977740625035949}, {"kind": "gpu", "layer": "L39", "t0": 0.9777265830198303, "t1": 0.9813732920447364, "n": 6}]}, {"total": 1.2827875840011984, "events": [{"kind": "route", "layer": "L00", "t0": 0.004389750072732568, "n": 6, "hits": 0}, {"kind": "read", "layer": "L00", "thread": "expert-io_0", "t0": 0.004723042016848922, "t1": 0.03266512497793883}, {"kind": "read", "layer": "L00", "thread": "expert-io_5", "t0": 0.004501042072661221, "t1": 0.03290458407718688}, {"kind": "read", "layer": "L00", "thread": "expert-io_1", "t0": 0.0045299590565264225, "t1": 0.03302429197356105}, {"kind": "read", "layer": "L00", "thread": "expert-io_4", "t0": 0.004558291984722018, "t1": 0.03323620907031}, {"kind": "read", "layer": "L00", "thread": "expert-io_3", "t0": 0.004585833987221122, "t1": 0.03326662501785904}, {"kind": "read", "layer": "L00", "thread": "expert-io_7", "t0": 0.004637917038053274, "t1": 0.03352291707415134}, {"kind": "wait", "layer": "L00", "t0": 0.004481334006413817, "t1": 0.03353933407925069}, {"kind": "gpu", "layer": "L00", "t0": 0.004480708972550929, "t1": 0.037272042012773454, "n": 6}, {"kind": "route", "layer": "L01", "t0": 0.049174334038980305, "n": 6, "hits": 0}, {"kind": "read", "layer": "L01", "thread": "expert-io_0", "t0": 0.049325125059112906, "t1": 0.07714504201430827}, {"kind": "read", "layer": "L01", "thread": "expert-io_6", "t0": 0.04928095906507224, "t1": 0.07741591706871986}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.04935025004670024, "t1": 0.07744545908644795}, {"kind": "read", "layer": "L01", "thread": "expert-io_2", "t0": 0.049303250038065016, "t1": 0.07770116708707064}, {"kind": "read", "layer": "L01", "thread": "expert-io_1", "t0": 0.04941300000064075, "t1": 0.07771433400921524}, {"kind": "read", "layer": "L01", "thread": "expert-io_4", "t0": 0.04947220906615257, "t1": 0.07783737499266863}, {"kind": "wait", "layer": "L01", "t0": 0.04926204204093665, "t1": 0.07784845901187509}, {"kind": "gpu", "layer": "L01", "t0": 0.04926150001119822, "t1": 0.08337070897687227, "n": 6}, {"kind": "route", "layer": "L02", "t0": 0.09039374999701977, "n": 6, "hits": 0}, {"kind": "read", "layer": "L02", "thread": "expert-io_0", "t0": 0.0905806670198217, "t1": 0.11824416706804186}, {"kind": "read", "layer": "L02", "thread": "expert-io_6", "t0": 0.09060654207132757, "t1": 0.11871204199269414}, {"kind": "read", "layer": "L02", "thread": "expert-io_5", "t0": 0.09064079204108566, "t1": 0.11876533401664346}, {"kind": "read", "layer": "L02", "thread": "expert-io_7", "t0": 0.09052812505979091, "t1": 0.1187995420768857}, {"kind": "read", "layer": "L02", "thread": "expert-io_3", "t0": 0.09055466705467552, "t1": 0.11943700001575053}, {"kind": "read", "layer": "L02", "thread": "expert-io_2", "t0": 0.09070875006727874, "t1": 0.11961516703013331}, {"kind": "wait", "layer": "L02", "t0": 0.09050849999766797, "t1": 0.11962758400477469}, {"kind": "gpu", "layer": "L02", "t0": 0.09050791698973626, "t1": 0.1233702499885112, "n": 6}, {"kind": "route", "layer": "L03", "t0": 0.1285466670524329, "n": 6, "hits": 0}, {"kind": "read", "layer": "L03", "thread": "expert-io_1", "t0": 0.12869200005661696, "t1": 0.1563623750116676}, {"kind": "read", "layer": "L03", "thread": "expert-io_4", "t0": 0.12866754201240838, "t1": 0.15669629198964685}, {"kind": "read", "layer": "L03", "thread": "expert-io_0", "t0": 0.1287175000179559, "t1": 0.1568040840793401}, {"kind": "read", "layer": "L03", "thread": "expert-io_6", "t0": 0.12874258402734995, "t1": 0.157067249994725}, {"kind": "read", "layer": "L03", "thread": "expert-io_5", "t0": 0.12878395908046514, "t1": 0.15733662503771484}, {"kind": "read", "layer": "L03", "thread": "expert-io_7", "t0": 0.12885216705035418, "t1": 0.1573874590685591}, {"kind": "wait", "layer": "L03", "t0": 0.12864441704005003, "t1": 0.15740150003693998}, {"kind": "gpu", "layer": "L03", "t0": 0.12864395906217396, "t1": 0.1618986250832677, "n": 6}, {"kind": "route", "layer": "L04", "t0": 0.16578529204707593, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L04", "t0": 0.16587400005664676, "t1": 0.16588133398909122}, {"kind": "gpu", "layer": "L04", "t0": 0.16587350005283952, "t1": 0.16717925004195422, "n": 2}, {"kind": "read", "layer": "L04", "thread": "expert-io_3", "t0": 0.16599566699005663, "t1": 0.18104762502480298}, {"kind": "read", "layer": "L04", "thread": "expert-io_2", "t0": 0.16597062500659376, "t1": 0.1810877090319991}, {"kind": "read", "layer": "L04", "thread": "expert-io_4", "t0": 0.16609037504531443, "t1": 0.18124637508299202}, {"kind": "read", "layer": "L04", "thread": "expert-io_1", "t0": 0.16602100001182407, "t1": 0.18130062497220933}, {"kind": "wait", "layer": "L04", "t0": 0.16718350001610816, "t1": 0.18131516699213535}, {"kind": "gpu", "layer": "L04", "t0": 0.1671830420382321, "t1": 0.18333529203664511, "n": 4}, {"kind": "route", "layer": "L05", "t0": 0.18634929205290973, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L05", "t0": 0.18643608398269862, "t1": 0.1864434169838205}, {"kind": "gpu", "layer": "L05", "t0": 0.18643566698301584, "t1": 0.18862804200034589, "n": 2}, {"kind": "read", "layer": "L05", "thread": "expert-io_6", "t0": 0.1865298340562731, "t1": 0.20187737501692027}, {"kind": "read", "layer": "L05", "thread": "expert-io_5", "t0": 0.18655933404807, "t1": 0.2021355420583859}, {"kind": "read", "layer": "L05", "thread": "expert-io_7", "t0": 0.1865845420397818, "t1": 0.20232779206708074}, {"kind": "read", "layer": "L05", "thread": "expert-io_0", "t0": 0.18664545903448015, "t1": 0.2025894169928506}, {"kind": "wait", "layer": "L05", "t0": 0.18863175006117672, "t1": 0.20260108401998878}, {"kind": "gpu", "layer": "L05", "t0": 0.18863141699694097, "t1": 0.2045594999799505, "n": 4}, {"kind": "route", "layer": "L06", "t0": 0.2084870000835508, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L06", "t0": 0.2085625840118155, "t1": 0.20857087499462068}, {"kind": "gpu", "layer": "L06", "t0": 0.20856225001625717, "t1": 0.21079845901113003, "n": 3}, {"kind": "read", "layer": "L06", "thread": "expert-io_2", "t0": 0.208663959056139, "t1": 0.21994683402590454}, {"kind": "read", "layer": "L06", "thread": "expert-io_1", "t0": 0.2087555000325665, "t1": 0.22038829198572785}, {"kind": "read", "layer": "L06", "thread": "expert-io_4", "t0": 0.2086938340216875, "t1": 0.22063270898070186}, {"kind": "wait", "layer": "L06", "t0": 0.21080300002358854, "t1": 0.22065224999096245}, {"kind": "gpu", "layer": "L06", "t0": 0.21080233401153237, "t1": 0.22244962502736598, "n": 3}, {"kind": "route", "layer": "L07", "t0": 0.22642320906743407, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L07", "t0": 0.2265046670800075, "t1": 0.22651245899032801}, {"kind": "gpu", "layer": "L07", "t0": 0.22650429198984057, "t1": 0.2290567500749603, "n": 3}, {"kind": "read", "layer": "L07", "thread": "expert-io_5", "t0": 0.22662641701754183, "t1": 0.23787841701414436}, {"kind": "read", "layer": "L07", "thread": "expert-io_7", "t0": 0.22665320907253772, "t1": 0.23812916700262576}, {"kind": "read", "layer": "L07", "thread": "expert-io_6", "t0": 0.2265894589945674, "t1": 0.23819579207338393}, {"kind": "wait", "layer": "L07", "t0": 0.22906062507536262, "t1": 0.2382125420263037}, {"kind": "gpu", "layer": "L07", "t0": 0.2290602090070024, "t1": 0.23997700004838407, "n": 3}, {"kind": "route", "layer": "L08", "t0": 0.24554112507030368, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L08", "t0": 0.24562858405988663, "t1": 0.2456359590869397}, {"kind": "gpu", "layer": "L08", "t0": 0.24562816706020385, "t1": 0.2479087089886889, "n": 2}, {"kind": "read", "layer": "L08", "thread": "expert-io_3", "t0": 0.2457168750697747, "t1": 0.26459945901297033}, {"kind": "read", "layer": "L08", "thread": "expert-io_2", "t0": 0.24574187502730638, "t1": 0.2648629170143977}, {"kind": "read", "layer": "L08", "thread": "expert-io_4", "t0": 0.24585016700439155, "t1": 0.26509075006470084}, {"kind": "read", "layer": "L08", "thread": "expert-io_1", "t0": 0.24576675007119775, "t1": 0.26534970907960087}, {"kind": "wait", "layer": "L08", "t0": 0.24791195907164365, "t1": 0.26536645903252065}, {"kind": "gpu", "layer": "L08", "t0": 0.2479116669856012, "t1": 0.267859417013824, "n": 4}, {"kind": "route", "layer": "L09", "t0": 0.2722919170046225, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L09", "t0": 0.27237529202830046, "t1": 0.2723835420329124}, {"kind": "gpu", "layer": "L09", "t0": 0.27237470902036875, "t1": 0.27500358398538083, "n": 3}, {"kind": "read", "layer": "L09", "thread": "expert-io_5", "t0": 0.27246779203414917, "t1": 0.2839186249766499}, {"kind": "read", "layer": "L09", "thread": "expert-io_7", "t0": 0.2724958340404555, "t1": 0.28403900004923344}, {"kind": "read", "layer": "L09", "thread": "expert-io_6", "t0": 0.2725214590318501, "t1": 0.2842570000793785}, {"kind": "wait", "layer": "L09", "t0": 0.2750073750503361, "t1": 0.2842695420840755}, {"kind": "gpu", "layer": "L09", "t0": 0.2750068340683356, "t1": 0.2862173339817673, "n": 3}, {"kind": "route", "layer": "L10", "t0": 0.29040533397346735, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L10", "t0": 0.29048566706478596, "t1": 0.2904948340728879}, {"kind": "gpu", "layer": "L10", "t0": 0.2904853340005502, "t1": 0.29300800000783056, "n": 3}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.29063012497499585, "t1": 0.30203750007785857}, {"kind": "read", "layer": "L10", "thread": "expert-io_3", "t0": 0.29057466704398394, "t1": 0.30212229199241847}, {"kind": "read", "layer": "L10", "thread": "expert-io_2", "t0": 0.29060283408034593, "t1": 0.3022694169776514}, {"kind": "wait", "layer": "L10", "t0": 0.29301137500442564, "t1": 0.3022891250438988}, {"kind": "gpu", "layer": "L10", "t0": 0.2930107089923695, "t1": 0.30431150004733354, "n": 3}, {"kind": "route", "layer": "L11", "t0": 0.3083306250628084, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L11", "t0": 0.30841908406000584, "t1": 0.30842579202726483}, {"kind": "gpu", "layer": "L11", "t0": 0.3084187500644475, "t1": 0.3106220840709284, "n": 2}, {"kind": "read", "layer": "L11", "thread": "expert-io_0", "t0": 0.30851158406585455, "t1": 0.3235298340441659}, {"kind": "read", "layer": "L11", "thread": "expert-io_7", "t0": 0.30856412497814745, "t1": 0.3235867500770837}, {"kind": "read", "layer": "L11", "thread": "expert-io_5", "t0": 0.3085386670427397, "t1": 0.3237394170137122}, {"kind": "read", "layer": "L11", "thread": "expert-io_6", "t0": 0.30861375003587455, "t1": 0.3239981250371784}, {"kind": "wait", "layer": "L11", "t0": 0.3109177500009537, "t1": 0.32400995900388807}, {"kind": "gpu", "layer": "L11", "t0": 0.3109172499971464, "t1": 0.3262002500705421, "n": 4}, {"kind": "route", "layer": "L12", "t0": 0.3309858340071514, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L12", "t0": 0.33108912501484156, "t1": 0.3310955000342801}, {"kind": "gpu", "layer": "L12", "t0": 0.3310886250110343, "t1": 0.3334285840392113, "n": 1}, {"kind": "read", "layer": "L12", "thread": "expert-io_1", "t0": 0.3313289590878412, "t1": 0.3502362089930102}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.3312042090110481, "t1": 0.350652709021233}, {"kind": "read", "layer": "L12", "thread": "expert-io_2", "t0": 0.33126829203683883, "t1": 0.3506886250106618}, {"kind": "read", "layer": "L12", "thread": "expert-io_3", "t0": 0.33123516698833555, "t1": 0.35090995905920863}, {"kind": "read", "layer": "L12", "thread": "expert-io_0", "t0": 0.3313825420336798, "t1": 0.3510947920149192}, {"kind": "wait", "layer": "L12", "t0": 0.33343275007791817, "t1": 0.3511084170313552}, {"kind": "gpu", "layer": "L12", "t0": 0.3334322919836268, "t1": 0.3538581670727581, "n": 5}, {"kind": "route", "layer": "L13", "t0": 0.35804062499664724, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L13", "t0": 0.3581432920182124, "t1": 0.35814966703765094}, {"kind": "gpu", "layer": "L13", "t0": 0.3581428340403363, "t1": 0.36064641701523215, "n": 1}, {"kind": "read", "layer": "L13", "thread": "expert-io_5", "t0": 0.35826083400752395, "t1": 0.37629029201343656}, {"kind": "read", "layer": "L13", "thread": "expert-io_1", "t0": 0.35834208398591727, "t1": 0.376714542042464}, {"kind": "read", "layer": "L13", "thread": "expert-io_6", "t0": 0.3582877920707688, "t1": 0.37690816703252494}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.35831258399412036, "t1": 0.37715729197952896}, {"kind": "read", "layer": "L13", "thread": "expert-io_4", "t0": 0.3584083750611171, "t1": 0.3773544169962406}, {"kind": "wait", "layer": "L13", "t0": 0.3606506250798702, "t1": 0.37736749998293817}, {"kind": "gpu", "layer": "L13", "t0": 0.360650125076063, "t1": 0.38098429201636463, "n": 5}, {"kind": "route", "layer": "L14", "t0": 0.39318091701716185, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L14", "t0": 0.39328695903532207, "t1": 0.39329308399464935}, {"kind": "gpu", "layer": "L14", "t0": 0.39328666706569493, "t1": 0.39638170902617276, "n": 1}, {"kind": "read", "layer": "L14", "thread": "expert-io_3", "t0": 0.3933935420354828, "t1": 0.4165821250062436}, {"kind": "read", "layer": "L14", "thread": "expert-io_0", "t0": 0.3934236670611426, "t1": 0.41661483398638666}, {"kind": "read", "layer": "L14", "thread": "expert-io_5", "t0": 0.39348366705235094, "t1": 0.41701087506953627}, {"kind": "read", "layer": "L14", "thread": "expert-io_2", "t0": 0.3934486670186743, "t1": 0.4176244999980554}, {"kind": "read", "layer": "L14", "thread": "expert-io_1", "t0": 0.39354720897972584, "t1": 0.41774645901750773}, {"kind": "wait", "layer": "L14", "t0": 0.3963863339740783, "t1": 0.41776295902673155}, {"kind": "gpu", "layer": "L14", "t0": 0.39638570905663073, "t1": 0.42172062501776963, "n": 5}, {"kind": "route", "layer": "L15", "t0": 0.4274060840252787, "n": 6, "hits": 0}, {"kind": "read", "layer": "L15", "thread": "expert-io_4", "t0": 0.427573167020455, "t1": 0.44898504205048084}, {"kind": "read", "layer": "L15", "thread": "expert-io_7", "t0": 0.4275420840131119, "t1": 0.44992450007703155}, {"kind": "read", "layer": "L15", "thread": "expert-io_3", "t0": 0.4276271670823917, "t1": 0.45027891697827727}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.4276015419745818, "t1": 0.45046616706531495}, {"kind": "read", "layer": "L15", "thread": "expert-io_5", "t0": 0.4277734999777749, "t1": 0.45072500000242144}, {"kind": "read", "layer": "L15", "thread": "expert-io_0", "t0": 0.4276972090592608, "t1": 0.45092004199977964}, {"kind": "wait", "layer": "L15", "t0": 0.4275208340259269, "t1": 0.45093575003556907}, {"kind": "gpu", "layer": "L15", "t0": 0.4275203750003129, "t1": 0.4560142500558868, "n": 6}, {"kind": "route", "layer": "L16", "t0": 0.46330800000578165, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L16", "t0": 0.46341974998358637, "t1": 0.46342550008557737}, {"kind": "gpu", "layer": "L16", "t0": 0.46341916697565466, "t1": 0.46626137499697506, "n": 1}, {"kind": "read", "layer": "L16", "thread": "expert-io_2", "t0": 0.4635681250365451, "t1": 0.48190470901317894}, {"kind": "read", "layer": "L16", "thread": "expert-io_4", "t0": 0.46359991701319814, "t1": 0.48217416706029326}, {"kind": "read", "layer": "L16", "thread": "expert-io_3", "t0": 0.46375954197719693, "t1": 0.48244879208505154}, {"kind": "read", "layer": "L16", "thread": "expert-io_7", "t0": 0.46368241705931723, "t1": 0.48258295899722725}, {"kind": "read", "layer": "L16", "thread": "expert-io_1", "t0": 0.4635338339721784, "t1": 0.48283254203852266}, {"kind": "wait", "layer": "L16", "t0": 0.4662656669970602, "t1": 0.48286245903000236}, {"kind": "gpu", "layer": "L16", "t0": 0.46626500005368143, "t1": 0.4865976250730455, "n": 5}, {"kind": "route", "layer": "L17", "t0": 0.49419954197946936, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L17", "t0": 0.4943222500151023, "t1": 0.49432829208672047}, {"kind": "gpu", "layer": "L17", "t0": 0.4943217500112951, "t1": 0.49726325005758554, "n": 1}, {"kind": "read", "layer": "L17", "thread": "expert-io_2", "t0": 0.49459812499117106, "t1": 0.5137167500797659}, {"kind": "read", "layer": "L17", "thread": "expert-io_0", "t0": 0.4944675840670243, "t1": 0.5139309170190245}, {"kind": "read", "layer": "L17", "thread": "expert-io_5", "t0": 0.49443362501915544, "t1": 0.5139442500658333}, {"kind": "read", "layer": "L17", "thread": "expert-io_6", "t0": 0.4944967500632629, "t1": 0.5141881670570001}, {"kind": "read", "layer": "L17", "thread": "expert-io_4", "t0": 0.49467174999881536, "t1": 0.5144462920725346}, {"kind": "wait", "layer": "L17", "t0": 0.4972676250617951, "t1": 0.5144646250410005}, {"kind": "gpu", "layer": "L17", "t0": 0.49726712505798787, "t1": 0.5180481669958681, "n": 5}, {"kind": "route", "layer": "L18", "t0": 0.5266564170597121, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L18", "t0": 0.526776000042446, "t1": 0.5267875840654597}, {"kind": "gpu", "layer": "L18", "t0": 0.526775166974403, "t1": 0.530744667048566, "n": 3}, {"kind": "read", "layer": "L18", "thread": "expert-io_1", "t0": 0.5269496249966323, "t1": 0.538802916998975}, {"kind": "read", "layer": "L18", "thread": "expert-io_7", "t0": 0.5269158340524882, "t1": 0.538832625024952}, {"kind": "read", "layer": "L18", "thread": "expert-io_3", "t0": 0.5269804170820862, "t1": 0.5389491670066491}, {"kind": "wait", "layer": "L18", "t0": 0.5307495420565829, "t1": 0.5389666249975562}, {"kind": "gpu", "layer": "L18", "t0": 0.5307490000268444, "t1": 0.5415094170020893, "n": 3}, {"kind": "route", "layer": "L19", "t0": 0.5512336670653895, "n": 6, "hits": 0}, {"kind": "read", "layer": "L19", "thread": "expert-io_2", "t0": 0.5515613750321791, "t1": 0.5739291670033708}, {"kind": "read", "layer": "L19", "thread": "expert-io_0", "t0": 0.5514010000042617, "t1": 0.5740384589880705}, {"kind": "read", "layer": "L19", "thread": "expert-io_4", "t0": 0.5514977499842644, "t1": 0.5742485000519082}, {"kind": "read", "layer": "L19", "thread": "expert-io_5", "t0": 0.5514348340220749, "t1": 0.57429812499322}, {"kind": "read", "layer": "L19", "thread": "expert-io_6", "t0": 0.5514690420823172, "t1": 0.5744730000151321}, {"kind": "read", "layer": "L19", "thread": "expert-io_1", "t0": 0.5516719589941204, "t1": 0.5747122090542689}, {"kind": "wait", "layer": "L19", "t0": 0.5513766250805929, "t1": 0.5747282500378788}, {"kind": "gpu", "layer": "L19", "t0": 0.5513755000429228, "t1": 0.5786778340116143, "n": 6}, {"kind": "route", "layer": "L20", "t0": 0.583846417022869, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L20", "t0": 0.5839357919758186, "t1": 0.5839461249997839}, {"kind": "gpu", "layer": "L20", "t0": 0.5839352090843022, "t1": 0.5855576670728624, "n": 3}, {"kind": "read", "layer": "L20", "thread": "expert-io_7", "t0": 0.5840859590098262, "t1": 0.5983063749736175}, {"kind": "read", "layer": "L20", "thread": "expert-io_3", "t0": 0.5840543339727446, "t1": 0.5985324590001255}, {"kind": "read", "layer": "L20", "thread": "expert-io_2", "t0": 0.5841154999798164, "t1": 0.5986179170431569}, {"kind": "wait", "layer": "L20", "t0": 0.5855617499910295, "t1": 0.5986346669960767}, {"kind": "gpu", "layer": "L20", "t0": 0.5855612920131534, "t1": 0.6005982920760289, "n": 3}, {"kind": "route", "layer": "L21", "t0": 0.6044770000735298, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L21", "t0": 0.604570124996826, "t1": 0.6045774590456858}, {"kind": "gpu", "layer": "L21", "t0": 0.6045697090448812, "t1": 0.606061959057115, "n": 2}, {"kind": "read", "layer": "L21", "thread": "expert-io_4", "t0": 0.6046620840206742, "t1": 0.6228761670645326}, {"kind": "read", "layer": "L21", "thread": "expert-io_5", "t0": 0.6046903340611607, "t1": 0.6230565420119092}, {"kind": "read", "layer": "L21", "thread": "expert-io_6", "t0": 0.6047167499782518, "t1": 0.6232549999840558}, {"kind": "read", "layer": "L21", "thread": "expert-io_1", "t0": 0.6047641250770539, "t1": 0.6237164590274915}, {"kind": "wait", "layer": "L21", "t0": 0.6060657920315862, "t1": 0.6237336250487715}, {"kind": "gpu", "layer": "L21", "t0": 0.6060654170578346, "t1": 0.6258469590684399, "n": 4}, {"kind": "route", "layer": "L22", "t0": 0.6291804590728134, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L22", "t0": 0.6292790420120582, "t1": 0.6292851250618696}, {"kind": "gpu", "layer": "L22", "t0": 0.6292784999823198, "t1": 0.6313327500829473, "n": 1}, {"kind": "read", "layer": "L22", "thread": "expert-io_7", "t0": 0.6293856670381501, "t1": 0.6527907090494409}, {"kind": "read", "layer": "L22", "thread": "expert-io_3", "t0": 0.6294141670223325, "t1": 0.6529603750677779}, {"kind": "read", "layer": "L22", "thread": "expert-io_4", "t0": 0.6295553750824183, "t1": 0.65306037501432}, {"kind": "read", "layer": "L22", "thread": "expert-io_2", "t0": 0.6294443750521168, "t1": 0.6530926669947803}, {"kind": "read", "layer": "L22", "thread": "expert-io_0", "t0": 0.6295195000711828, "t1": 0.6535129169933498}, {"kind": "wait", "layer": "L22", "t0": 0.6313367920229211, "t1": 0.6535308749880642}, {"kind": "gpu", "layer": "L22", "t0": 0.6313363340450451, "t1": 0.6560703750001267, "n": 5}, {"kind": "route", "layer": "L23", "t0": 0.660360416979529, "n": 6, "hits": 0}, {"kind": "read", "layer": "L23", "thread": "expert-io_7", "t0": 0.660582875018008, "t1": 0.6868367500137538}, {"kind": "read", "layer": "L23", "thread": "expert-io_6", "t0": 0.6605002500582486, "t1": 0.6873735840199515}, {"kind": "read", "layer": "L23", "thread": "expert-io_5", "t0": 0.6605528340442106, "t1": 0.687470291974023}, {"kind": "read", "layer": "L23", "thread": "expert-io_1", "t0": 0.6605258340714499, "t1": 0.6876234170049429}, {"kind": "read", "layer": "L23", "thread": "expert-io_3", "t0": 0.6606466670054942, "t1": 0.6878739590756595}, {"kind": "read", "layer": "L23", "thread": "expert-io_4", "t0": 0.6606837500585243, "t1": 0.6880327090620995}, {"kind": "wait", "layer": "L23", "t0": 0.6604814999736845, "t1": 0.6880455419886857}, {"kind": "gpu", "layer": "L23", "t0": 0.6604810419958085, "t1": 0.6914161670720205, "n": 6}, {"kind": "route", "layer": "L24", "t0": 0.697601709049195, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L24", "t0": 0.6976730839814991, "t1": 0.6976831250358373}, {"kind": "gpu", "layer": "L24", "t0": 0.6976726250723004, "t1": 0.700750834075734, "n": 4}, {"kind": "read", "layer": "L24", "thread": "expert-io_0", "t0": 0.697779249981977, "t1": 0.7074314589845017}, {"kind": "read", "layer": "L24", "thread": "expert-io_2", "t0": 0.6978062089765444, "t1": 0.7078286670148373}, {"kind": "wait", "layer": "L24", "t0": 0.7007551250280812, "t1": 0.7078420000616461}, {"kind": "gpu", "layer": "L24", "t0": 0.7007547090761364, "t1": 0.709767666994594, "n": 2}, {"kind": "route", "layer": "L25", "t0": 0.7147020420525223, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L25", "t0": 0.7147817920194939, "t1": 0.7147905840538442}, {"kind": "gpu", "layer": "L25", "t0": 0.7147814170457423, "t1": 0.7167056670878083, "n": 3}, {"kind": "read", "layer": "L25", "thread": "expert-io_5", "t0": 0.7148993749869987, "t1": 0.7287259590812027}, {"kind": "read", "layer": "L25", "thread": "expert-io_6", "t0": 0.7148736250819638, "t1": 0.7289881670149043}, {"kind": "read", "layer": "L25", "thread": "expert-io_1", "t0": 0.7149252920644358, "t1": 0.7290332920383662}, {"kind": "wait", "layer": "L25", "t0": 0.7167088340502232, "t1": 0.729049124987796}, {"kind": "gpu", "layer": "L25", "t0": 0.7167083750246093, "t1": 0.7313371669733897, "n": 3}, {"kind": "route", "layer": "L26", "t0": 0.7353385000023991, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L26", "t0": 0.7354226249735802, "t1": 0.7354310840601102}, {"kind": "gpu", "layer": "L26", "t0": 0.7354222090216354, "t1": 0.738328667008318, "n": 3}, {"kind": "read", "layer": "L26", "thread": "expert-io_4", "t0": 0.7355163750471547, "t1": 0.7487440420081839}, {"kind": "read", "layer": "L26", "thread": "expert-io_7", "t0": 0.7355435420759022, "t1": 0.7490103340242058}, {"kind": "read", "layer": "L26", "thread": "expert-io_0", "t0": 0.7355735420715064, "t1": 0.7498718340648338}, {"kind": "wait", "layer": "L26", "t0": 0.7383321250090376, "t1": 0.7498903750674799}, {"kind": "gpu", "layer": "L26", "t0": 0.738331750035286, "t1": 0.7522464590147138, "n": 3}, {"kind": "route", "layer": "L27", "t0": 0.7570447500329465, "n": 6, "hits": 0}, {"kind": "read", "layer": "L27", "thread": "expert-io_5", "t0": 0.7571913340361789, "t1": 0.7848735420266166}, {"kind": "read", "layer": "L27", "thread": "expert-io_3", "t0": 0.7571656670188531, "t1": 0.785061709000729}, {"kind": "read", "layer": "L27", "thread": "expert-io_6", "t0": 0.757217500009574, "t1": 0.7851009169826284}, {"kind": "read", "layer": "L27", "thread": "expert-io_2", "t0": 0.7573062090668827, "t1": 0.7852967090439051}, {"kind": "read", "layer": "L27", "thread": "expert-io_1", "t0": 0.7572454169858247, "t1": 0.78538987506181}, {"kind": "read", "layer": "L27", "thread": "expert-io_4", "t0": 0.7573524590115994, "t1": 0.7856705000158399}, {"kind": "wait", "layer": "L27", "t0": 0.7571422500768676, "t1": 0.7856855420395732}, {"kind": "gpu", "layer": "L27", "t0": 0.7571419590385631, "t1": 0.7895096250576898, "n": 6}, {"kind": "route", "layer": "L28", "t0": 0.7980714170262218, "n": 6, "hits": 0}, {"kind": "read", "layer": "L28", "thread": "expert-io_7", "t0": 0.798237208975479, "t1": 0.8256967919878662}, {"kind": "read", "layer": "L28", "thread": "expert-io_0", "t0": 0.7982007500249892, "t1": 0.8264590420294553}, {"kind": "read", "layer": "L28", "thread": "expert-io_5", "t0": 0.7982671250356361, "t1": 0.82675324997399}, {"kind": "read", "layer": "L28", "thread": "expert-io_3", "t0": 0.7982949169818312, "t1": 0.8268398339860141}, {"kind": "read", "layer": "L28", "thread": "expert-io_6", "t0": 0.7983729999978095, "t1": 0.8270252090878785}, {"kind": "read", "layer": "L28", "thread": "expert-io_2", "t0": 0.7984022500459105, "t1": 0.827282499987632}, {"kind": "wait", "layer": "L28", "t0": 0.7981782500864938, "t1": 0.8272955000866205}, {"kind": "gpu", "layer": "L28", "t0": 0.7981778340181336, "t1": 0.8327435000101104, "n": 6}, {"kind": "route", "layer": "L29", "t0": 0.8398823749739677, "n": 6, "hits": 0}, {"kind": "read", "layer": "L29", "thread": "expert-io_1", "t0": 0.8400425420841202, "t1": 0.8682342920219526}, {"kind": "read", "layer": "L29", "thread": "expert-io_5", "t0": 0.8401895000133663, "t1": 0.8683713340433314}, {"kind": "read", "layer": "L29", "thread": "expert-io_3", "t0": 0.8402393340365961, "t1": 0.8686082920758054}, {"kind": "read", "layer": "L29", "thread": "expert-io_4", "t0": 0.8400145840132609, "t1": 0.8686745840823278}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.8400698750047013, "t1": 0.8688748340355232}, {"kind": "read", "layer": "L29", "thread": "expert-io_0", "t0": 0.8400982919847593, "t1": 0.869121834053658}, {"kind": "wait", "layer": "L29", "t0": 0.8399903749814257, "t1": 0.869137917063199}, {"kind": "gpu", "layer": "L29", "t0": 0.8399899590294808, "t1": 0.8748531250748783, "n": 6}, {"kind": "route", "layer": "L30", "t0": 0.882067917031236, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L30", "t0": 0.8821844590129331, "t1": 0.8821911250706762}, {"kind": "gpu", "layer": "L30", "t0": 0.8821839169831946, "t1": 0.885173249989748, "n": 1}, {"kind": "read", "layer": "L30", "thread": "expert-io_1", "t0": 0.8823678750777617, "t1": 0.9055001250235364}, {"kind": "read", "layer": "L30", "thread": "expert-io_3", "t0": 0.8825064590200782, "t1": 0.9056546670617536}, {"kind": "read", "layer": "L30", "thread": "expert-io_2", "t0": 0.88231141702272, "t1": 0.9062279590871185}, {"kind": "read", "layer": "L30", "thread": "expert-io_6", "t0": 0.8823401670670137, "t1": 0.9063766250619665}, {"kind": "read", "layer": "L30", "thread": "expert-io_5", "t0": 0.8824007090879604, "t1": 0.9066067920066416}, {"kind": "wait", "layer": "L30", "t0": 0.8851790420012549, "t1": 0.9066225839778781}, {"kind": "gpu", "layer": "L30", "t0": 0.8851785419974476, "t1": 0.9108364169951528, "n": 5}, {"kind": "route", "layer": "L31", "t0": 0.9206851670751348, "n": 6, "hits": 0}, {"kind": "read", "layer": "L31", "thread": "expert-io_1", "t0": 0.9209135000128299, "t1": 0.947448292048648}, {"kind": "read", "layer": "L31", "thread": "expert-io_7", "t0": 0.9208211250370368, "t1": 0.9480069170240313}, {"kind": "read", "layer": "L31", "thread": "expert-io_4", "t0": 0.9208865420660004, "t1": 0.9481898749945685}, {"kind": "read", "layer": "L31", "thread": "expert-io_0", "t0": 0.9208561669802293, "t1": 0.9484413340687752}, {"kind": "read", "layer": "L31", "thread": "expert-io_3", "t0": 0.9209930000361055, "t1": 0.9485795000800863}, {"kind": "read", "layer": "L31", "thread": "expert-io_2", "t0": 0.9210464999778196, "t1": 0.9488337920047343}, {"kind": "wait", "layer": "L31", "t0": 0.920795083977282, "t1": 0.9488501250743866}, {"kind": "gpu", "layer": "L31", "t0": 0.9207945839734748, "t1": 0.9544422089820728, "n": 6}, {"kind": "route", "layer": "L32", "t0": 0.963758125086315, "n": 6, "hits": 0}, {"kind": "read", "layer": "L32", "thread": "expert-io_7", "t0": 0.9639806250343099, "t1": 0.9907929170876741}, {"kind": "read", "layer": "L32", "thread": "expert-io_5", "t0": 0.9638908749911934, "t1": 0.9910587919875979}, {"kind": "read", "layer": "L32", "thread": "expert-io_6", "t0": 0.9639216250507161, "t1": 0.9913087920285761}, {"kind": "read", "layer": "L32", "thread": "expert-io_1", "t0": 0.963952291989699, "t1": 0.9913997499970719}, {"kind": "read", "layer": "L32", "thread": "expert-io_4", "t0": 0.9640510840108618, "t1": 0.9925179589772597}, {"kind": "read", "layer": "L32", "thread": "expert-io_0", "t0": 0.9641653340077028, "t1": 0.9925850420258939}, {"kind": "wait", "layer": "L32", "t0": 0.9638676670147106, "t1": 0.9925972090568393}, {"kind": "gpu", "layer": "L32", "t0": 0.9638672500150278, "t1": 0.9963176250457764, "n": 6}, {"kind": "route", "layer": "L33", "t0": 1.0001007920363918, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L33", "t0": 1.0001960420049727, "t1": 1.000201667076908}, {"kind": "gpu", "layer": "L33", "t0": 1.00019562500529, "t1": 1.001278541982174, "n": 1}, {"kind": "read", "layer": "L33", "thread": "expert-io_3", "t0": 1.000323542044498, "t1": 1.0231189170153812}, {"kind": "read", "layer": "L33", "thread": "expert-io_2", "t0": 1.000297125079669, "t1": 1.0235422500409186}, {"kind": "read", "layer": "L33", "thread": "expert-io_5", "t0": 1.000428874976933, "t1": 1.0235946250613779}, {"kind": "read", "layer": "L33", "thread": "expert-io_6", "t0": 1.0004495839821175, "t1": 1.023822250077501}, {"kind": "read", "layer": "L33", "thread": "expert-io_7", "t0": 1.0003505420172587, "t1": 1.0239883339963853}, {"kind": "wait", "layer": "L33", "t0": 1.0012823750730604, "t1": 1.0240048749838024}, {"kind": "gpu", "layer": "L33", "t0": 1.0012819999828935, "t1": 1.0262033339822665, "n": 5}, {"kind": "route", "layer": "L34", "t0": 1.029383375076577, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L34", "t0": 1.0294742920668796, "t1": 1.029479542048648}, {"kind": "gpu", "layer": "L34", "t0": 1.0294739169767126, "t1": 1.0316621670499444, "n": 1}, {"kind": "read", "layer": "L34", "thread": "expert-io_4", "t0": 1.0295752920210361, "t1": 1.0530855000251904}, {"kind": "read", "layer": "L34", "thread": "expert-io_0", "t0": 1.0296025840798393, "t1": 1.05319008405786}, {"kind": "read", "layer": "L34", "thread": "expert-io_1", "t0": 1.029627792071551, "t1": 1.0532576669938862}, {"kind": "read", "layer": "L34", "thread": "expert-io_3", "t0": 1.0297676670597866, "t1": 1.0534184169955552}, {"kind": "read", "layer": "L34", "thread": "expert-io_2", "t0": 1.0298029590630904, "t1": 1.0535727500682697}, {"kind": "wait", "layer": "L34", "t0": 1.0316662089899182, "t1": 1.0535842920653522}, {"kind": "gpu", "layer": "L34", "t0": 1.0316656670765951, "t1": 1.0558537499746308, "n": 5}, {"kind": "route", "layer": "L35", "t0": 1.0597073750104755, "n": 6, "hits": 0}, {"kind": "read", "layer": "L35", "thread": "expert-io_6", "t0": 1.059821542003192, "t1": 1.0875850840238854}, {"kind": "read", "layer": "L35", "thread": "expert-io_7", "t0": 1.059847000055015, "t1": 1.0876707499846816}, {"kind": "read", "layer": "L35", "thread": "expert-io_5", "t0": 1.0598745420575142, "t1": 1.0880833340343088}, {"kind": "read", "layer": "L35", "thread": "expert-io_4", "t0": 1.0599035000195727, "t1": 1.08811270899605}, {"kind": "read", "layer": "L35", "thread": "expert-io_0", "t0": 1.0599477919749916, "t1": 1.0883391670649871}, {"kind": "read", "layer": "L35", "thread": "expert-io_1", "t0": 1.0599917500512674, "t1": 1.0885864170268178}, {"kind": "wait", "layer": "L35", "t0": 1.059803458978422, "t1": 1.088603709009476}, {"kind": "gpu", "layer": "L35", "t0": 1.0598029589746147, "t1": 1.092347375000827, "n": 6}, {"kind": "route", "layer": "L36", "t0": 1.0986690419958904, "n": 6, "hits": 0}, {"kind": "read", "layer": "L36", "thread": "expert-io_2", "t0": 1.098799667088315, "t1": 1.1258616669801995}, {"kind": "read", "layer": "L36", "thread": "expert-io_5", "t0": 1.0989430419867858, "t1": 1.1260589170269668}, {"kind": "read", "layer": "L36", "thread": "expert-io_6", "t0": 1.0988570000045002, "t1": 1.1261463339906186}, {"kind": "read", "layer": "L36", "thread": "expert-io_7", "t0": 1.0988869169959798, "t1": 1.126679916982539}, {"kind": "read", "layer": "L36", "thread": "expert-io_4", "t0": 1.0990089169936255, "t1": 1.126752750016749}, {"kind": "read", "layer": "L36", "thread": "expert-io_3", "t0": 1.0988284590421245, "t1": 1.1267779590561986}, {"kind": "wait", "layer": "L36", "t0": 1.098778959014453, "t1": 1.126806708984077}, {"kind": "gpu", "layer": "L36", "t0": 1.098778250045143, "t1": 1.1307921670377254, "n": 6}, {"kind": "route", "layer": "L37", "t0": 1.1376552500296384, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L37", "t0": 1.1377665000036359, "t1": 1.1377731250831857}, {"kind": "gpu", "layer": "L37", "t0": 1.1377657500561327, "t1": 1.141872667009011, "n": 1}, {"kind": "read", "layer": "L37", "thread": "expert-io_1", "t0": 1.1379204590339214, "t1": 1.1604845420224592}, {"kind": "read", "layer": "L37", "thread": "expert-io_0", "t0": 1.137953708996065, "t1": 1.1607407090486959}, {"kind": "read", "layer": "L37", "thread": "expert-io_2", "t0": 1.1379900840111077, "t1": 1.160982875037007}, {"kind": "read", "layer": "L37", "thread": "expert-io_5", "t0": 1.1380487499991432, "t1": 1.1610326670343056}, {"kind": "read", "layer": "L37", "thread": "expert-io_6", "t0": 1.1381385420681909, "t1": 1.1610910000745207}, {"kind": "wait", "layer": "L37", "t0": 1.141881167073734, "t1": 1.1611093750689179}, {"kind": "gpu", "layer": "L37", "t0": 1.1418799590319395, "t1": 1.1639862920856103, "n": 5}, {"kind": "route", "layer": "L38", "t0": 1.1800648750504479, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L38", "t0": 1.180184500059113, "t1": 1.1801906250184402}, {"kind": "gpu", "layer": "L38", "t0": 1.180183709017001, "t1": 1.18426316708792, "n": 1}, {"kind": "read", "layer": "L38", "thread": "expert-io_4", "t0": 1.1803204590687528, "t1": 1.203256709035486}, {"kind": "read", "layer": "L38", "thread": "expert-io_3", "t0": 1.180351834045723, "t1": 1.2033001669915393}, {"kind": "read", "layer": "L38", "thread": "expert-io_7", "t0": 1.1803795840824023, "t1": 1.2035750420764089}, {"kind": "read", "layer": "L38", "thread": "expert-io_1", "t0": 1.1804185840301216, "t1": 1.203839167021215}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 1.1804918750422075, "t1": 1.2040922499727458}, {"kind": "wait", "layer": "L38", "t0": 1.1842700000852346, "t1": 1.2041068749967963}, {"kind": "gpu", "layer": "L38", "t0": 1.1842690840130672, "t1": 1.207023459021002, "n": 5}, {"kind": "route", "layer": "L39", "t0": 1.2205492090433836, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 1.2206253340700641, "t1": 1.2206438750727102}, {"kind": "gpu", "layer": "L39", "t0": 1.220624375040643, "t1": 1.258309500059113, "n": 6}]}, {"total": 0.9810035419650376, "events": [{"kind": "route", "layer": "L00", "t0": 0.007356874994002283, "n": 6, "hits": 0}, {"kind": "read", "layer": "L00", "thread": "expert-io_5", "t0": 0.0075428750133141875, "t1": 0.03664408309850842}, {"kind": "read", "layer": "L00", "thread": "expert-io_7", "t0": 0.007762207998894155, "t1": 0.036690750042907894}, {"kind": "read", "layer": "L00", "thread": "expert-io_2", "t0": 0.00761083303950727, "t1": 0.036722582997754216}, {"kind": "read", "layer": "L00", "thread": "expert-io_6", "t0": 0.0075815829914063215, "t1": 0.03680366603657603}, {"kind": "read", "layer": "L00", "thread": "expert-io_4", "t0": 0.007642250042408705, "t1": 0.037048625061288476}, {"kind": "read", "layer": "L00", "thread": "expert-io_3", "t0": 0.007708125049248338, "t1": 0.037111249985173345}, {"kind": "wait", "layer": "L00", "t0": 0.007513832999393344, "t1": 0.037132916040718555}, {"kind": "gpu", "layer": "L00", "t0": 0.007512541022151709, "t1": 0.048501749988645315, "n": 6}, {"kind": "route", "layer": "L01", "t0": 0.06524316605646163, "n": 6, "hits": 0}, {"kind": "read", "layer": "L01", "thread": "expert-io_0", "t0": 0.06540475005749613, "t1": 0.0924792910227552}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.06546962505672127, "t1": 0.09264912502840161}, {"kind": "read", "layer": "L01", "thread": "expert-io_1", "t0": 0.06543916603550315, "t1": 0.09273370809387416}, {"kind": "read", "layer": "L01", "thread": "expert-io_7", "t0": 0.0654971250332892, "t1": 0.09278545808047056}, {"kind": "read", "layer": "L01", "thread": "expert-io_2", "t0": 0.06555691605899483, "t1": 0.09305470809340477}, {"kind": "read", "layer": "L01", "thread": "expert-io_6", "t0": 0.06565179105382413, "t1": 0.09328754106536508}, {"kind": "wait", "layer": "L01", "t0": 0.06538108305539936, "t1": 0.09330487507395446}, {"kind": "gpu", "layer": "L01", "t0": 0.06538029108196497, "t1": 0.09656529105268419, "n": 6}, {"kind": "route", "layer": "L02", "t0": 0.10215024999342859, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L02", "t0": 0.10223679104819894, "t1": 0.10224208305589855}, {"kind": "gpu", "layer": "L02", "t0": 0.10223629104439169, "t1": 0.10360787506215274, "n": 1}, {"kind": "read", "layer": "L02", "thread": "expert-io_3", "t0": 0.102340791025199, "t1": 0.1254960410296917}, {"kind": "read", "layer": "L02", "thread": "expert-io_4", "t0": 0.10236808308400214, "t1": 0.12577387504279613}, {"kind": "read", "layer": "L02", "thread": "expert-io_5", "t0": 0.10244029108434916, "t1": 0.12580108304973692}, {"kind": "read", "layer": "L02", "thread": "expert-io_0", "t0": 0.1023939159931615, "t1": 0.12602612504269928}, {"kind": "read", "layer": "L02", "thread": "expert-io_1", "t0": 0.10251125006470829, "t1": 0.12627950008027256}, {"kind": "wait", "layer": "L02", "t0": 0.10361183306667954, "t1": 0.1262933750404045}, {"kind": "gpu", "layer": "L02", "t0": 0.10361145809292793, "t1": 0.12884945806581527, "n": 5}, {"kind": "route", "layer": "L03", "t0": 0.13324862509034574, "n": 6, "hits": 0}, {"kind": "read", "layer": "L03", "thread": "expert-io_6", "t0": 0.13339325005654246, "t1": 0.1604926660656929}, {"kind": "read", "layer": "L03", "thread": "expert-io_7", "t0": 0.13342112500686198, "t1": 0.1605210000416264}, {"kind": "read", "layer": "L03", "thread": "expert-io_2", "t0": 0.133367000031285, "t1": 0.16060649999417365}, {"kind": "read", "layer": "L03", "thread": "expert-io_3", "t0": 0.13344933302141726, "t1": 0.16078170808032155}, {"kind": "read", "layer": "L03", "thread": "expert-io_4", "t0": 0.13348108308855444, "t1": 0.1615675410721451}, {"kind": "read", "layer": "L03", "thread": "expert-io_5", "t0": 0.13354862504638731, "t1": 0.16181245807092637}, {"kind": "wait", "layer": "L03", "t0": 0.13334950001444668, "t1": 0.16182979103177786}, {"kind": "gpu", "layer": "L03", "t0": 0.13334900001063943, "t1": 0.1661127080442384, "n": 6}, {"kind": "route", "layer": "L04", "t0": 0.17074791609775275, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L04", "t0": 0.17088908306322992, "t1": 0.17089675005991012}, {"kind": "gpu", "layer": "L04", "t0": 0.17088829108979553, "t1": 0.17318520799744874, "n": 1}, {"kind": "read", "layer": "L04", "thread": "expert-io_1", "t0": 0.17103841609787196, "t1": 0.18958704103715718}, {"kind": "read", "layer": "L04", "thread": "expert-io_0", "t0": 0.17108150001149625, "t1": 0.18985887500457466}, {"kind": "read", "layer": "L04", "thread": "expert-io_6", "t0": 0.17111254099290818, "t1": 0.19004704104736447}, {"kind": "read", "layer": "L04", "thread": "expert-io_7", "t0": 0.17117604101076722, "t1": 0.19030991604086012}, {"kind": "read", "layer": "L04", "thread": "expert-io_2", "t0": 0.1712560000596568, "t1": 0.1905435409862548}, {"kind": "wait", "layer": "L04", "t0": 0.17319108301308006, "t1": 0.19055654108524323}, {"kind": "gpu", "layer": "L04", "t0": 0.1731904580956325, "t1": 0.19301716599147767, "n": 5}, {"kind": "route", "layer": "L05", "t0": 0.19733125006314367, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L05", "t0": 0.19741945806890726, "t1": 0.19742837501689792}, {"kind": "gpu", "layer": "L05", "t0": 0.19741887506097555, "t1": 0.19897720799781382, "n": 3}, {"kind": "read", "layer": "L05", "thread": "expert-io_4", "t0": 0.19751416600774974, "t1": 0.20841604098677635}, {"kind": "read", "layer": "L05", "thread": "expert-io_5", "t0": 0.1975406660931185, "t1": 0.2089353750925511}, {"kind": "read", "layer": "L05", "thread": "expert-io_3", "t0": 0.19756679108832031, "t1": 0.20900108304340392}, {"kind": "wait", "layer": "L05", "t0": 0.1989812080282718, "t1": 0.2090174580225721}, {"kind": "gpu", "layer": "L05", "t0": 0.19898070802446455, "t1": 0.21108066604938358, "n": 3}, {"kind": "route", "layer": "L06", "t0": 0.21561225003097206, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L06", "t0": 0.215687791001983, "t1": 0.21570062509272248}, {"kind": "gpu", "layer": "L06", "t0": 0.2156873750500381, "t1": 0.21782312507275492, "n": 5}, {"kind": "read", "layer": "L06", "thread": "expert-io_0", "t0": 0.2157964160433039, "t1": 0.21997004107106477}, {"kind": "wait", "layer": "L06", "t0": 0.21782716608140618, "t1": 0.2199888750910759}, {"kind": "gpu", "layer": "L06", "t0": 0.21782683301717043, "t1": 0.22139866603538394, "n": 1}, {"kind": "route", "layer": "L07", "t0": 0.22565616609063, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L07", "t0": 0.22572149999905378, "t1": 0.22573300008662045}, {"kind": "gpu", "layer": "L07", "t0": 0.225721082999371, "t1": 0.2285390830365941, "n": 5}, {"kind": "read", "layer": "L07", "thread": "expert-io_7", "t0": 0.22582083300221711, "t1": 0.22995987499598414}, {"kind": "wait", "layer": "L07", "t0": 0.22854237502906471, "t1": 0.22997691598720849}, {"kind": "gpu", "layer": "L07", "t0": 0.2285420410335064, "t1": 0.23138116602785885, "n": 1}, {"kind": "route", "layer": "L08", "t0": 0.23697125003673136, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L08", "t0": 0.23704391601495445, "t1": 0.23705262504518032}, {"kind": "gpu", "layer": "L08", "t0": 0.23704358306713402, "t1": 0.2395754160825163, "n": 3}, {"kind": "read", "layer": "L08", "thread": "expert-io_1", "t0": 0.2371465830365196, "t1": 0.2511697910958901}, {"kind": "read", "layer": "L08", "thread": "expert-io_4", "t0": 0.23717575008049607, "t1": 0.25141966599039733}, {"kind": "read", "layer": "L08", "thread": "expert-io_5", "t0": 0.23720137507189065, "t1": 0.2516387910582125}, {"kind": "wait", "layer": "L08", "t0": 0.23957966605667025, "t1": 0.25165187509264797}, {"kind": "gpu", "layer": "L08", "t0": 0.23957900004461408, "t1": 0.25395266606938094, "n": 3}, {"kind": "route", "layer": "L09", "t0": 0.2584006660617888, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L09", "t0": 0.258482541074045, "t1": 0.25849083298817277}, {"kind": "gpu", "layer": "L09", "t0": 0.2584821659838781, "t1": 0.2608670830959454, "n": 3}, {"kind": "read", "layer": "L09", "thread": "expert-io_6", "t0": 0.2585758750792593, "t1": 0.2692505409941077}, {"kind": "read", "layer": "L09", "thread": "expert-io_2", "t0": 0.2586275830399245, "t1": 0.26984987501055}, {"kind": "read", "layer": "L09", "thread": "expert-io_0", "t0": 0.25860216608271, "t1": 0.2700498750200495}, {"kind": "wait", "layer": "L09", "t0": 0.26087037508841604, "t1": 0.2700697500258684}, {"kind": "gpu", "layer": "L09", "t0": 0.2608698750846088, "t1": 0.2721162079833448, "n": 3}, {"kind": "route", "layer": "L10", "t0": 0.2766647500684485, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L10", "t0": 0.27676241600420326, "t1": 0.2767703750869259}, {"kind": "gpu", "layer": "L10", "t0": 0.276761916000396, "t1": 0.279803708079271, "n": 2}, {"kind": "read", "layer": "L10", "thread": "expert-io_3", "t0": 0.2768775000004098, "t1": 0.29137612506747246}, {"kind": "read", "layer": "L10", "thread": "expert-io_1", "t0": 0.2769077500561252, "t1": 0.292272208025679}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.27693862502928823, "t1": 0.2924581660190597}, {"kind": "read", "layer": "L10", "thread": "expert-io_5", "t0": 0.2770180410007015, "t1": 0.2925365000264719}, {"kind": "wait", "layer": "L10", "t0": 0.27980775001924485, "t1": 0.29255295800976455}, {"kind": "gpu", "layer": "L10", "t0": 0.27980733301956207, "t1": 0.2951130410656333, "n": 4}, {"kind": "route", "layer": "L11", "t0": 0.30490570806432515, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L11", "t0": 0.3049925829982385, "t1": 0.3050017080968246}, {"kind": "gpu", "layer": "L11", "t0": 0.3049922080244869, "t1": 0.3069436250953004, "n": 3}, {"kind": "read", "layer": "L11", "thread": "expert-io_6", "t0": 0.3050896660424769, "t1": 0.31630616600159556}, {"kind": "read", "layer": "L11", "thread": "expert-io_2", "t0": 0.30511866603046656, "t1": 0.3165044580819085}, {"kind": "read", "layer": "L11", "thread": "expert-io_0", "t0": 0.3051463330630213, "t1": 0.3167777080088854}, {"kind": "wait", "layer": "L11", "t0": 0.3069475000957027, "t1": 0.316789707983844}, {"kind": "gpu", "layer": "L11", "t0": 0.30694704107008874, "t1": 0.3189144580392167, "n": 3}, {"kind": "route", "layer": "L12", "t0": 0.3232306659920141, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L12", "t0": 0.32332725008018315, "t1": 0.32333258306607604}, {"kind": "gpu", "layer": "L12", "t0": 0.32332704099826515, "t1": 0.32487841602414846, "n": 1}, {"kind": "read", "layer": "L12", "thread": "expert-io_7", "t0": 0.32360000000335276, "t1": 0.3425066660856828}, {"kind": "read", "layer": "L12", "thread": "expert-io_3", "t0": 0.3234292500419542, "t1": 0.3425718330545351}, {"kind": "read", "layer": "L12", "thread": "expert-io_1", "t0": 0.3234551250934601, "t1": 0.3428278750507161}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.3234823750099167, "t1": 0.34302712499629706}, {"kind": "read", "layer": "L12", "thread": "expert-io_5", "t0": 0.3235310830641538, "t1": 0.3431759160012007}, {"kind": "wait", "layer": "L12", "t0": 0.3248819160507992, "t1": 0.34319270809646696}, {"kind": "gpu", "layer": "L12", "t0": 0.32488158298656344, "t1": 0.34687595802824944, "n": 5}, {"kind": "route", "layer": "L13", "t0": 0.35443654109258205, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L13", "t0": 0.3545634160982445, "t1": 0.3545699160313234}, {"kind": "gpu", "layer": "L13", "t0": 0.35456287499982864, "t1": 0.357195541029796, "n": 1}, {"kind": "read", "layer": "L13", "thread": "expert-io_0", "t0": 0.35470758308656514, "t1": 0.37335704104043543}, {"kind": "read", "layer": "L13", "thread": "expert-io_2", "t0": 0.35467529098968953, "t1": 0.3736278750002384}, {"kind": "read", "layer": "L13", "thread": "expert-io_6", "t0": 0.354737333022058, "t1": 0.3738919160095975}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.3548174580791965, "t1": 0.3739355830475688}, {"kind": "read", "layer": "L13", "thread": "expert-io_3", "t0": 0.3548998750047758, "t1": 0.37410829099826515}, {"kind": "wait", "layer": "L13", "t0": 0.3571993330260739, "t1": 0.37412024999503046}, {"kind": "gpu", "layer": "L13", "t0": 0.35719900007825345, "t1": 0.37793366599362344, "n": 5}, {"kind": "route", "layer": "L14", "t0": 0.3931097910972312, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L14", "t0": 0.39320179098285735, "t1": 0.3932115830248222}, {"kind": "gpu", "layer": "L14", "t0": 0.3932012500008568, "t1": 0.3955671660369262, "n": 3}, {"kind": "read", "layer": "L14", "thread": "expert-io_5", "t0": 0.3933495000237599, "t1": 0.4068405000725761}, {"kind": "read", "layer": "L14", "thread": "expert-io_4", "t0": 0.39325612504035234, "t1": 0.40686733298934996}, {"kind": "read", "layer": "L14", "thread": "expert-io_1", "t0": 0.39337795809842646, "t1": 0.40755079104565084}, {"kind": "wait", "layer": "L14", "t0": 0.39557179098483175, "t1": 0.407573166070506}, {"kind": "gpu", "layer": "L14", "t0": 0.3955710830632597, "t1": 0.4093144159996882, "n": 3}, {"kind": "route", "layer": "L15", "t0": 0.4135511660715565, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L15", "t0": 0.4136405000463128, "t1": 0.4136490410892293}, {"kind": "gpu", "layer": "L15", "t0": 0.41364004102069885, "t1": 0.4151612080167979, "n": 3}, {"kind": "read", "layer": "L15", "thread": "expert-io_7", "t0": 0.4137940830551088, "t1": 0.4255689160199836}, {"kind": "read", "layer": "L15", "thread": "expert-io_2", "t0": 0.4137375830905512, "t1": 0.4258155000861734}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.41376537503674626, "t1": 0.4259877500589937}, {"kind": "wait", "layer": "L15", "t0": 0.4151645000092685, "t1": 0.4260076660430059}, {"kind": "gpu", "layer": "L15", "t0": 0.41516404098365456, "t1": 0.4277867079945281, "n": 3}, {"kind": "route", "layer": "L16", "t0": 0.43228554108645767, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L16", "t0": 0.43238316604401916, "t1": 0.43239345808979124}, {"kind": "gpu", "layer": "L16", "t0": 0.432382500031963, "t1": 0.4339683330617845, "n": 3}, {"kind": "read", "layer": "L16", "thread": "expert-io_5", "t0": 0.4325340409995988, "t1": 0.4438726659864187}, {"kind": "read", "layer": "L16", "thread": "expert-io_0", "t0": 0.4325047500897199, "t1": 0.44425154104828835}, {"kind": "read", "layer": "L16", "thread": "expert-io_4", "t0": 0.4325635830173269, "t1": 0.4443301249993965}, {"kind": "wait", "layer": "L16", "t0": 0.4339726250618696, "t1": 0.4443461250048131}, {"kind": "gpu", "layer": "L16", "t0": 0.4339721250580624, "t1": 0.4462466660188511, "n": 3}, {"kind": "route", "layer": "L17", "t0": 0.4506723750382662, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L17", "t0": 0.4507632500026375, "t1": 0.4507707910379395}, {"kind": "gpu", "layer": "L17", "t0": 0.45076300005894154, "t1": 0.4529317499836907, "n": 2}, {"kind": "read", "layer": "L17", "thread": "expert-io_3", "t0": 0.45085629099048674, "t1": 0.46594650007318705}, {"kind": "read", "layer": "L17", "thread": "expert-io_7", "t0": 0.4508841250790283, "t1": 0.4661251660436392}, {"kind": "read", "layer": "L17", "thread": "expert-io_2", "t0": 0.45091041608247906, "t1": 0.46622987498994917}, {"kind": "read", "layer": "L17", "thread": "expert-io_6", "t0": 0.45096004102379084, "t1": 0.4662717910250649}, {"kind": "wait", "layer": "L17", "t0": 0.45293637504801154, "t1": 0.46628704108297825}, {"kind": "gpu", "layer": "L17", "t0": 0.45293595804832876, "t1": 0.4696108750067651, "n": 4}, {"kind": "route", "layer": "L18", "t0": 0.47448670805897564, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L18", "t0": 0.4745710410643369, "t1": 0.4745810830499977}, {"kind": "gpu", "layer": "L18", "t0": 0.47457054106052965, "t1": 0.47622329101432115, "n": 4}, {"kind": "read", "layer": "L18", "thread": "expert-io_5", "t0": 0.47466879105195403, "t1": 0.4825904160970822}, {"kind": "read", "layer": "L18", "thread": "expert-io_0", "t0": 0.4746988749830052, "t1": 0.48268158303108066}, {"kind": "wait", "layer": "L18", "t0": 0.47622683306690305, "t1": 0.4826931250281632}, {"kind": "gpu", "layer": "L18", "t0": 0.4762265410972759, "t1": 0.4845503329997882, "n": 2}, {"kind": "route", "layer": "L19", "t0": 0.48817904107272625, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L19", "t0": 0.4882630000356585, "t1": 0.48826837504748255}, {"kind": "gpu", "layer": "L19", "t0": 0.4882627910701558, "t1": 0.4894260410219431, "n": 1}, {"kind": "read", "layer": "L19", "thread": "expert-io_1", "t0": 0.4883664579829201, "t1": 0.5067227910039946}, {"kind": "read", "layer": "L19", "thread": "expert-io_3", "t0": 0.4883908750489354, "t1": 0.5070517910644412}, {"kind": "read", "layer": "L19", "thread": "expert-io_7", "t0": 0.4884174580220133, "t1": 0.5073422910645604}, {"kind": "read", "layer": "L19", "thread": "expert-io_6", "t0": 0.48856225004419684, "t1": 0.5074013749836013}, {"kind": "read", "layer": "L19", "thread": "expert-io_2", "t0": 0.48846658307593316, "t1": 0.5076601660111919}, {"kind": "wait", "layer": "L19", "t0": 0.4894293750403449, "t1": 0.5076772910542786}, {"kind": "gpu", "layer": "L19", "t0": 0.4894290410447866, "t1": 0.510193333029747, "n": 5}, {"kind": "route", "layer": "L20", "t0": 0.5163883750792593, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L20", "t0": 0.5164837910560891, "t1": 0.5164914160268381}, {"kind": "gpu", "layer": "L20", "t0": 0.5164834579918534, "t1": 0.5183634160785004, "n": 2}, {"kind": "read", "layer": "L20", "thread": "expert-io_5", "t0": 0.5165825410513207, "t1": 0.5348727910313755}, {"kind": "read", "layer": "L20", "thread": "expert-io_0", "t0": 0.5166105410316959, "t1": 0.5355419160332531}, {"kind": "read", "layer": "L20", "thread": "expert-io_4", "t0": 0.5166390410158783, "t1": 0.5357161250431091}, {"kind": "read", "layer": "L20", "thread": "expert-io_1", "t0": 0.5166897909948602, "t1": 0.5357509580207989}, {"kind": "wait", "layer": "L20", "t0": 0.5183680000482127, "t1": 0.5357645000331104}, {"kind": "gpu", "layer": "L20", "t0": 0.5183676250744611, "t1": 0.5382410000311211, "n": 4}, {"kind": "route", "layer": "L21", "t0": 0.5423443330219015, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L21", "t0": 0.5424230410717428, "t1": 0.5424285409972072}, {"kind": "gpu", "layer": "L21", "t0": 0.5424227910116315, "t1": 0.5436117500066757, "n": 1}, {"kind": "read", "layer": "L21", "thread": "expert-io_7", "t0": 0.5425232499837875, "t1": 0.5644240410765633}, {"kind": "read", "layer": "L21", "thread": "expert-io_2", "t0": 0.5425751250004396, "t1": 0.5647647500736639}, {"kind": "read", "layer": "L21", "thread": "expert-io_6", "t0": 0.5425494579831138, "t1": 0.5649519159924239}, {"kind": "read", "layer": "L21", "thread": "expert-io_3", "t0": 0.5426294580101967, "t1": 0.565201707999222}, {"kind": "read", "layer": "L21", "thread": "expert-io_5", "t0": 0.5426830410724506, "t1": 0.5654414159944281}, {"kind": "wait", "layer": "L21", "t0": 0.543615083093755, "t1": 0.5654537500813603}, {"kind": "gpu", "layer": "L21", "t0": 0.5436147910077125, "t1": 0.5684251250931993, "n": 5}, {"kind": "route", "layer": "L22", "t0": 0.5732000410789624, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L22", "t0": 0.5732906250050291, "t1": 0.5733000000473112}, {"kind": "gpu", "layer": "L22", "t0": 0.573290083091706, "t1": 0.5762010409962386, "n": 3}, {"kind": "read", "layer": "L22", "thread": "expert-io_0", "t0": 0.5734499160898849, "t1": 0.5874005830846727}, {"kind": "read", "layer": "L22", "thread": "expert-io_4", "t0": 0.5733914580196142, "t1": 0.5876748750451952}, {"kind": "read", "layer": "L22", "thread": "expert-io_1", "t0": 0.5734222499886528, "t1": 0.587923250044696}, {"kind": "wait", "layer": "L22", "t0": 0.5762049159966409, "t1": 0.5879440000280738}, {"kind": "gpu", "layer": "L22", "t0": 0.5762044580187649, "t1": 0.5903205830836669, "n": 3}, {"kind": "route", "layer": "L23", "t0": 0.5953247910365462, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L23", "t0": 0.5954215410165489, "t1": 0.5954269160283729}, {"kind": "gpu", "layer": "L23", "t0": 0.5954212080687284, "t1": 0.598344000056386, "n": 1}, {"kind": "read", "layer": "L23", "thread": "expert-io_2", "t0": 0.5955344580579549, "t1": 0.6188301250804216}, {"kind": "read", "layer": "L23", "thread": "expert-io_5", "t0": 0.5956571660935879, "t1": 0.6190685000037774}, {"kind": "read", "layer": "L23", "thread": "expert-io_3", "t0": 0.5955941660795361, "t1": 0.6195580830099061}, {"kind": "read", "layer": "L23", "thread": "expert-io_6", "t0": 0.5955664160428569, "t1": 0.6196461659856141}, {"kind": "read", "layer": "L23", "thread": "expert-io_7", "t0": 0.5957515410846099, "t1": 0.6196962500689551}, {"kind": "wait", "layer": "L23", "t0": 0.5983475830871612, "t1": 0.6197115830145776}, {"kind": "gpu", "layer": "L23", "t0": 0.5983471249928698, "t1": 0.6234112500678748, "n": 5}, {"kind": "route", "layer": "L24", "t0": 0.6308467499911785, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L24", "t0": 0.630917250062339, "t1": 0.6309298750711605}, {"kind": "read", "layer": "L24", "thread": "expert-io_4", "t0": 0.6309738750569522, "t1": 0.6360627909889445}, {"kind": "gpu", "layer": "L24", "t0": 0.6309167500585318, "t1": 0.6379655830096453, "n": 5}, {"kind": "wait", "layer": "L24", "t0": 0.6379692910704762, "t1": 0.6379803330637515}, {"kind": "gpu", "layer": "L24", "t0": 0.6379690000321716, "t1": 0.6394632500596344, "n": 1}, {"kind": "route", "layer": "L25", "t0": 0.6452927910722792, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L25", "t0": 0.6453740830766037, "t1": 0.64538691600319}, {"kind": "gpu", "layer": "L25", "t0": 0.645373750012368, "t1": 0.6503124160226434, "n": 5}, {"kind": "read", "layer": "L25", "thread": "expert-io_0", "t0": 0.6454834160394967, "t1": 0.6506293329875916}, {"kind": "wait", "layer": "L25", "t0": 0.6503154580714181, "t1": 0.6506469160085544}, {"kind": "gpu", "layer": "L25", "t0": 0.6503151659853756, "t1": 0.6523380830185488, "n": 1}, {"kind": "route", "layer": "L26", "t0": 0.6595160410506651, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L26", "t0": 0.6595928750466555, "t1": 0.6596031250664964}, {"kind": "gpu", "layer": "L26", "t0": 0.6595926249865443, "t1": 0.6637627499876544, "n": 4}, {"kind": "read", "layer": "L26", "thread": "expert-io_5", "t0": 0.6597141660749912, "t1": 0.6695431250846013}, {"kind": "read", "layer": "L26", "thread": "expert-io_3", "t0": 0.6597437500022352, "t1": 0.6697560410248116}, {"kind": "wait", "layer": "L26", "t0": 0.6637663330184296, "t1": 0.6697735830675811}, {"kind": "gpu", "layer": "L26", "t0": 0.663765958044678, "t1": 0.6723365830257535, "n": 2}, {"kind": "route", "layer": "L27", "t0": 0.6799672910710797, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L27", "t0": 0.680060249986127, "t1": 0.6800691660027951}, {"kind": "gpu", "layer": "L27", "t0": 0.6800598750123754, "t1": 0.6841879580169916, "n": 3}, {"kind": "read", "layer": "L27", "thread": "expert-io_1", "t0": 0.6802152910968289, "t1": 0.6943021250190213}, {"kind": "read", "layer": "L27", "thread": "expert-io_7", "t0": 0.680184958036989, "t1": 0.6945174160646275}, {"kind": "read", "layer": "L27", "thread": "expert-io_4", "t0": 0.6802438750164583, "t1": 0.6946647079894319}, {"kind": "wait", "layer": "L27", "t0": 0.6841917909914628, "t1": 0.6946780000580475}, {"kind": "gpu", "layer": "L27", "t0": 0.6841913330135867, "t1": 0.6976742910919711, "n": 3}, {"kind": "route", "layer": "L28", "t0": 0.7066653750371188, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L28", "t0": 0.7067439580569044, "t1": 0.7067553750239313}, {"kind": "gpu", "layer": "L28", "t0": 0.7067436249926686, "t1": 0.7111492910189554, "n": 4}, {"kind": "read", "layer": "L28", "thread": "expert-io_0", "t0": 0.7068525000941008, "t1": 0.7164231659844518}, {"kind": "read", "layer": "L28", "thread": "expert-io_6", "t0": 0.706882041064091, "t1": 0.7164656250970438}, {"kind": "wait", "layer": "L28", "t0": 0.7111530830152333, "t1": 0.7164807500084862}, {"kind": "gpu", "layer": "L28", "t0": 0.7111527080414817, "t1": 0.7188937910832465, "n": 2}, {"kind": "route", "layer": "L29", "t0": 0.7265562500106171, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L29", "t0": 0.7266540410928428, "t1": 0.7266620830632746}, {"kind": "gpu", "layer": "L29", "t0": 0.7266537080286071, "t1": 0.7299597910605371, "n": 2}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.726900291047059, "t1": 0.7459285830846056}, {"kind": "read", "layer": "L29", "thread": "expert-io_2", "t0": 0.7267753750784323, "t1": 0.7459465829888359}, {"kind": "read", "layer": "L29", "thread": "expert-io_3", "t0": 0.7267474160762504, "t1": 0.7460157499881461}, {"kind": "read", "layer": "L29", "thread": "expert-io_1", "t0": 0.7268047500401735, "t1": 0.7462649160297588}, {"kind": "wait", "layer": "L29", "t0": 0.7299637080868706, "t1": 0.7462810830911621}, {"kind": "gpu", "layer": "L29", "t0": 0.7299634160008281, "t1": 0.7505246660439298, "n": 4}, {"kind": "route", "layer": "L30", "t0": 0.7579585000639781, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L30", "t0": 0.75805175001733, "t1": 0.7580605830298737}, {"kind": "gpu", "layer": "L30", "t0": 0.7580513750435784, "t1": 0.7616811250336468, "n": 3}, {"kind": "read", "layer": "L30", "thread": "expert-io_5", "t0": 0.758161999983713, "t1": 0.7728083330439404}, {"kind": "read", "layer": "L30", "thread": "expert-io_6", "t0": 0.7582260000053793, "t1": 0.7728824160294607}, {"kind": "read", "layer": "L30", "thread": "expert-io_0", "t0": 0.7581947080325335, "t1": 0.7730556660098955}, {"kind": "wait", "layer": "L30", "t0": 0.7616846250602975, "t1": 0.7730710830073804}, {"kind": "gpu", "layer": "L30", "t0": 0.7616842500865459, "t1": 0.7748869580682367, "n": 3}, {"kind": "route", "layer": "L31", "t0": 0.778069082996808, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L31", "t0": 0.7781535000540316, "t1": 0.7781602910254151}, {"kind": "gpu", "layer": "L31", "t0": 0.77815312508028, "t1": 0.7794530410319567, "n": 2}, {"kind": "read", "layer": "L31", "thread": "expert-io_2", "t0": 0.7782659580698237, "t1": 0.7967230409849435}, {"kind": "read", "layer": "L31", "thread": "expert-io_3", "t0": 0.7782935000723228, "t1": 0.7969712500926107}, {"kind": "read", "layer": "L31", "thread": "expert-io_7", "t0": 0.7782395409885794, "t1": 0.7970212500076741}, {"kind": "read", "layer": "L31", "thread": "expert-io_1", "t0": 0.7783395000733435, "t1": 0.7971179160522297}, {"kind": "wait", "layer": "L31", "t0": 0.7794563750503585, "t1": 0.7971337500493973}, {"kind": "gpu", "layer": "L31", "t0": 0.7794560000766069, "t1": 0.7994963329983875, "n": 4}, {"kind": "route", "layer": "L32", "t0": 0.8041067910380661, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L32", "t0": 0.8041866660350934, "t1": 0.8041953330393881}, {"kind": "gpu", "layer": "L32", "t0": 0.8041863330872729, "t1": 0.8066640410106629, "n": 3}, {"kind": "read", "layer": "L32", "thread": "expert-io_5", "t0": 0.8042787500889972, "t1": 0.8183679160429165}, {"kind": "read", "layer": "L32", "thread": "expert-io_6", "t0": 0.8043048330582678, "t1": 0.8185178330168128}, {"kind": "read", "layer": "L32", "thread": "expert-io_0", "t0": 0.8043321660952643, "t1": 0.818772750091739}, {"kind": "wait", "layer": "L32", "t0": 0.8066671250853688, "t1": 0.8187892080750316}, {"kind": "gpu", "layer": "L32", "t0": 0.8066668329993263, "t1": 0.8206193330697715, "n": 3}, {"kind": "route", "layer": "L33", "t0": 0.8246429580030963, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L33", "t0": 0.8247160410974175, "t1": 0.8247251249849796}, {"kind": "gpu", "layer": "L33", "t0": 0.8247158330632374, "t1": 0.8263853749958798, "n": 4}, {"kind": "read", "layer": "L33", "thread": "expert-io_3", "t0": 0.8248359160497785, "t1": 0.8345492080552503}, {"kind": "read", "layer": "L33", "thread": "expert-io_2", "t0": 0.8248088330728933, "t1": 0.8347772910492495}, {"kind": "wait", "layer": "L33", "t0": 0.8263886250788346, "t1": 0.8347948750015348}, {"kind": "gpu", "layer": "L33", "t0": 0.8263882499886677, "t1": 0.8367557500023395, "n": 2}, {"kind": "route", "layer": "L34", "t0": 0.8407088330714032, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L34", "t0": 0.8408064160030335, "t1": 0.8408133330522105}, {"kind": "gpu", "layer": "L34", "t0": 0.8408062080852687, "t1": 0.8422485000919551, "n": 2}, {"kind": "read", "layer": "L34", "thread": "expert-io_1", "t0": 0.840892625041306, "t1": 0.8598601249977946}, {"kind": "read", "layer": "L34", "thread": "expert-io_4", "t0": 0.8409180000890046, "t1": 0.8604968750150874}, {"kind": "read", "layer": "L34", "thread": "expert-io_5", "t0": 0.840943125076592, "t1": 0.8605277080787346}, {"kind": "read", "layer": "L34", "thread": "expert-io_6", "t0": 0.8409863330889493, "t1": 0.8607233749935403}, {"kind": "wait", "layer": "L34", "t0": 0.8422519580926746, "t1": 0.8607352500548586}, {"kind": "gpu", "layer": "L34", "t0": 0.8422516660066321, "t1": 0.8632793329888955, "n": 4}, {"kind": "route", "layer": "L35", "t0": 0.8677577500930056, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L35", "t0": 0.8678320000180975, "t1": 0.8678398330230266}, {"kind": "gpu", "layer": "L35", "t0": 0.8678317910525948, "t1": 0.8695126660168171, "n": 3}, {"kind": "read", "layer": "L35", "thread": "expert-io_7", "t0": 0.8679198750760406, "t1": 0.8817483750171959}, {"kind": "read", "layer": "L35", "thread": "expert-io_3", "t0": 0.8679455410456285, "t1": 0.8824508750112727}, {"kind": "read", "layer": "L35", "thread": "expert-io_2", "t0": 0.8679709160933271, "t1": 0.8826992500107735}, {"kind": "wait", "layer": "L35", "t0": 0.8695159159833565, "t1": 0.8827139160130173}, {"kind": "gpu", "layer": "L35", "t0": 0.869515375001356, "t1": 0.8848737500375137, "n": 3}, {"kind": "route", "layer": "L36", "t0": 0.8895320000592619, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L36", "t0": 0.889598665991798, "t1": 0.8896062499843538}, {"kind": "gpu", "layer": "L36", "t0": 0.8895982910180464, "t1": 0.8912262080702931, "n": 3}, {"kind": "read", "layer": "L36", "thread": "expert-io_4", "t0": 0.8897053750697523, "t1": 0.9039194160141051}, {"kind": "read", "layer": "L36", "thread": "expert-io_1", "t0": 0.8896807500859722, "t1": 0.9039592080516741}, {"kind": "read", "layer": "L36", "thread": "expert-io_5", "t0": 0.8897298750234768, "t1": 0.9041318750241771}, {"kind": "wait", "layer": "L36", "t0": 0.8912292080931365, "t1": 0.9041438330896199}, {"kind": "gpu", "layer": "L36", "t0": 0.8912289580330253, "t1": 0.9062788750743493, "n": 3}, {"kind": "route", "layer": "L37", "t0": 0.9098561250139028, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L37", "t0": 0.909931916045025, "t1": 0.9099394580116495}, {"kind": "gpu", "layer": "L37", "t0": 0.9099315410712734, "t1": 0.9123612080002204, "n": 2}, {"kind": "read", "layer": "L37", "thread": "expert-io_0", "t0": 0.9100344160106033, "t1": 0.9288562500150874}, {"kind": "read", "layer": "L37", "thread": "expert-io_7", "t0": 0.9100616660434753, "t1": 0.9288857909850776}, {"kind": "read", "layer": "L37", "thread": "expert-io_3", "t0": 0.9100912080612034, "t1": 0.9290328330826014}, {"kind": "read", "layer": "L37", "thread": "expert-io_2", "t0": 0.9101314999861643, "t1": 0.9291938330279663}, {"kind": "wait", "layer": "L37", "t0": 0.9123661250341684, "t1": 0.9292259160429239}, {"kind": "gpu", "layer": "L37", "t0": 0.9123656250303611, "t1": 0.9321093329926953, "n": 4}, {"kind": "route", "layer": "L38", "t0": 0.9367632910143584, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L38", "t0": 0.9368717500474304, "t1": 0.9368772910675034}, {"kind": "gpu", "layer": "L38", "t0": 0.9368712500436231, "t1": 0.9383325830567628, "n": 1}, {"kind": "read", "layer": "L38", "thread": "expert-io_4", "t0": 0.9369664579862729, "t1": 0.9589559159940109}, {"kind": "read", "layer": "L38", "thread": "expert-io_6", "t0": 0.9370547080179676, "t1": 0.9595671660499647}, {"kind": "read", "layer": "L38", "thread": "expert-io_5", "t0": 0.9370223750593141, "t1": 0.9597785410005599}, {"kind": "read", "layer": "L38", "thread": "expert-io_1", "t0": 0.936995750060305, "t1": 0.9608297500526533}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 0.9371217910666019, "t1": 0.9610786250559613}, {"kind": "wait", "layer": "L38", "t0": 0.9383365830872208, "t1": 0.9610914160730317}, {"kind": "gpu", "layer": "L38", "t0": 0.9383362079970539, "t1": 0.9640758750028908, "n": 5}, {"kind": "route", "layer": "L39", "t0": 0.9689971660263836, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 0.969031915999949, "t1": 0.9690462910803035}, {"kind": "gpu", "layer": "L39", "t0": 0.9690315830521286, "t1": 0.9715245410334319, "n": 6}]}]}

==> anc/paper/logs/trace_clean_spec.json <==
{"overlap": {"True": [0.6963843329576775, 0.9428541250526905, 0.9076422919752076, 0.8196951659629121, 0.7071087080985308, 0.8648807919817045, 0.8041112920036539, 0.8815784999169409, 0.7426736670313403, 0.8785918330540881, 0.8614796249894425, 0.7839080420089886, 0.767433000029996, 1.0189784159883857, 0.9704550419701263, 0.8415161248994991, 0.9656490839552134, 1.0411230829777196, 0.9390729579608887, 0.7486966249998659, 0.7778830829774961, 0.8150371250230819, 0.8023649170063436, 0.8563740419922397, 0.7093074580188841, 0.7305777920410037, 0.7373451670864597, 0.82280449999962, 0.9119720420567319, 0.9339672500500455, 0.7322855840902776, 0.6989777920534834], "False": [0.987498415983282, 0.9729875000193715, 1.1159396669827402, 1.28072991699446, 1.1922196249943227, 1.0202476249542087, 1.1921795000089332, 1.3598114170599729, 1.166409166995436, 1.1887727910652757, 1.0944903750205413, 0.9831362919649109, 1.129389917012304, 0.9717219159938395, 1.0825462909415364, 0.8852903749793768, 1.1253950840327889, 1.3525536250090227, 1.2510712079238147, 1.050482916063629, 1.0422685840167105, 0.9839569580508396, 1.086753791081719, 1.1765574170276523, 0.942794790957123, 1.0327025409787893, 1.2875577500090003, 1.2767226670403033, 1.3938659169944003, 1.4404032080201432, 1.2233896249672398, 0.9700386670883745]}, "tokens": [{"total": 0.9322426670696586, "events": [{"kind": "route", "layer": "L00", "t0": 0.00971045799087733, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L00", "t0": 0.009832374984398484, "t1": 0.00984100007917732}, {"kind": "gpu", "layer": "L00", "t0": 0.009831125033088028, "t1": 0.013104708050377667, "n": 2}, {"kind": "read", "layer": "L00", "thread": "expert-io_7", "t0": 0.009978458052501082, "t1": 0.028679416049271822}, {"kind": "read", "layer": "L00", "thread": "expert-io_4", "t0": 0.009943249984644353, "t1": 0.028735125088132918}, {"kind": "read", "layer": "L00", "thread": "expert-io_0", "t0": 0.01007875008508563, "t1": 0.028927333070896566}, {"kind": "read", "layer": "L00", "thread": "expert-io_3", "t0": 0.010011708014644682, "t1": 0.028941833064891398}, {"kind": "wait", "layer": "L00", "t0": 0.013110290979966521, "t1": 0.0289660410489887}, {"kind": "gpu", "layer": "L00", "t0": 0.013109500054270029, "t1": 0.03247404098510742, "n": 4}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.029124916065484285, "t1": 0.038405500003136694}, {"kind": "read", "layer": "L01", "thread": "expert-io_1", "t0": 0.029153750045225024, "t1": 0.03891445801127702}, {"kind": "route", "layer": "L01", "t0": 0.05408899998292327, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L01", "t0": 0.05419583304319531, "t1": 0.05421049997676164}, {"kind": "gpu", "layer": "L01", "t0": 0.05419462500140071, "t1": 0.05851345800329, "n": 4}, {"kind": "read", "layer": "L01", "thread": "expert-io_7", "t0": 0.05436166608706117, "t1": 0.06391241599339992}, {"kind": "read", "layer": "L01", "thread": "expert-io_6", "t0": 0.05425975006073713, "t1": 0.06421508302446455}, {"kind": "wait", "layer": "L01", "t0": 0.05851820798125118, "t1": 0.06427350000012666}, {"kind": "gpu", "layer": "L01", "t0": 0.05851737502962351, "t1": 0.06659850000869483, "n": 2}, {"kind": "read", "layer": "L02", "thread": "expert-io_0", "t0": 0.06431391602382064, "t1": 0.069395708036609}, {"kind": "route", "layer": "L02", "t0": 0.07649295800365508, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L02", "t0": 0.07659325003623962, "t1": 0.07660116604529321}, {"kind": "gpu", "layer": "L02", "t0": 0.07659237505868077, "t1": 0.08005091606173664, "n": 2}, {"kind": "read", "layer": "L02", "thread": "expert-io_2", "t0": 0.07670041604433209, "t1": 0.09473454102408141}, {"kind": "read", "layer": "L02", "thread": "expert-io_1", "t0": 0.0768105830065906, "t1": 0.09477254108060151}, {"kind": "read", "layer": "L02", "thread": "expert-io_5", "t0": 0.07673191605135798, "t1": 0.09498304105363786}, {"kind": "read", "layer": "L02", "thread": "expert-io_4", "t0": 0.0768875409848988, "t1": 0.0951016660546884}, {"kind": "wait", "layer": "L02", "t0": 0.0800612079910934, "t1": 0.095118583063595}, {"kind": "gpu", "layer": "L02", "t0": 0.08006075001321733, "t1": 0.0985559580149129, "n": 4}, {"kind": "read", "layer": "L03", "thread": "expert-io_6", "t0": 0.09528104099445045, "t1": 0.10501720802858472}, {"kind": "read", "layer": "L03", "thread": "expert-io_3", "t0": 0.09530883305706084, "t1": 0.10515495808795094}, {"kind": "route", "layer": "L03", "t0": 0.10826758306939155, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L03", "t0": 0.10835195798426867, "t1": 0.10836579103488475}, {"kind": "gpu", "layer": "L03", "t0": 0.1083515000063926, "t1": 0.11286508303601295, "n": 4}, {"kind": "read", "layer": "L03", "thread": "expert-io_2", "t0": 0.10851312498562038, "t1": 0.11829383298754692}, {"kind": "read", "layer": "L03", "thread": "expert-io_7", "t0": 0.10848516598343849, "t1": 0.11830750002991408}, {"kind": "wait", "layer": "L03", "t0": 0.11287266598083079, "t1": 0.11836379102896899}, {"kind": "gpu", "layer": "L03", "t0": 0.1128720830893144, "t1": 0.12070929107721895, "n": 2}, {"kind": "read", "layer": "L04", "thread": "expert-io_5", "t0": 0.11845570802688599, "t1": 0.12253287504427135}, {"kind": "route", "layer": "L04", "t0": 0.1290798750706017, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L04", "t0": 0.1291655000532046, "t1": 0.1291785000357777}, {"kind": "gpu", "layer": "L04", "t0": 0.1291650830535218, "t1": 0.13333154108840972, "n": 4}, {"kind": "read", "layer": "L04", "thread": "expert-io_6", "t0": 0.12931991601362824, "t1": 0.13712033303454518}, {"kind": "read", "layer": "L04", "thread": "expert-io_0", "t0": 0.12928400002419949, "t1": 0.13727033301256597}, {"kind": "wait", "layer": "L04", "t0": 0.13333575008437037, "t1": 0.1373364580795169}, {"kind": "gpu", "layer": "L04", "t0": 0.1333352910587564, "t1": 0.13950062508229166, "n": 2}, {"kind": "read", "layer": "L05", "thread": "expert-io_1", "t0": 0.13743616605643183, "t1": 0.14518033305648714}, {"kind": "read", "layer": "L05", "thread": "expert-io_2", "t0": 0.13746325008105487, "t1": 0.14553824998438358}, {"kind": "route", "layer": "L05", "t0": 0.14840816601645201, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L05", "t0": 0.1485073750372976, "t1": 0.14851754100527614}, {"kind": "gpu", "layer": "L05", "t0": 0.14850687503349036, "t1": 0.1527435410534963, "n": 4}, {"kind": "read", "layer": "L05", "thread": "expert-io_4", "t0": 0.14861875004135072, "t1": 0.15633362508378923}, {"kind": "read", "layer": "L05", "thread": "expert-io_5", "t0": 0.14865233306773007, "t1": 0.1566051250556484}, {"kind": "wait", "layer": "L05", "t0": 0.15274749998934567, "t1": 0.15663545799907297}, {"kind": "gpu", "layer": "L05", "t0": 0.15274695807602257, "t1": 0.15868229104671627, "n": 2}, {"kind": "route", "layer": "L06", "t0": 0.16741612507030368, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L06", "t0": 0.1674955830676481, "t1": 0.167505833087489}, {"kind": "gpu", "layer": "L06", "t0": 0.1674950000597164, "t1": 0.17162825004197657, "n": 4}, {"kind": "read", "layer": "L06", "thread": "expert-io_0", "t0": 0.16764562507160008, "t1": 0.17553683300502598}, {"kind": "read", "layer": "L06", "thread": "expert-io_6", "t0": 0.16761712508741766, "t1": 0.17569804098457098}, {"kind": "wait", "layer": "L06", "t0": 0.17163216602057219, "t1": 0.1757167080650106}, {"kind": "gpu", "layer": "L06", "t0": 0.17163187498226762, "t1": 0.17773195798508823, "n": 2}, {"kind": "route", "layer": "L07", "t0": 0.18619762500748038, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L07", "t0": 0.1862778749782592, "t1": 0.18628720799461007}, {"kind": "gpu", "layer": "L07", "t0": 0.18627729103900492, "t1": 0.19016916607506573, "n": 4}, {"kind": "read", "layer": "L07", "thread": "expert-io_2", "t0": 0.18641641607973725, "t1": 0.19449737505055964}, {"kind": "read", "layer": "L07", "thread": "expert-io_1", "t0": 0.1863875410053879, "t1": 0.19471295806579292}, {"kind": "wait", "layer": "L07", "t0": 0.19017270801123232, "t1": 0.1947302910266444}, {"kind": "gpu", "layer": "L07", "t0": 0.1901723750634119, "t1": 0.1970438330899924, "n": 2}, {"kind": "route", "layer": "L08", "t0": 0.20712650008499622, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L08", "t0": 0.20719612506218255, "t1": 0.20720829104539007}, {"kind": "gpu", "layer": "L08", "t0": 0.20719575008843094, "t1": 0.21219887502957135, "n": 5}, {"kind": "read", "layer": "L08", "thread": "expert-io_4", "t0": 0.2073292910354212, "t1": 0.21238258306402713}, {"kind": "wait", "layer": "L08", "t0": 0.21220229100435972, "t1": 0.21241375000681728}, {"kind": "gpu", "layer": "L08", "t0": 0.2122019580565393, "t1": 0.21384045807644725, "n": 1}, {"kind": "route", "layer": "L09", "t0": 0.22273658297490329, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L09", "t0": 0.22283108299598098, "t1": 0.222842458053492}, {"kind": "gpu", "layer": "L09", "t0": 0.2228304580785334, "t1": 0.2270264580147341, "n": 4}, {"kind": "read", "layer": "L09", "thread": "expert-io_0", "t0": 0.22299037501215935, "t1": 0.2308817079756409}, {"kind": "read", "layer": "L09", "thread": "expert-io_7", "t0": 0.2228912910213694, "t1": 0.2308976660715416}, {"kind": "wait", "layer": "L09", "t0": 0.22703187505248934, "t1": 0.23091512499377131}, {"kind": "gpu", "layer": "L09", "t0": 0.2270313750486821, "t1": 0.23298333305865526, "n": 2}, {"kind": "read", "layer": "L10", "thread": "expert-io_3", "t0": 0.23105787497479469, "t1": 0.23514783300925046}, {"kind": "route", "layer": "L10", "t0": 0.24315458303317428, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L10", "t0": 0.24325287505052984, "t1": 0.24326158303301781}, {"kind": "gpu", "layer": "L10", "t0": 0.24325254105497152, "t1": 0.24686408299021423, "n": 3}, {"kind": "read", "layer": "L10", "thread": "expert-io_1", "t0": 0.24336445808876306, "t1": 0.25460841599851847}, {"kind": "read", "layer": "L10", "thread": "expert-io_5", "t0": 0.24339770805090666, "t1": 0.25511150003876537}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.2434300830354914, "t1": 0.25519204104784876}, {"kind": "wait", "layer": "L10", "t0": 0.24686725006904453, "t1": 0.25524050008971244}, {"kind": "gpu", "layer": "L10", "t0": 0.2468669160734862, "t1": 0.2578767500817776, "n": 3}, {"kind": "read", "layer": "L11", "thread": "expert-io_0", "t0": 0.2553378330776468, "t1": 0.2594757080078125}, {"kind": "route", "layer": "L11", "t0": 0.2665583749767393, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L11", "t0": 0.26663308299612254, "t1": 0.2666483330540359}, {"kind": "read", "layer": "L11", "thread": "expert-io_2", "t0": 0.2667662079911679, "t1": 0.2708905410254374}, {"kind": "gpu", "layer": "L11", "t0": 0.26663233304861933, "t1": 0.27108962507918477, "n": 5}, {"kind": "wait", "layer": "L11", "t0": 0.2710936249932274, "t1": 0.2711027499753982}, {"kind": "gpu", "layer": "L11", "t0": 0.27109304105397314, "t1": 0.2726220830809325, "n": 1}, {"kind": "read", "layer": "L12", "thread": "expert-io_6", "t0": 0.27093395800329745, "t1": 0.27506812498904765}, {"kind": "route", "layer": "L12", "t0": 0.281254000030458, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L12", "t0": 0.28134029102511704, "t1": 0.28135304106399417}, {"kind": "gpu", "layer": "L12", "t0": 0.2813399580772966, "t1": 0.2856016249861568, "n": 4}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.28147699998226017, "t1": 0.2892934160772711}, {"kind": "read", "layer": "L12", "thread": "expert-io_5", "t0": 0.2814462500391528, "t1": 0.28954087500460446}, {"kind": "wait", "layer": "L12", "t0": 0.28560508298687637, "t1": 0.28955900005530566}, {"kind": "gpu", "layer": "L12", "t0": 0.2856044160434976, "t1": 0.2915694999974221, "n": 2}, {"kind": "read", "layer": "L13", "thread": "expert-io_0", "t0": 0.2896811250830069, "t1": 0.2975905410712585}, {"kind": "read", "layer": "L13", "thread": "expert-io_3", "t0": 0.2897071250481531, "t1": 0.29783383302856237}, {"kind": "route", "layer": "L13", "t0": 0.29986470798030496, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L13", "t0": 0.29996158299036324, "t1": 0.29997120797634125}, {"kind": "gpu", "layer": "L13", "t0": 0.2999611250124872, "t1": 0.3032431660685688, "n": 2}, {"kind": "read", "layer": "L13", "thread": "expert-io_1", "t0": 0.3000953330192715, "t1": 0.3155426250305027}, {"kind": "read", "layer": "L13", "thread": "expert-io_6", "t0": 0.3001210830407217, "t1": 0.3156789999920875}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.3001500000245869, "t1": 0.31590108305681497}, {"kind": "read", "layer": "L13", "thread": "expert-io_4", "t0": 0.3002628330141306, "t1": 0.31599208305124193}, {"kind": "wait", "layer": "L13", "t0": 0.3032471659826115, "t1": 0.3160096249775961}, {"kind": "gpu", "layer": "L13", "t0": 0.30324662500061095, "t1": 0.3191414159955457, "n": 4}, {"kind": "read", "layer": "L14", "thread": "expert-io_2", "t0": 0.31613966601435095, "t1": 0.32149395800661296}, {"kind": "route", "layer": "L14", "t0": 0.339243832975626, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L14", "t0": 0.3393449999857694, "t1": 0.3393582080025226}, {"kind": "gpu", "layer": "L14", "t0": 0.33934433304239064, "t1": 0.343857083003968, "n": 4}, {"kind": "read", "layer": "L14", "thread": "expert-io_3", "t0": 0.33948529104236513, "t1": 0.34923770802561194}, {"kind": "read", "layer": "L14", "thread": "expert-io_5", "t0": 0.3395166660193354, "t1": 0.34930641599930823}, {"kind": "wait", "layer": "L14", "t0": 0.3438612500904128, "t1": 0.3493681250838563}, {"kind": "gpu", "layer": "L14", "t0": 0.34386079106479883, "t1": 0.35183620802126825, "n": 2}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.3494712910614908, "t1": 0.35744841606356204}, {"kind": "read", "layer": "L15", "thread": "expert-io_7", "t0": 0.3494981660041958, "t1": 0.35761704097967595}, {"kind": "route", "layer": "L15", "t0": 0.3623471660539508, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L15", "t0": 0.3624463330488652, "t1": 0.3624533750116825}, {"kind": "gpu", "layer": "L15", "t0": 0.3624457500409335, "t1": 0.36582729103975, "n": 2}, {"kind": "read", "layer": "L15", "thread": "expert-io_0", "t0": 0.3625585000263527, "t1": 0.3774205830413848}, {"kind": "read", "layer": "L15", "thread": "expert-io_2", "t0": 0.3625899580074474, "t1": 0.377561500063166}, {"kind": "read", "layer": "L15", "thread": "expert-io_1", "t0": 0.36261929105967283, "t1": 0.3778394580585882}, {"kind": "read", "layer": "L15", "thread": "expert-io_3", "t0": 0.3627122080652043, "t1": 0.3779786250088364}, {"kind": "wait", "layer": "L15", "t0": 0.3658315830398351, "t1": 0.37802266608923674}, {"kind": "gpu", "layer": "L15", "t0": 0.3658311660401523, "t1": 0.3810676250141114, "n": 4}, {"kind": "read", "layer": "L16", "thread": "expert-io_4", "t0": 0.3781179580837488, "t1": 0.38224083301611245}, {"kind": "route", "layer": "L16", "t0": 0.38960383308585733, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L16", "t0": 0.38969491608440876, "t1": 0.3897038750583306}, {"kind": "gpu", "layer": "L16", "t0": 0.3896944160806015, "t1": 0.3935461250366643, "n": 3}, {"kind": "read", "layer": "L16", "thread": "expert-io_7", "t0": 0.3898176250513643, "t1": 0.40139416605234146}, {"kind": "read", "layer": "L16", "thread": "expert-io_5", "t0": 0.3898448330583051, "t1": 0.4015567080350593}, {"kind": "read", "layer": "L16", "thread": "expert-io_0", "t0": 0.38987245806492865, "t1": 0.4016497500706464}, {"kind": "wait", "layer": "L16", "t0": 0.39354958303738385, "t1": 0.4017282500863075}, {"kind": "gpu", "layer": "L16", "t0": 0.3935491250595078, "t1": 0.40446945803705603, "n": 3}, {"kind": "read", "layer": "L17", "thread": "expert-io_1", "t0": 0.4018247500061989, "t1": 0.4098655410343781}, {"kind": "read", "layer": "L17", "thread": "expert-io_3", "t0": 0.40185095800552517, "t1": 0.40993575006723404}, {"kind": "route", "layer": "L17", "t0": 0.41304583300370723, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L17", "t0": 0.41312770801596344, "t1": 0.4131409580586478}, {"kind": "gpu", "layer": "L17", "t0": 0.41312733304221183, "t1": 0.4170899579767138, "n": 4}, {"kind": "read", "layer": "L17", "thread": "expert-io_4", "t0": 0.41323933308012784, "t1": 0.4211256660055369}, {"kind": "read", "layer": "L17", "thread": "expert-io_2", "t0": 0.41327625000849366, "t1": 0.4211587500758469}, {"kind": "wait", "layer": "L17", "t0": 0.41709454101510346, "t1": 0.42117437499109656}, {"kind": "gpu", "layer": "L17", "t0": 0.41709420806728303, "t1": 0.42327458306681365, "n": 2}, {"kind": "read", "layer": "L18", "thread": "expert-io_5", "t0": 0.42130791605450213, "t1": 0.4254084579879418}, {"kind": "route", "layer": "L18", "t0": 0.4317359580891207, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L18", "t0": 0.4318370410474017, "t1": 0.4318455409957096}, {"kind": "gpu", "layer": "L18", "t0": 0.4318366249790415, "t1": 0.4352393749868497, "n": 2}, {"kind": "read", "layer": "L18", "thread": "expert-io_6", "t0": 0.43193816603161395, "t1": 0.4469961660215631}, {"kind": "read", "layer": "L18", "thread": "expert-io_7", "t0": 0.43212850007694215, "t1": 0.44703687506262213}, {"kind": "read", "layer": "L18", "thread": "expert-io_1", "t0": 0.4319711250718683, "t1": 0.4472341249929741}, {"kind": "read", "layer": "L18", "thread": "expert-io_3", "t0": 0.43204733298625797, "t1": 0.4474203330464661}, {"kind": "wait", "layer": "L18", "t0": 0.4352451250888407, "t1": 0.44743816601112485}, {"kind": "gpu", "layer": "L18", "t0": 0.435244332998991, "t1": 0.4506603330373764, "n": 4}, {"kind": "read", "layer": "L19", "thread": "expert-io_2", "t0": 0.4476644160458818, "t1": 0.45578191603999585}, {"kind": "read", "layer": "L19", "thread": "expert-io_0", "t0": 0.447698250063695, "t1": 0.45589962508529425}, {"kind": "route", "layer": "L19", "t0": 0.46136212500277907, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L19", "t0": 0.4614657500060275, "t1": 0.4614789580227807}, {"kind": "gpu", "layer": "L19", "t0": 0.4614650000585243, "t1": 0.4653132080566138, "n": 3}, {"kind": "read", "layer": "L19", "thread": "expert-io_4", "t0": 0.46160187502391636, "t1": 0.4733016660902649}, {"kind": "read", "layer": "L19", "thread": "expert-io_7", "t0": 0.4616647500079125, "t1": 0.4733593330020085}, {"kind": "read", "layer": "L19", "thread": "expert-io_6", "t0": 0.4616362910019234, "t1": 0.47353600000496954}, {"kind": "wait", "layer": "L19", "t0": 0.46531670808326453, "t1": 0.4735973330680281}, {"kind": "gpu", "layer": "L19", "t0": 0.46531624998897314, "t1": 0.4761937080183998, "n": 3}, {"kind": "read", "layer": "L20", "thread": "expert-io_5", "t0": 0.4737128330161795, "t1": 0.4834064580500126}, {"kind": "read", "layer": "L20", "thread": "expert-io_3", "t0": 0.47368379100225866, "t1": 0.483532416052185}, {"kind": "route", "layer": "L20", "t0": 0.48704295803327113, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L20", "t0": 0.48713266605045646, "t1": 0.4871481660520658}, {"kind": "gpu", "layer": "L20", "t0": 0.4871321660466492, "t1": 0.4915856249863282, "n": 4}, {"kind": "read", "layer": "L20", "thread": "expert-io_0", "t0": 0.4872557910857722, "t1": 0.49691325007006526}, {"kind": "read", "layer": "L20", "thread": "expert-io_1", "t0": 0.4872865000506863, "t1": 0.49716324999462813}, {"kind": "wait", "layer": "L20", "t0": 0.4915892080171034, "t1": 0.4972190000116825}, {"kind": "gpu", "layer": "L20", "t0": 0.49158883304335177, "t1": 0.4994947910308838, "n": 2}, {"kind": "read", "layer": "L21", "thread": "expert-io_7", "t0": 0.49731029104441404, "t1": 0.5067334580235183}, {"kind": "read", "layer": "L21", "thread": "expert-io_6", "t0": 0.4973367500351742, "t1": 0.5069842910161242}, {"kind": "route", "layer": "L21", "t0": 0.5079107080819085, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L21", "t0": 0.5080055830767378, "t1": 0.508021124987863}, {"kind": "gpu", "layer": "L21", "t0": 0.5080052079865709, "t1": 0.5124815410235897, "n": 4}, {"kind": "read", "layer": "L21", "thread": "expert-io_5", "t0": 0.5081215830286965, "t1": 0.5180697910254821}, {"kind": "read", "layer": "L21", "thread": "expert-io_3", "t0": 0.5081520000239834, "t1": 0.518314375076443}, {"kind": "wait", "layer": "L21", "t0": 0.5124846249818802, "t1": 0.5183748750714585}, {"kind": "gpu", "layer": "L21", "t0": 0.5124842079821974, "t1": 0.5207403330132365, "n": 2}, {"kind": "read", "layer": "L22", "thread": "expert-io_0", "t0": 0.5184158330084756, "t1": 0.5280354160349816}, {"kind": "read", "layer": "L22", "thread": "expert-io_1", "t0": 0.5185108750592917, "t1": 0.5282816250110045}, {"kind": "route", "layer": "L22", "t0": 0.5295330410590395, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L22", "t0": 0.5296157910488546, "t1": 0.5296301250346005}, {"kind": "gpu", "layer": "L22", "t0": 0.5296153749804944, "t1": 0.5341390410903841, "n": 4}, {"kind": "read", "layer": "L22", "thread": "expert-io_7", "t0": 0.5296752080321312, "t1": 0.5394205410266295}, {"kind": "read", "layer": "L22", "thread": "expert-io_6", "t0": 0.529766166000627, "t1": 0.5394717910094187}, {"kind": "wait", "layer": "L22", "t0": 0.5341425410006195, "t1": 0.5394869580632076}, {"kind": "gpu", "layer": "L22", "t0": 0.5341420830227435, "t1": 0.5418233330128714, "n": 2}, {"kind": "route", "layer": "L23", "t0": 0.5505510000512004, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L23", "t0": 0.5506667500594631, "t1": 0.5506730830529705}, {"kind": "gpu", "layer": "L23", "t0": 0.5506662910338491, "t1": 0.5533267080318183, "n": 1}, {"kind": "read", "layer": "L23", "thread": "expert-io_5", "t0": 0.53961475007236, "t1": 0.5538851250894368}, {"kind": "read", "layer": "L23", "thread": "expert-io_2", "t0": 0.5397206660127267, "t1": 0.5568155000219122}, {"kind": "read", "layer": "L23", "thread": "expert-io_3", "t0": 0.5396446660161018, "t1": 0.5582736660726368}, {"kind": "read", "layer": "L23", "thread": "expert-io_4", "t0": 0.5508201660122722, "t1": 0.5636274160351604}, {"kind": "read", "layer": "L23", "thread": "expert-io_1", "t0": 0.5507827500114217, "t1": 0.5636973750079051}, {"kind": "wait", "layer": "L23", "t0": 0.5533303749980405, "t1": 0.5637212910223752}, {"kind": "gpu", "layer": "L23", "t0": 0.5533298330847174, "t1": 0.5678611249895766, "n": 5}, {"kind": "read", "layer": "L24", "thread": "expert-io_6", "t0": 0.5638754580868408, "t1": 0.5690893330611289}, {"kind": "route", "layer": "L24", "t0": 0.5785020830808207, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L24", "t0": 0.578586500021629, "t1": 0.578599666012451}, {"kind": "gpu", "layer": "L24", "t0": 0.5785857500741258, "t1": 0.5830666250549257, "n": 4}, {"kind": "read", "layer": "L24", "thread": "expert-io_7", "t0": 0.5787007079925388, "t1": 0.5881357910111547}, {"kind": "read", "layer": "L24", "thread": "expert-io_5", "t0": 0.5787363750860095, "t1": 0.5884631660301238}, {"kind": "wait", "layer": "L24", "t0": 0.5830700000515208, "t1": 0.5884795830352232}, {"kind": "gpu", "layer": "L24", "t0": 0.5830695000477135, "t1": 0.5905389160616323, "n": 2}, {"kind": "read", "layer": "L25", "thread": "expert-io_3", "t0": 0.5886653329944238, "t1": 0.5939385830424726}, {"kind": "route", "layer": "L25", "t0": 0.599477207986638, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L25", "t0": 0.5995535830734298, "t1": 0.5995690000709146}, {"kind": "gpu", "layer": "L25", "t0": 0.599553166073747, "t1": 0.6046543749980628, "n": 5}, {"kind": "read", "layer": "L25", "thread": "expert-io_1", "t0": 0.5996801250148565, "t1": 0.6047048750333488}, {"kind": "wait", "layer": "L25", "t0": 0.6046585410367697, "t1": 0.6047609160887077}, {"kind": "gpu", "layer": "L25", "t0": 0.6046580000547692, "t1": 0.6063785000005737, "n": 1}, {"kind": "read", "layer": "L26", "thread": "expert-io_2", "t0": 0.6048998750047758, "t1": 0.6145559580763802}, {"kind": "read", "layer": "L26", "thread": "expert-io_6", "t0": 0.6048693329794332, "t1": 0.6147120830137283}, {"kind": "route", "layer": "L26", "t0": 0.6151061659911647, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L26", "t0": 0.6151929160114378, "t1": 0.6152070830576122}, {"kind": "gpu", "layer": "L26", "t0": 0.6151922499993816, "t1": 0.6197114160750061, "n": 4}, {"kind": "read", "layer": "L26", "thread": "expert-io_5", "t0": 0.6153291660593823, "t1": 0.6250341660343111}, {"kind": "read", "layer": "L26", "thread": "expert-io_4", "t0": 0.6153573329793289, "t1": 0.625262416084297}, {"kind": "wait", "layer": "L26", "t0": 0.6197160410229117, "t1": 0.6252775830216706}, {"kind": "gpu", "layer": "L26", "t0": 0.6197153329849243, "t1": 0.62758945801761, "n": 2}, {"kind": "read", "layer": "L27", "thread": "expert-io_0", "t0": 0.6254289579810575, "t1": 0.6350776660256088}, {"kind": "read", "layer": "L27", "thread": "expert-io_1", "t0": 0.6254581660032272, "t1": 0.63524229102768}, {"kind": "route", "layer": "L27", "t0": 0.6359870000742376, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L27", "t0": 0.6360590410185978, "t1": 0.6360727910650894}, {"kind": "gpu", "layer": "L27", "t0": 0.6360583329806104, "t1": 0.6403827080503106, "n": 4}, {"kind": "read", "layer": "L27", "thread": "expert-io_6", "t0": 0.6362502500414848, "t1": 0.6460317079909146}, {"kind": "read", "layer": "L27", "thread": "expert-io_2", "t0": 0.636220291024074, "t1": 0.646178915980272}, {"kind": "wait", "layer": "L27", "t0": 0.6403881660662591, "t1": 0.6461954159894958}, {"kind": "gpu", "layer": "L27", "t0": 0.6403875410323963, "t1": 0.6485663750208914, "n": 2}, {"kind": "route", "layer": "L28", "t0": 0.6587202079826966, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L28", "t0": 0.65879133308772, "t1": 0.6588046660181135}, {"kind": "gpu", "layer": "L28", "t0": 0.6587906250497326, "t1": 0.6635799580253661, "n": 5}, {"kind": "read", "layer": "L28", "thread": "expert-io_5", "t0": 0.6589108749758452, "t1": 0.6641712910495698}, {"kind": "wait", "layer": "L28", "t0": 0.663583500077948, "t1": 0.6642262910027057}, {"kind": "gpu", "layer": "L28", "t0": 0.6635828750440851, "t1": 0.6658471659757197, "n": 1}, {"kind": "route", "layer": "L29", "t0": 0.6741465410450473, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L29", "t0": 0.6742201250744984, "t1": 0.6742272910196334}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.6643338750582188, "t1": 0.6743290000595152}, {"kind": "read", "layer": "L29", "thread": "expert-io_0", "t0": 0.6643608330050483, "t1": 0.6743807910243049}, {"kind": "gpu", "layer": "L29", "t0": 0.6742188750067726, "t1": 0.6780653330497444, "n": 2}, {"kind": "read", "layer": "L29", "thread": "expert-io_0", "t0": 0.6743864580057561, "t1": 0.6841301660751924}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.6743329160381109, "t1": 0.6842465830268338}, {"kind": "wait", "layer": "L29", "t0": 0.6780695000197738, "t1": 0.684268958051689}, {"kind": "gpu", "layer": "L29", "t0": 0.6780690830200911, "t1": 0.6895133330253884, "n": 4}, {"kind": "read", "layer": "L30", "thread": "expert-io_6", "t0": 0.684422541060485, "t1": 0.6938179159769788}, {"kind": "read", "layer": "L30", "thread": "expert-io_2", "t0": 0.6844496660633013, "t1": 0.6941517910454422}, {"kind": "route", "layer": "L30", "t0": 0.6978879160014912, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L30", "t0": 0.6979854580713436, "t1": 0.6979972079861909}, {"kind": "gpu", "layer": "L30", "t0": 0.6979849160416052, "t1": 0.7018829580629244, "n": 3}, {"kind": "read", "layer": "L30", "thread": "expert-io_1", "t0": 0.6981451250612736, "t1": 0.7118176660733297}, {"kind": "read", "layer": "L30", "thread": "expert-io_5", "t0": 0.6981163750169799, "t1": 0.7120414160890505}, {"kind": "read", "layer": "L30", "thread": "expert-io_3", "t0": 0.6981738330796361, "t1": 0.7124332910170779}, {"kind": "wait", "layer": "L30", "t0": 0.7018865409772843, "t1": 0.7124916660832241}, {"kind": "gpu", "layer": "L30", "t0": 0.7018859999952838, "t1": 0.7153025000588968, "n": 3}, {"kind": "read", "layer": "L31", "thread": "expert-io_4", "t0": 0.7126033750828356, "t1": 0.7222040829947218}, {"kind": "read", "layer": "L31", "thread": "expert-io_7", "t0": 0.712577291065827, "t1": 0.7224305000854656}, {"kind": "route", "layer": "L31", "t0": 0.723670416045934, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L31", "t0": 0.7237557910848409, "t1": 0.7237697910750285}, {"kind": "gpu", "layer": "L31", "t0": 0.7237553750164807, "t1": 0.7279909580247477, "n": 4}, {"kind": "read", "layer": "L31", "thread": "expert-io_2", "t0": 0.7238083750708029, "t1": 0.73337683302816}, {"kind": "read", "layer": "L31", "thread": "expert-io_0", "t0": 0.7239008330507204, "t1": 0.7336042079841718}, {"kind": "wait", "layer": "L31", "t0": 0.7279941660817713, "t1": 0.7336759159807116}, {"kind": "gpu", "layer": "L31", "t0": 0.727993750013411, "t1": 0.7364152080845088, "n": 2}, {"kind": "read", "layer": "L32", "thread": "expert-io_5", "t0": 0.7338529580738395, "t1": 0.7435524159809574}, {"kind": "read", "layer": "L32", "thread": "expert-io_3", "t0": 0.7338862910401076, "t1": 0.7437339579919353}, {"kind": "route", "layer": "L32", "t0": 0.7470909160329029, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L32", "t0": 0.7472419160185382, "t1": 0.7472544580232352}, {"kind": "gpu", "layer": "L32", "t0": 0.7472409160109237, "t1": 0.7506580000044778, "n": 2}, {"kind": "read", "layer": "L32", "thread": "expert-io_4", "t0": 0.7473864579806104, "t1": 0.7661686249775812}, {"kind": "read", "layer": "L32", "thread": "expert-io_2", "t0": 0.747918916051276, "t1": 0.7662687080446631}, {"kind": "read", "layer": "L32", "thread": "expert-io_7", "t0": 0.7474214159883559, "t1": 0.7663422080222517}, {"kind": "read", "layer": "L32", "thread": "expert-io_1", "t0": 0.7474541660631076, "t1": 0.766598666086793}, {"kind": "wait", "layer": "L32", "t0": 0.7506632910808548, "t1": 0.7666504579829052}, {"kind": "gpu", "layer": "L32", "t0": 0.7506627080729231, "t1": 0.7701013330370188, "n": 4}, {"kind": "read", "layer": "L33", "thread": "expert-io_6", "t0": 0.766758874990046, "t1": 0.7718532910803333}, {"kind": "route", "layer": "L33", "t0": 0.7785681249806657, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L33", "t0": 0.7786559159867465, "t1": 0.778668540995568}, {"kind": "gpu", "layer": "L33", "t0": 0.7786555000348017, "t1": 0.782784958020784, "n": 3}, {"kind": "read", "layer": "L33", "thread": "expert-io_0", "t0": 0.7788197500631213, "t1": 0.7929240410448983}, {"kind": "read", "layer": "L33", "thread": "expert-io_4", "t0": 0.7788801660062745, "t1": 0.7930918330093846}, {"kind": "read", "layer": "L33", "thread": "expert-io_3", "t0": 0.7787116250256076, "t1": 0.7931901660049334}, {"kind": "wait", "layer": "L33", "t0": 0.7827900830889121, "t1": 0.7932577910833061}, {"kind": "gpu", "layer": "L33", "t0": 0.782789166085422, "t1": 0.7963517080061138, "n": 3}, {"kind": "read", "layer": "L34", "thread": "expert-io_1", "t0": 0.7933932080632076, "t1": 0.8030465410556644}, {"kind": "read", "layer": "L34", "thread": "expert-io_7", "t0": 0.7933669580379501, "t1": 0.803058083052747}, {"kind": "route", "layer": "L34", "t0": 0.8065087910508737, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L34", "t0": 0.8065968330483884, "t1": 0.806610833038576}, {"kind": "gpu", "layer": "L34", "t0": 0.8065964999841526, "t1": 0.8108531250618398, "n": 4}, {"kind": "read", "layer": "L34", "thread": "expert-io_6", "t0": 0.8067166249966249, "t1": 0.8164507080800831}, {"kind": "read", "layer": "L34", "thread": "expert-io_2", "t0": 0.8067530830157921, "t1": 0.8164951250655577}, {"kind": "wait", "layer": "L34", "t0": 0.8108578330138698, "t1": 0.8165589580312371}, {"kind": "gpu", "layer": "L34", "t0": 0.8108572500059381, "t1": 0.8190627910662442, "n": 2}, {"kind": "route", "layer": "L35", "t0": 0.8290976249845698, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L35", "t0": 0.8291728750336915, "t1": 0.829180583008565}, {"kind": "read", "layer": "L35", "thread": "expert-io_3", "t0": 0.8166719160508364, "t1": 0.8311552080558613}, {"kind": "read", "layer": "L35", "thread": "expert-io_5", "t0": 0.8166986249852926, "t1": 0.8314021250698715}, {"kind": "gpu", "layer": "L35", "t0": 0.8291725000599399, "t1": 0.8325263750739396, "n": 2}, {"kind": "read", "layer": "L35", "thread": "expert-io_4", "t0": 0.8166458749910817, "t1": 0.8329138749977574}, {"kind": "read", "layer": "L35", "thread": "expert-io_7", "t0": 0.8292957909870893, "t1": 0.8360538330161944}, {"kind": "wait", "layer": "L35", "t0": 0.8325297500705346, "t1": 0.8361152500147}, {"kind": "gpu", "layer": "L35", "t0": 0.8325292500667274, "t1": 0.8394272080622613, "n": 4}, {"kind": "route", "layer": "L36", "t0": 0.8493361250730231, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L36", "t0": 0.8494126250734553, "t1": 0.8494182080030441}, {"kind": "read", "layer": "L36", "thread": "expert-io_6", "t0": 0.836205790983513, "t1": 0.8503870830172673}, {"kind": "read", "layer": "L36", "thread": "expert-io_2", "t0": 0.8362622080603614, "t1": 0.8506552909966558}, {"kind": "read", "layer": "L36", "thread": "expert-io_1", "t0": 0.8363212080439553, "t1": 0.8508490410167724}, {"kind": "gpu", "layer": "L36", "t0": 0.8494122499832883, "t1": 0.8523192499997094, "n": 1}, {"kind": "read", "layer": "L36", "thread": "expert-io_5", "t0": 0.8495721659855917, "t1": 0.8593538750428706}, {"kind": "read", "layer": "L36", "thread": "expert-io_3", "t0": 0.8495399160310626, "t1": 0.8594125410309061}, {"kind": "wait", "layer": "L36", "t0": 0.8523227910045534, "t1": 0.8594867910724133}, {"kind": "gpu", "layer": "L36", "t0": 0.8523223330266774, "t1": 0.8636451660422608, "n": 5}, {"kind": "read", "layer": "L37", "thread": "expert-io_7", "t0": 0.8596085000317544, "t1": 0.8693080000812188}, {"kind": "read", "layer": "L37", "thread": "expert-io_0", "t0": 0.8596387080615386, "t1": 0.8695894160773605}, {"kind": "route", "layer": "L37", "t0": 0.8725838750833645, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L37", "t0": 0.8726826660567895, "t1": 0.8726992500014603}, {"kind": "gpu", "layer": "L37", "t0": 0.8726818750146776, "t1": 0.8769867080263793, "n": 4}, {"kind": "read", "layer": "L37", "thread": "expert-io_6", "t0": 0.8728082909947261, "t1": 0.8825115410145372}, {"kind": "read", "layer": "L37", "thread": "expert-io_2", "t0": 0.8728331250604242, "t1": 0.8827049580868334}, {"kind": "wait", "layer": "L37", "t0": 0.8769905000226572, "t1": 0.8827620830852538}, {"kind": "gpu", "layer": "L37", "t0": 0.8769901250489056, "t1": 0.8850960830459371, "n": 2}, {"kind": "read", "layer": "L38", "thread": "expert-io_5", "t0": 0.8828502910910174, "t1": 0.892529790988192}, {"kind": "read", "layer": "L38", "thread": "expert-io_3", "t0": 0.8828759579919279, "t1": 0.8926010410068557}, {"kind": "route", "layer": "L38", "t0": 0.8937537079909816, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L38", "t0": 0.8938232910586521, "t1": 0.8938362910412252}, {"kind": "gpu", "layer": "L38", "t0": 0.8938229579944164, "t1": 0.8981848330004141, "n": 4}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 0.8939669160172343, "t1": 0.9035766660235822}, {"kind": "read", "layer": "L38", "thread": "expert-io_7", "t0": 0.8939425830030814, "t1": 0.9036427910905331}, {"kind": "wait", "layer": "L38", "t0": 0.898188375052996, "t1": 0.903681916068308}, {"kind": "gpu", "layer": "L38", "t0": 0.8981879580533132, "t1": 0.9062397080706432, "n": 2}, {"kind": "route", "layer": "L39", "t0": 0.9137582500698045, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 0.9138209579978138, "t1": 0.9138371250592172}, {"kind": "gpu", "layer": "L39", "t0": 0.9138204579940066, "t1": 0.9188374580116943, "n": 6}]}, {"total": 0.9652453340822831, "events": [{"kind": "route", "layer": "L00", "t0": 0.004591417033225298, "n": 6, "hits": 0}, {"kind": "read", "layer": "L00", "thread": "expert-io_4", "t0": 0.004797041998244822, "t1": 0.0324213330168277}, {"kind": "read", "layer": "L00", "thread": "expert-io_1", "t0": 0.00494083296507597, "t1": 0.0330385830020532}, {"kind": "read", "layer": "L00", "thread": "expert-io_6", "t0": 0.004737416980788112, "t1": 0.03314829198643565}, {"kind": "read", "layer": "L00", "thread": "expert-io_2", "t0": 0.004769582999870181, "t1": 0.033274666988290846}, {"kind": "read", "layer": "L00", "thread": "expert-io_5", "t0": 0.004828332923352718, "t1": 0.033342208014801145}, {"kind": "read", "layer": "L00", "thread": "expert-io_3", "t0": 0.004883499932475388, "t1": 0.0335832079872489}, {"kind": "wait", "layer": "L00", "t0": 0.00471675000153482, "t1": 0.033600541995838284}, {"kind": "gpu", "layer": "L00", "t0": 0.004716082941740751, "t1": 0.0368861670140177, "n": 6}, {"kind": "read", "layer": "L01", "thread": "expert-io_0", "t0": 0.03378879197407514, "t1": 0.047523041954264045}, {"kind": "read", "layer": "L01", "thread": "expert-io_4", "t0": 0.03381612501107156, "t1": 0.04797920794226229}, {"kind": "read", "layer": "L01", "thread": "expert-io_7", "t0": 0.03376433299854398, "t1": 0.04804237501230091}, {"kind": "route", "layer": "L01", "t0": 0.05624816694762558, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L01", "t0": 0.056343041942454875, "t1": 0.056356457993388176}, {"kind": "gpu", "layer": "L01", "t0": 0.05634237499907613, "t1": 0.058808333007618785, "n": 3}, {"kind": "read", "layer": "L01", "thread": "expert-io_6", "t0": 0.056393374921754, "t1": 0.07074041699524969}, {"kind": "read", "layer": "L01", "thread": "expert-io_2", "t0": 0.05642616702243686, "t1": 0.07091604196466506}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.056509791989810765, "t1": 0.07093945797532797}, {"kind": "wait", "layer": "L01", "t0": 0.05881195794790983, "t1": 0.0710131669184193}, {"kind": "gpu", "layer": "L01", "t0": 0.058811457944102585, "t1": 0.07249812502413988, "n": 3}, {"kind": "route", "layer": "L02", "t0": 0.07875474996399134, "n": 6, "hits": 0}, {"kind": "read", "layer": "L02", "thread": "expert-io_0", "t0": 0.0711848329519853, "t1": 0.08967112493701279}, {"kind": "read", "layer": "L02", "thread": "expert-io_1", "t0": 0.07114966702647507, "t1": 0.09136149997357279}, {"kind": "read", "layer": "L02", "thread": "expert-io_4", "t0": 0.07121258298866451, "t1": 0.09598749992437661}, {"kind": "read", "layer": "L02", "thread": "expert-io_3", "t0": 0.07886254193726927, "t1": 0.09938958298880607}, {"kind": "read", "layer": "L02", "thread": "expert-io_6", "t0": 0.07889491692185402, "t1": 0.09945374995004386}, {"kind": "read", "layer": "L02", "thread": "expert-io_2", "t0": 0.07893550000153482, "t1": 0.09964395791757852}, {"kind": "wait", "layer": "L02", "t0": 0.0788437919691205, "t1": 0.09971424995455891}, {"kind": "gpu", "layer": "L02", "t0": 0.07884312502574176, "t1": 0.1033949579577893, "n": 6}, {"kind": "route", "layer": "L03", "t0": 0.10917991702444851, "n": 6, "hits": 0}, {"kind": "read", "layer": "L03", "thread": "expert-io_7", "t0": 0.09981979196891189, "t1": 0.12052799994125962}, {"kind": "read", "layer": "L03", "thread": "expert-io_5", "t0": 0.09984549996443093, "t1": 0.12096791702788323}, {"kind": "read", "layer": "L03", "thread": "expert-io_0", "t0": 0.09987529192585498, "t1": 0.12111158296465874}, {"kind": "read", "layer": "L03", "thread": "expert-io_6", "t0": 0.10934887500479817, "t1": 0.13261570793110877}, {"kind": "read", "layer": "L03", "thread": "expert-io_3", "t0": 0.10932291694916785, "t1": 0.13296912494115531}, {"kind": "read", "layer": "L03", "thread": "expert-io_4", "t0": 0.10929299995768815, "t1": 0.1332453329814598}, {"kind": "read", "layer": "L03", "thread": "expert-io_2", "t0": 0.10938691697083414, "t1": 0.13347945793066174}, {"kind": "wait", "layer": "L03", "t0": 0.1092742079636082, "t1": 0.13354137493297458}, {"kind": "gpu", "layer": "L03", "t0": 0.1092738329898566, "t1": 0.13703204202465713, "n": 6}, {"kind": "route", "layer": "L04", "t0": 0.14122304192278534, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L04", "t0": 0.14129495795350522, "t1": 0.141302082920447}, {"kind": "read", "layer": "L04", "thread": "expert-io_1", "t0": 0.13363733293954283, "t1": 0.14148849993944168}, {"kind": "read", "layer": "L04", "thread": "expert-io_7", "t0": 0.13366379193030298, "t1": 0.14170395792461932}, {"kind": "gpu", "layer": "L04", "t0": 0.1412946250056848, "t1": 0.14358070795424283, "n": 2}, {"kind": "read", "layer": "L04", "thread": "expert-io_0", "t0": 0.14139745791908354, "t1": 0.14898291695863008}, {"kind": "read", "layer": "L04", "thread": "expert-io_6", "t0": 0.14143879199400544, "t1": 0.14920366695150733}, {"kind": "wait", "layer": "L04", "t0": 0.14358416700270027, "t1": 0.1492982079507783}, {"kind": "gpu", "layer": "L04", "t0": 0.14358383300714195, "t1": 0.15160062501672655, "n": 4}, {"kind": "route", "layer": "L05", "t0": 0.1562988329678774, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L05", "t0": 0.1563808749197051, "t1": 0.15638870792463422}, {"kind": "read", "layer": "L05", "thread": "expert-io_2", "t0": 0.14944195793941617, "t1": 0.1575549580156803}, {"kind": "gpu", "layer": "L05", "t0": 0.15638037503231317, "t1": 0.15771724993828684, "n": 2}, {"kind": "read", "layer": "L05", "thread": "expert-io_4", "t0": 0.1494143329327926, "t1": 0.1578848329372704}, {"kind": "read", "layer": "L05", "thread": "expert-io_3", "t0": 0.15648825000971556, "t1": 0.16488054196815938}, {"kind": "read", "layer": "L05", "thread": "expert-io_1", "t0": 0.1565194169525057, "t1": 0.16523629194125533}, {"kind": "wait", "layer": "L05", "t0": 0.15772124996874481, "t1": 0.165254499996081}, {"kind": "gpu", "layer": "L05", "t0": 0.1577207079390064, "t1": 0.16738158301450312, "n": 4}, {"kind": "route", "layer": "L06", "t0": 0.17254091694485396, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L06", "t0": 0.17260533291846514, "t1": 0.17261341703124344}, {"kind": "read", "layer": "L06", "thread": "expert-io_0", "t0": 0.16539329197257757, "t1": 0.1740530829411}, {"kind": "gpu", "layer": "L06", "t0": 0.1726049999706447, "t1": 0.1742592080263421, "n": 3}, {"kind": "read", "layer": "L06", "thread": "expert-io_6", "t0": 0.16542233293876052, "t1": 0.17431433300953358}, {"kind": "read", "layer": "L06", "thread": "expert-io_7", "t0": 0.17271412501577288, "t1": 0.18071916699409485}, {"kind": "read", "layer": "L06", "thread": "expert-io_2", "t0": 0.17274037492461503, "t1": 0.1809292919933796}, {"kind": "wait", "layer": "L06", "t0": 0.17426324996631593, "t1": 0.18094774999190122}, {"kind": "gpu", "layer": "L06", "t0": 0.17426266695838422, "t1": 0.1828101669671014, "n": 3}, {"kind": "route", "layer": "L07", "t0": 0.18731604202184826, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L07", "t0": 0.18737950001377612, "t1": 0.1873882079962641}, {"kind": "read", "layer": "L07", "thread": "expert-io_3", "t0": 0.18108266696799546, "t1": 0.18861424992792308}, {"kind": "gpu", "layer": "L07", "t0": 0.18737883295398206, "t1": 0.18964608293026686, "n": 3}, {"kind": "read", "layer": "L07", "thread": "expert-io_1", "t0": 0.1811097499448806, "t1": 0.19127008295617998}, {"kind": "read", "layer": "L07", "thread": "expert-io_4", "t0": 0.18748241697903723, "t1": 0.19259395799599588}, {"kind": "wait", "layer": "L07", "t0": 0.1896502919262275, "t1": 0.19267487502656877}, {"kind": "gpu", "layer": "L07", "t0": 0.1896497500129044, "t1": 0.1945645830128342, "n": 3}, {"kind": "route", "layer": "L08", "t0": 0.20167783298529685, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L08", "t0": 0.2017463749507442, "t1": 0.20175337500404567}, {"kind": "read", "layer": "L08", "thread": "expert-io_6", "t0": 0.19279262493364513, "t1": 0.2030385829275474}, {"kind": "read", "layer": "L08", "thread": "expert-io_7", "t0": 0.1928182919509709, "t1": 0.20348141703289002}, {"kind": "gpu", "layer": "L08", "t0": 0.20174608298111707, "t1": 0.20349337498191744, "n": 2}, {"kind": "read", "layer": "L08", "thread": "expert-io_5", "t0": 0.20184183295350522, "t1": 0.21196937502827495}, {"kind": "read", "layer": "L08", "thread": "expert-io_0", "t0": 0.20187641691882163, "t1": 0.21220845798961818}, {"kind": "wait", "layer": "L08", "t0": 0.20349645800888538, "t1": 0.21225733298342675}, {"kind": "gpu", "layer": "L08", "t0": 0.20349591702688485, "t1": 0.21445216692518443, "n": 4}, {"kind": "read", "layer": "L09", "thread": "expert-io_1", "t0": 0.21236245799809694, "t1": 0.21647774998564273}, {"kind": "route", "layer": "L09", "t0": 0.21935004193801433, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L09", "t0": 0.21942070801742375, "t1": 0.21943329193163663}, {"kind": "gpu", "layer": "L09", "t0": 0.2194202080136165, "t1": 0.2219207079615444, "n": 4}, {"kind": "read", "layer": "L09", "thread": "expert-io_2", "t0": 0.21953791694249958, "t1": 0.22750520799309015}, {"kind": "read", "layer": "L09", "thread": "expert-io_3", "t0": 0.21956533298362046, "t1": 0.22754104202613235}, {"kind": "wait", "layer": "L09", "t0": 0.22192391694989055, "t1": 0.22755533293820918}, {"kind": "gpu", "layer": "L09", "t0": 0.2219234579242766, "t1": 0.22941987495869398, "n": 2}, {"kind": "read", "layer": "L10", "thread": "expert-io_7", "t0": 0.22767074999865144, "t1": 0.23183929198421538}, {"kind": "route", "layer": "L10", "t0": 0.23496208293363452, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L10", "t0": 0.23503741691820323, "t1": 0.23505024996120483}, {"kind": "gpu", "layer": "L10", "t0": 0.2350369170308113, "t1": 0.2374878330156207, "n": 4}, {"kind": "read", "layer": "L10", "thread": "expert-io_0", "t0": 0.23513974994421005, "t1": 0.24294258293230087}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.2351733329705894, "t1": 0.24305950000416487}, {"kind": "wait", "layer": "L10", "t0": 0.2374911669176072, "t1": 0.2431009579449892}, {"kind": "gpu", "layer": "L10", "t0": 0.23749083292204887, "t1": 0.24495554203167558, "n": 2}, {"kind": "read", "layer": "L11", "thread": "expert-io_6", "t0": 0.24319462501443923, "t1": 0.24737720796838403}, {"kind": "route", "layer": "L11", "t0": 0.2501338749425486, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L11", "t0": 0.25021858292166144, "t1": 0.2502308329567313}, {"kind": "gpu", "layer": "L11", "t0": 0.2502180419396609, "t1": 0.2534217919455841, "n": 3}, {"kind": "read", "layer": "L11", "thread": "expert-io_5", "t0": 0.2503599579213187, "t1": 0.26149170799180865}, {"kind": "read", "layer": "L11", "thread": "expert-io_3", "t0": 0.25033333292230964, "t1": 0.2619100420270115}, {"kind": "read", "layer": "L11", "thread": "expert-io_7", "t0": 0.2503867499763146, "t1": 0.262167957960628}, {"kind": "wait", "layer": "L11", "t0": 0.2534250000026077, "t1": 0.26222070795483887}, {"kind": "gpu", "layer": "L11", "t0": 0.2534246250288561, "t1": 0.2642659170087427, "n": 3}, {"kind": "read", "layer": "L12", "thread": "expert-io_0", "t0": 0.2623013749253005, "t1": 0.2702291249297559}, {"kind": "route", "layer": "L12", "t0": 0.2704598329728469, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L12", "t0": 0.27053691702894866, "t1": 0.2705461250152439}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.2623272920027375, "t1": 0.27067804196849465}, {"kind": "gpu", "layer": "L12", "t0": 0.2705365000292659, "t1": 0.2737072079908103, "n": 2}, {"kind": "read", "layer": "L12", "thread": "expert-io_1", "t0": 0.2707106249872595, "t1": 0.28221058298368007}, {"kind": "read", "layer": "L12", "thread": "expert-io_6", "t0": 0.2705847079632804, "t1": 0.2824161669705063}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.270683457958512, "t1": 0.2825565419625491}, {"kind": "wait", "layer": "L12", "t0": 0.27371141698677093, "t1": 0.2826125000137836}, {"kind": "gpu", "layer": "L12", "t0": 0.2737108329311013, "t1": 0.2859002499608323, "n": 4}, {"kind": "read", "layer": "L13", "thread": "expert-io_3", "t0": 0.28270087495911866, "t1": 0.29072895797435194}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.28272533300332725, "t1": 0.29096637503243983}, {"kind": "route", "layer": "L13", "t0": 0.29452549992129207, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L13", "t0": 0.29461629199795425, "t1": 0.29462866694666445}, {"kind": "gpu", "layer": "L13", "t0": 0.2946157499682158, "t1": 0.2974777079652995, "n": 3}, {"kind": "read", "layer": "L13", "thread": "expert-io_0", "t0": 0.294717957964167, "t1": 0.30564612499438226}, {"kind": "read", "layer": "L13", "thread": "expert-io_5", "t0": 0.29475224995985627, "t1": 0.3056887499988079}, {"kind": "read", "layer": "L13", "thread": "expert-io_1", "t0": 0.29478191700764, "t1": 0.3060151250101626}, {"kind": "wait", "layer": "L13", "t0": 0.29748108296189457, "t1": 0.3060804170090705}, {"kind": "gpu", "layer": "L13", "t0": 0.2974804169498384, "t1": 0.3089998329523951, "n": 3}, {"kind": "read", "layer": "L14", "thread": "expert-io_2", "t0": 0.3062046669656411, "t1": 0.3161670829867944}, {"kind": "read", "layer": "L14", "thread": "expert-io_4", "t0": 0.30617620795965195, "t1": 0.316376082948409}, {"kind": "route", "layer": "L14", "t0": 0.33352250000461936, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L14", "t0": 0.33360649994574487, "t1": 0.3336199999321252}, {"kind": "gpu", "layer": "L14", "t0": 0.33360595803242177, "t1": 0.33717954193707556, "n": 3}, {"kind": "read", "layer": "L14", "thread": "expert-io_7", "t0": 0.33372641692403704, "t1": 0.34747449995484203}, {"kind": "read", "layer": "L14", "thread": "expert-io_6", "t0": 0.3337542919907719, "t1": 0.3477243329398334}, {"kind": "read", "layer": "L14", "thread": "expert-io_0", "t0": 0.3337817919673398, "t1": 0.34888966695871204}, {"kind": "wait", "layer": "L14", "t0": 0.33718329202383757, "t1": 0.3489511669613421}, {"kind": "gpu", "layer": "L14", "t0": 0.3371828329982236, "t1": 0.3516567499609664, "n": 3}, {"kind": "route", "layer": "L15", "t0": 0.36010612500831485, "n": 6, "hits": 0}, {"kind": "read", "layer": "L15", "thread": "expert-io_1", "t0": 0.34903770801611245, "t1": 0.3605498749529943}, {"kind": "read", "layer": "L15", "thread": "expert-io_3", "t0": 0.3490667500300333, "t1": 0.3612180829513818}, {"kind": "read", "layer": "L15", "thread": "expert-io_2", "t0": 0.34916874999180436, "t1": 0.36195745796430856}, {"kind": "read", "layer": "L15", "thread": "expert-io_5", "t0": 0.36020887491758913, "t1": 0.3716513749677688}, {"kind": "read", "layer": "L15", "thread": "expert-io_7", "t0": 0.3602439999813214, "t1": 0.37279833294451237}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.3602797919884324, "t1": 0.37287829199340194}, {"kind": "wait", "layer": "L15", "t0": 0.3601900829235092, "t1": 0.3729016249999404}, {"kind": "gpu", "layer": "L15", "t0": 0.36018941702786833, "t1": 0.3778153749881312, "n": 6}, {"kind": "read", "layer": "L16", "thread": "expert-io_4", "t0": 0.3731417499948293, "t1": 0.3811392920324579}, {"kind": "read", "layer": "L16", "thread": "expert-io_0", "t0": 0.37316879199352115, "t1": 0.38139091699849814}, {"kind": "route", "layer": "L16", "t0": 0.3861865419894457, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L16", "t0": 0.3862842919770628, "t1": 0.38629366701934487}, {"kind": "gpu", "layer": "L16", "t0": 0.3862837499473244, "t1": 0.38989350001793355, "n": 2}, {"kind": "read", "layer": "L16", "thread": "expert-io_2", "t0": 0.3864437500014901, "t1": 0.40125712496228516}, {"kind": "read", "layer": "L16", "thread": "expert-io_3", "t0": 0.3863360829418525, "t1": 0.4015406669350341}, {"kind": "read", "layer": "L16", "thread": "expert-io_7", "t0": 0.3865307499654591, "t1": 0.40157441701740026}, {"kind": "read", "layer": "L16", "thread": "expert-io_5", "t0": 0.38647045800462365, "t1": 0.4017990829888731}, {"kind": "wait", "layer": "L16", "t0": 0.3898980419617146, "t1": 0.40186512493528426}, {"kind": "gpu", "layer": "L16", "t0": 0.38989745802246034, "t1": 0.40493779198732227, "n": 4}, {"kind": "read", "layer": "L17", "thread": "expert-io_0", "t0": 0.4021087499568239, "t1": 0.41365912498440593}, {"kind": "route", "layer": "L17", "t0": 0.413611541967839, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L17", "t0": 0.4137517079943791, "t1": 0.4137633750215173}, {"kind": "read", "layer": "L17", "thread": "expert-io_1", "t0": 0.40197104192338884, "t1": 0.41390804201364517}, {"kind": "read", "layer": "L17", "thread": "expert-io_4", "t0": 0.40199816692620516, "t1": 0.41397150000557303}, {"kind": "gpu", "layer": "L17", "t0": 0.4137510829605162, "t1": 0.41718295798636973, "n": 2}, {"kind": "read", "layer": "L17", "thread": "expert-io_1", "t0": 0.4139120419276878, "t1": 0.4218638329766691}, {"kind": "read", "layer": "L17", "thread": "expert-io_2", "t0": 0.4139428329654038, "t1": 0.4219429169315845}, {"kind": "wait", "layer": "L17", "t0": 0.41718741692602634, "t1": 0.4219635420013219}, {"kind": "gpu", "layer": "L17", "t0": 0.41718699992634356, "t1": 0.4257521670078859, "n": 4}, {"kind": "read", "layer": "L18", "thread": "expert-io_7", "t0": 0.42218645801767707, "t1": 0.42991329194046557}, {"kind": "read", "layer": "L18", "thread": "expert-io_5", "t0": 0.42221304192207754, "t1": 0.43025350000243634}, {"kind": "route", "layer": "L18", "t0": 0.43450204201508313, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L18", "t0": 0.4345599579392001, "t1": 0.43458037497475743}, {"kind": "read", "layer": "L18", "thread": "expert-io_0", "t0": 0.4346236669225618, "t1": 0.438946291920729}, {"kind": "gpu", "layer": "L18", "t0": 0.43455949996132404, "t1": 0.43979983299504966, "n": 5}, {"kind": "wait", "layer": "L18", "t0": 0.43980354198720306, "t1": 0.4398130829213187}, {"kind": "gpu", "layer": "L18", "t0": 0.4398030829615891, "t1": 0.4412500000325963, "n": 1}, {"kind": "route", "layer": "L19", "t0": 0.4492931249551475, "n": 6, "hits": 0}, {"kind": "read", "layer": "L19", "thread": "expert-io_3", "t0": 0.4390011669602245, "t1": 0.45072341698687524}, {"kind": "read", "layer": "L19", "thread": "expert-io_1", "t0": 0.4390279579674825, "t1": 0.4507581249345094}, {"kind": "read", "layer": "L19", "thread": "expert-io_2", "t0": 0.43905837496276945, "t1": 0.4509454999351874}, {"kind": "read", "layer": "L19", "thread": "expert-io_4", "t0": 0.4494773750193417, "t1": 0.46483037492726}, {"kind": "read", "layer": "L19", "thread": "expert-io_7", "t0": 0.4494097080314532, "t1": 0.46488749992568046}, {"kind": "read", "layer": "L19", "thread": "expert-io_0", "t0": 0.44950658292509615, "t1": 0.4653366249985993}, {"kind": "read", "layer": "L19", "thread": "expert-io_5", "t0": 0.44944324996322393, "t1": 0.4654922919580713}, {"kind": "wait", "layer": "L19", "t0": 0.4493902079993859, "t1": 0.4655473750317469}, {"kind": "gpu", "layer": "L19", "t0": 0.44938987493515015, "t1": 0.4689214170211926, "n": 6}, {"kind": "read", "layer": "L20", "thread": "expert-io_6", "t0": 0.4656603749608621, "t1": 0.4707224579760805}, {"kind": "route", "layer": "L20", "t0": 0.4736586249200627, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L20", "t0": 0.47372983302921057, "t1": 0.47374237491749227}, {"kind": "gpu", "layer": "L20", "t0": 0.47372941696085036, "t1": 0.47548812499735504, "n": 4}, {"kind": "read", "layer": "L20", "thread": "expert-io_1", "t0": 0.4737854580162093, "t1": 0.4833620829740539}, {"kind": "read", "layer": "L20", "thread": "expert-io_2", "t0": 0.47387366695329547, "t1": 0.4835664170095697}, {"kind": "wait", "layer": "L20", "t0": 0.47549145796801895, "t1": 0.48362199997063726}, {"kind": "gpu", "layer": "L20", "t0": 0.47549104201607406, "t1": 0.4856185829266906, "n": 2}, {"kind": "route", "layer": "L21", "t0": 0.48961166699882597, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L21", "t0": 0.48969062499236315, "t1": 0.48969812493305653}, {"kind": "gpu", "layer": "L21", "t0": 0.4896899579325691, "t1": 0.4909767499193549, "n": 2}, {"kind": "read", "layer": "L21", "thread": "expert-io_7", "t0": 0.4837120419833809, "t1": 0.49617791699711233}, {"kind": "read", "layer": "L21", "thread": "expert-io_0", "t0": 0.48373654193710536, "t1": 0.4999985829927027}, {"kind": "read", "layer": "L21", "thread": "expert-io_3", "t0": 0.4898123749298975, "t1": 0.5024743749527261}, {"kind": "read", "layer": "L21", "thread": "expert-io_6", "t0": 0.489839541958645, "t1": 0.5027187499217689}, {"kind": "wait", "layer": "L21", "t0": 0.4909805420320481, "t1": 0.5027951250085607}, {"kind": "gpu", "layer": "L21", "t0": 0.4909800000023097, "t1": 0.5050594579661265, "n": 4}, {"kind": "route", "layer": "L22", "t0": 0.5086046250071377, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L22", "t0": 0.5086868749931455, "t1": 0.5086933749262244}, {"kind": "gpu", "layer": "L22", "t0": 0.5086863749893382, "t1": 0.509849541937001, "n": 1}, {"kind": "read", "layer": "L22", "thread": "expert-io_2", "t0": 0.5029677919810638, "t1": 0.52158366702497}, {"kind": "read", "layer": "L22", "thread": "expert-io_5", "t0": 0.5029962919652462, "t1": 0.5230062499176711}, {"kind": "read", "layer": "L22", "thread": "expert-io_1", "t0": 0.5029395000310615, "t1": 0.523180624935776}, {"kind": "read", "layer": "L22", "thread": "expert-io_7", "t0": 0.5087965419515967, "t1": 0.5264554580207914}, {"kind": "read", "layer": "L22", "thread": "expert-io_0", "t0": 0.5088272920111194, "t1": 0.5268013749737293}, {"kind": "wait", "layer": "L22", "t0": 0.5098534999415278, "t1": 0.5268612499348819}, {"kind": "gpu", "layer": "L22", "t0": 0.5098529999377206, "t1": 0.5292549999430776, "n": 5}, {"kind": "route", "layer": "L23", "t0": 0.5336613330291584, "n": 6, "hits": 0}, {"kind": "read", "layer": "L23", "thread": "expert-io_6", "t0": 0.5269674999872223, "t1": 0.5454319999553263}, {"kind": "read", "layer": "L23", "thread": "expert-io_3", "t0": 0.5270230419700965, "t1": 0.5501947079319507}, {"kind": "read", "layer": "L23", "thread": "expert-io_4", "t0": 0.5269947919296101, "t1": 0.5507407499244437}, {"kind": "read", "layer": "L23", "thread": "expert-io_5", "t0": 0.5337549579562619, "t1": 0.553904291940853}, {"kind": "read", "layer": "L23", "thread": "expert-io_1", "t0": 0.5337849999777973, "t1": 0.5540978750213981}, {"kind": "read", "layer": "L23", "thread": "expert-io_7", "t0": 0.5338103750254959, "t1": 0.5543289999477565}, {"kind": "wait", "layer": "L23", "t0": 0.5337367919273674, "t1": 0.5543799169827253}, {"kind": "gpu", "layer": "L23", "t0": 0.5337362500140443, "t1": 0.5577526249689981, "n": 6}, {"kind": "route", "layer": "L24", "t0": 0.5634162919595838, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L24", "t0": 0.5634818329708651, "t1": 0.5634922919562086}, {"kind": "read", "layer": "L24", "thread": "expert-io_0", "t0": 0.5545186250237748, "t1": 0.5644398749573156}, {"kind": "read", "layer": "L24", "thread": "expert-io_2", "t0": 0.5544910419266671, "t1": 0.5647155420156196}, {"kind": "gpu", "layer": "L24", "t0": 0.5634814170189202, "t1": 0.5660291669191793, "n": 4}, {"kind": "read", "layer": "L24", "thread": "expert-io_3", "t0": 0.5635908750118688, "t1": 0.5691487080184743}, {"kind": "wait", "layer": "L24", "t0": 0.5660322499461472, "t1": 0.5692058749264106}, {"kind": "gpu", "layer": "L24", "t0": 0.5660317919682711, "t1": 0.5709641670109704, "n": 2}, {"kind": "read", "layer": "L25", "thread": "expert-io_5", "t0": 0.5693172080209479, "t1": 0.5744139580056071}, {"kind": "route", "layer": "L25", "t0": 0.5750698749907315, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L25", "t0": 0.5751330829225481, "t1": 0.5751453749835491}, {"kind": "gpu", "layer": "L25", "t0": 0.575132624944672, "t1": 0.5770339999580756, "n": 4}, {"kind": "read", "layer": "L25", "thread": "expert-io_6", "t0": 0.5752783329226077, "t1": 0.5848242919892073}, {"kind": "read", "layer": "L25", "thread": "expert-io_7", "t0": 0.5751905830111355, "t1": 0.584856417030096}, {"kind": "wait", "layer": "L25", "t0": 0.5770377080189064, "t1": 0.5848734580213204}, {"kind": "gpu", "layer": "L25", "t0": 0.5770373329287395, "t1": 0.5867749999742955, "n": 2}, {"kind": "read", "layer": "L26", "thread": "expert-io_0", "t0": 0.584999791928567, "t1": 0.5901492079719901}, {"kind": "route", "layer": "L26", "t0": 0.5907223749672994, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L26", "t0": 0.5907878750003874, "t1": 0.5907997499452904}, {"kind": "gpu", "layer": "L26", "t0": 0.5907873749965802, "t1": 0.5926934169838205, "n": 4}, {"kind": "read", "layer": "L26", "thread": "expert-io_3", "t0": 0.5908412919379771, "t1": 0.6003127499716356}, {"kind": "read", "layer": "L26", "thread": "expert-io_1", "t0": 0.5909278329927474, "t1": 0.600360041949898}, {"kind": "wait", "layer": "L26", "t0": 0.5926965830149129, "t1": 0.600429332931526}, {"kind": "gpu", "layer": "L26", "t0": 0.5926962499506772, "t1": 0.6026997499866411, "n": 2}, {"kind": "route", "layer": "L27", "t0": 0.6071106669260189, "n": 6, "hits": 0}, {"kind": "read", "layer": "L27", "thread": "expert-io_6", "t0": 0.6005627919221297, "t1": 0.6242767079966143}, {"kind": "read", "layer": "L27", "thread": "expert-io_4", "t0": 0.6005352919455618, "t1": 0.6245512500172481}, {"kind": "read", "layer": "L27", "thread": "expert-io_7", "t0": 0.6005885829217732, "t1": 0.6248344579944387}, {"kind": "read", "layer": "L27", "thread": "expert-io_0", "t0": 0.6071992500219494, "t1": 0.6287571670254692}, {"kind": "read", "layer": "L27", "thread": "expert-io_5", "t0": 0.6072317080106586, "t1": 0.6289913329528645}, {"kind": "read", "layer": "L27", "thread": "expert-io_3", "t0": 0.6072577920276672, "t1": 0.6290166670223698}, {"kind": "wait", "layer": "L27", "t0": 0.6071818749187514, "t1": 0.629028582945466}, {"kind": "gpu", "layer": "L27", "t0": 0.6071814999449998, "t1": 0.6322962079429999, "n": 6}, {"kind": "route", "layer": "L28", "t0": 0.6403192919678986, "n": 6, "hits": 0}, {"kind": "read", "layer": "L28", "thread": "expert-io_2", "t0": 0.6291994999628514, "t1": 0.6439187920186669}, {"kind": "read", "layer": "L28", "thread": "expert-io_6", "t0": 0.6292561669833958, "t1": 0.6484698329586536}, {"kind": "read", "layer": "L28", "thread": "expert-io_1", "t0": 0.6292263750219718, "t1": 0.6485439579701051}, {"kind": "read", "layer": "L28", "thread": "expert-io_7", "t0": 0.6404352919198573, "t1": 0.6578378329286352}, {"kind": "read", "layer": "L28", "thread": "expert-io_0", "t0": 0.6404660829575732, "t1": 0.6580226669320837}, {"kind": "read", "layer": "L28", "thread": "expert-io_5", "t0": 0.6404924169182777, "t1": 0.6581846249755472}, {"kind": "wait", "layer": "L28", "t0": 0.6404133329633623, "t1": 0.6582026670221239}, {"kind": "gpu", "layer": "L28", "t0": 0.6404127919813618, "t1": 0.6620797920040786, "n": 6}, {"kind": "route", "layer": "L29", "t0": 0.6679536249721423, "n": 6, "hits": 0}, {"kind": "read", "layer": "L29", "thread": "expert-io_3", "t0": 0.6583909579785541, "t1": 0.6773831669706851}, {"kind": "read", "layer": "L29", "thread": "expert-io_4", "t0": 0.6583672079723328, "t1": 0.6779220829484984}, {"kind": "read", "layer": "L29", "thread": "expert-io_2", "t0": 0.6584200420184061, "t1": 0.6783100829925388}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.6680894999299198, "t1": 0.6866814580280334}, {"kind": "read", "layer": "L29", "thread": "expert-io_1", "t0": 0.6680574999190867, "t1": 0.6872440000297502}, {"kind": "read", "layer": "L29", "thread": "expert-io_0", "t0": 0.668114791973494, "t1": 0.6874907920137048}, {"kind": "wait", "layer": "L29", "t0": 0.6680380000034347, "t1": 0.6875061249593273}, {"kind": "gpu", "layer": "L29", "t0": 0.668037416995503, "t1": 0.6920868749730289, "n": 6}, {"kind": "read", "layer": "L30", "thread": "expert-io_6", "t0": 0.6876392079284415, "t1": 0.6973597080213949}, {"kind": "read", "layer": "L30", "thread": "expert-io_5", "t0": 0.6876654579536989, "t1": 0.6974302500020713}, {"kind": "route", "layer": "L30", "t0": 0.6979190829442814, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L30", "t0": 0.6980170420138165, "t1": 0.698029667022638}, {"kind": "gpu", "layer": "L30", "t0": 0.6980166669236496, "t1": 0.7017048329580575, "n": 3}, {"kind": "read", "layer": "L30", "thread": "expert-io_7", "t0": 0.6982045419281349, "t1": 0.712582541978918}, {"kind": "read", "layer": "L30", "thread": "expert-io_4", "t0": 0.6980856249574572, "t1": 0.7126159579493105}, {"kind": "read", "layer": "L30", "thread": "expert-io_2", "t0": 0.6981787499971688, "t1": 0.7127163329860196}, {"kind": "wait", "layer": "L30", "t0": 0.7017092079622671, "t1": 0.7127872919663787}, {"kind": "gpu", "layer": "L30", "t0": 0.7017086669802666, "t1": 0.7152782919583842, "n": 3}, {"kind": "route", "layer": "L31", "t0": 0.7236040829448029, "n": 6, "hits": 0}, {"kind": "read", "layer": "L31", "thread": "expert-io_0", "t0": 0.712883000029251, "t1": 0.7289348329650238}, {"kind": "read", "layer": "L31", "thread": "expert-io_3", "t0": 0.7129114579875022, "t1": 0.7325154999271035}, {"kind": "read", "layer": "L31", "thread": "expert-io_6", "t0": 0.7129387080203742, "t1": 0.7329704170115292}, {"kind": "read", "layer": "L31", "thread": "expert-io_7", "t0": 0.7237410829402506, "t1": 0.7406185419531539}, {"kind": "read", "layer": "L31", "thread": "expert-io_4", "t0": 0.7237685830332339, "t1": 0.7407872079638764}, {"kind": "read", "layer": "L31", "thread": "expert-io_1", "t0": 0.7237076669698581, "t1": 0.7410209999652579}, {"kind": "wait", "layer": "L31", "t0": 0.7236883749719709, "t1": 0.741046458017081}, {"kind": "gpu", "layer": "L31", "t0": 0.7236879579722881, "t1": 0.747460666927509, "n": 6}, {"kind": "read", "layer": "L32", "thread": "expert-io_2", "t0": 0.7412374169798568, "t1": 0.7553710829233751}, {"kind": "read", "layer": "L32", "thread": "expert-io_5", "t0": 0.7412092079175636, "t1": 0.7553964169928804}, {"kind": "read", "layer": "L32", "thread": "expert-io_0", "t0": 0.7413240829482675, "t1": 0.7556307499762625}, {"kind": "route", "layer": "L32", "t0": 0.7593610419426113, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L32", "t0": 0.7594676669687033, "t1": 0.7594821249367669}, {"kind": "gpu", "layer": "L32", "t0": 0.7594670000253245, "t1": 0.7632069169776514, "n": 3}, {"kind": "read", "layer": "L32", "thread": "expert-io_6", "t0": 0.7595897919964045, "t1": 0.7739547919481993}, {"kind": "read", "layer": "L32", "thread": "expert-io_7", "t0": 0.7596264169551432, "t1": 0.7741579579887912}, {"kind": "read", "layer": "L32", "thread": "expert-io_4", "t0": 0.7596550829475746, "t1": 0.7742352079367265}, {"kind": "wait", "layer": "L32", "t0": 0.7632111669518054, "t1": 0.7742506249342114}, {"kind": "gpu", "layer": "L32", "t0": 0.7632106669479981, "t1": 0.7771372919669375, "n": 3}, {"kind": "route", "layer": "L33", "t0": 0.7855400829575956, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L33", "t0": 0.7856175419874489, "t1": 0.7856236669467762}, {"kind": "gpu", "layer": "L33", "t0": 0.7856171249877661, "t1": 0.7882776670157909, "n": 1}, {"kind": "read", "layer": "L33", "thread": "expert-io_3", "t0": 0.7744064999278635, "t1": 0.7888073329813778}, {"kind": "read", "layer": "L33", "thread": "expert-io_2", "t0": 0.7744323749793693, "t1": 0.7916954170214012}, {"kind": "read", "layer": "L33", "thread": "expert-io_5", "t0": 0.7745209169806913, "t1": 0.792104082996957}, {"kind": "read", "layer": "L33", "thread": "expert-io_6", "t0": 0.7857892499305308, "t1": 0.7979722500313073}, {"kind": "read", "layer": "L33", "thread": "expert-io_1", "t0": 0.7857542919227853, "t1": 0.7979989999439567}, {"kind": "wait", "layer": "L33", "t0": 0.7882813749602064, "t1": 0.7980205420171842}, {"kind": "gpu", "layer": "L33", "t0": 0.7882809999864548, "t1": 0.8019706249469891, "n": 5}, {"kind": "read", "layer": "L34", "thread": "expert-io_4", "t0": 0.7981670419685543, "t1": 0.8077640000265092}, {"kind": "read", "layer": "L34", "thread": "expert-io_0", "t0": 0.7981930419337004, "t1": 0.8080109169241041}, {"kind": "route", "layer": "L34", "t0": 0.8101874999701977, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L34", "t0": 0.8103376249782741, "t1": 0.8103572080144659}, {"kind": "gpu", "layer": "L34", "t0": 0.8103362920228392, "t1": 0.8145589999621734, "n": 3}, {"kind": "read", "layer": "L34", "thread": "expert-io_3", "t0": 0.8105337499873713, "t1": 0.8248807499185205}, {"kind": "read", "layer": "L34", "thread": "expert-io_2", "t0": 0.8105704579502344, "t1": 0.8249898329377174}, {"kind": "read", "layer": "L34", "thread": "expert-io_5", "t0": 0.8106004999717698, "t1": 0.8251439579762518}, {"kind": "wait", "layer": "L34", "t0": 0.8145639579743147, "t1": 0.8252146249869838}, {"kind": "gpu", "layer": "L34", "t0": 0.8145634579705074, "t1": 0.8281304169213399, "n": 3}, {"kind": "route", "layer": "L35", "t0": 0.8368126669665799, "n": 6, "hits": 0}, {"kind": "read", "layer": "L35", "thread": "expert-io_1", "t0": 0.8253222919302061, "t1": 0.8399395829765126}, {"kind": "read", "layer": "L35", "thread": "expert-io_4", "t0": 0.8253772499738261, "t1": 0.8411496250191703}, {"kind": "read", "layer": "L35", "thread": "expert-io_7", "t0": 0.8253502079751343, "t1": 0.8447037499863654}, {"kind": "read", "layer": "L35", "thread": "expert-io_6", "t0": 0.8369226249633357, "t1": 0.8534886250272393}, {"kind": "read", "layer": "L35", "thread": "expert-io_3", "t0": 0.83695937495213, "t1": 0.8537080419482663}, {"kind": "read", "layer": "L35", "thread": "expert-io_2", "t0": 0.8369883749401197, "t1": 0.8539128330303356}, {"kind": "wait", "layer": "L35", "t0": 0.8369040419347584, "t1": 0.8539323329459876}, {"kind": "gpu", "layer": "L35", "t0": 0.8369036669610068, "t1": 0.8610307079507038, "n": 6}, {"kind": "read", "layer": "L36", "thread": "expert-io_5", "t0": 0.8541532499948516, "t1": 0.8682295000180602}, {"kind": "read", "layer": "L36", "thread": "expert-io_1", "t0": 0.8541797919897363, "t1": 0.8683969170087948}, {"kind": "read", "layer": "L36", "thread": "expert-io_0", "t0": 0.8541240829508752, "t1": 0.8684117919765413}, {"kind": "route", "layer": "L36", "t0": 0.8716580829350278, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L36", "t0": 0.8717578329378739, "t1": 0.8717719999840483}, {"kind": "gpu", "layer": "L36", "t0": 0.871756957960315, "t1": 0.8757656669477001, "n": 3}, {"kind": "read", "layer": "L36", "thread": "expert-io_7", "t0": 0.8718975000083447, "t1": 0.8859780830098316}, {"kind": "read", "layer": "L36", "thread": "expert-io_6", "t0": 0.8719352920306846, "t1": 0.886173167033121}, {"kind": "read", "layer": "L36", "thread": "expert-io_3", "t0": 0.8719616249436513, "t1": 0.8864498749608174}, {"kind": "wait", "layer": "L36", "t0": 0.875770292012021, "t1": 0.88646633294411}, {"kind": "gpu", "layer": "L36", "t0": 0.8757696669781581, "t1": 0.8894379580160603, "n": 3}, {"kind": "route", "layer": "L37", "t0": 0.8978787920204923, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L37", "t0": 0.8979592500254512, "t1": 0.8979716249741614}, {"kind": "gpu", "layer": "L37", "t0": 0.8979588749352843, "t1": 0.9008589999284595, "n": 1}, {"kind": "read", "layer": "L37", "thread": "expert-io_5", "t0": 0.8866555419517681, "t1": 0.9016024579759687}, {"kind": "read", "layer": "L37", "thread": "expert-io_4", "t0": 0.8866275829495862, "t1": 0.9037224579369649}, {"kind": "read", "layer": "L37", "thread": "expert-io_1", "t0": 0.8866807919694111, "t1": 0.9040537499822676}, {"kind": "read", "layer": "L37", "thread": "expert-io_2", "t0": 0.8980845420155674, "t1": 0.9098688330268487}, {"kind": "read", "layer": "L37", "thread": "expert-io_7", "t0": 0.8981185000156984, "t1": 0.9099531249376014}, {"kind": "wait", "layer": "L37", "t0": 0.9008627919247374, "t1": 0.9100245420122519}, {"kind": "gpu", "layer": "L37", "t0": 0.9008623749250546, "t1": 0.9139189999550581, "n": 5}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 0.9101711249677464, "t1": 0.919866833020933}, {"kind": "read", "layer": "L38", "thread": "expert-io_3", "t0": 0.9101413750322536, "t1": 0.9200510829687119}, {"kind": "route", "layer": "L38", "t0": 0.9228579999180511, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L38", "t0": 0.9229576250072569, "t1": 0.9229717500275001}, {"kind": "gpu", "layer": "L38", "t0": 0.922956999973394, "t1": 0.926973249996081, "n": 3}, {"kind": "read", "layer": "L38", "thread": "expert-io_1", "t0": 0.9231384999584407, "t1": 0.9374232919653878}, {"kind": "read", "layer": "L38", "thread": "expert-io_4", "t0": 0.9231121250195429, "t1": 0.9374927500030026}, {"kind": "read", "layer": "L38", "thread": "expert-io_5", "t0": 0.923077707993798, "t1": 0.9375062920153141}, {"kind": "wait", "layer": "L38", "t0": 0.9269769579404965, "t1": 0.9375249999575317}, {"kind": "gpu", "layer": "L38", "t0": 0.9269766249926761, "t1": 0.9406387499766424, "n": 3}, {"kind": "route", "layer": "L39", "t0": 0.9483829169766977, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 0.9484328329563141, "t1": 0.9484492079354823}, {"kind": "gpu", "layer": "L39", "t0": 0.9484324579825625, "t1": 0.9535431249532849, "n": 6}]}, {"total": 0.8420797090511769, "events": [{"kind": "route", "layer": "L00", "t0": 0.010876375017687678, "n": 6, "hits": 0}, {"kind": "read", "layer": "L00", "thread": "expert-io_7", "t0": 0.011041167075745761, "t1": 0.03864362509921193}, {"kind": "read", "layer": "L00", "thread": "expert-io_6", "t0": 0.011082125012762845, "t1": 0.03904516703914851}, {"kind": "read", "layer": "L00", "thread": "expert-io_3", "t0": 0.011142375064082444, "t1": 0.039258250035345554}, {"kind": "read", "layer": "L00", "thread": "expert-io_2", "t0": 0.011213625082746148, "t1": 0.039470375049859285}, {"kind": "read", "layer": "L00", "thread": "expert-io_0", "t0": 0.011112292064353824, "t1": 0.039502167026512325}, {"kind": "read", "layer": "L00", "thread": "expert-io_1", "t0": 0.011264667031355202, "t1": 0.039774500066414475}, {"kind": "wait", "layer": "L00", "t0": 0.011016042088158429, "t1": 0.03984891704749316}, {"kind": "gpu", "layer": "L00", "t0": 0.011015166994184256, "t1": 0.04570379201322794, "n": 6}, {"kind": "read", "layer": "L01", "thread": "expert-io_5", "t0": 0.03996825008653104, "t1": 0.053549875039607286}, {"kind": "read", "layer": "L01", "thread": "expert-io_4", "t0": 0.039999250089749694, "t1": 0.05445925006642938}, {"kind": "read", "layer": "L01", "thread": "expert-io_7", "t0": 0.040027417009696364, "t1": 0.05448454199358821}, {"kind": "route", "layer": "L01", "t0": 0.06951920909341425, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L01", "t0": 0.0696427091024816, "t1": 0.06965437508188188}, {"kind": "gpu", "layer": "L01", "t0": 0.0696419170126319, "t1": 0.07198150001931936, "n": 2}, {"kind": "read", "layer": "L01", "thread": "expert-io_2", "t0": 0.06981791707221419, "t1": 0.08750962500926107}, {"kind": "read", "layer": "L01", "thread": "expert-io_3", "t0": 0.06977483408991247, "t1": 0.08777400001417845}, {"kind": "read", "layer": "L01", "thread": "expert-io_0", "t0": 0.0698493750533089, "t1": 0.08785433403681964}, {"kind": "read", "layer": "L01", "thread": "expert-io_1", "t0": 0.0699277090607211, "t1": 0.08797425008378923}, {"kind": "wait", "layer": "L01", "t0": 0.07198650005739182, "t1": 0.08799029199872166}, {"kind": "gpu", "layer": "L01", "t0": 0.07198587502352893, "t1": 0.09020133409649134, "n": 4}, {"kind": "route", "layer": "L02", "t0": 0.09647370909806341, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L02", "t0": 0.0965546250808984, "t1": 0.09656066703610122}, {"kind": "gpu", "layer": "L02", "t0": 0.09655408409889787, "t1": 0.09863758401479572, "n": 1}, {"kind": "read", "layer": "L02", "thread": "expert-io_4", "t0": 0.08821358403656632, "t1": 0.10577862500213087}, {"kind": "read", "layer": "L02", "thread": "expert-io_5", "t0": 0.08818425005301833, "t1": 0.10579620907083154}, {"kind": "read", "layer": "L02", "thread": "expert-io_7", "t0": 0.08827162499073893, "t1": 0.10844945907592773}, {"kind": "read", "layer": "L02", "thread": "expert-io_2", "t0": 0.09667391702532768, "t1": 0.1117928340099752}, {"kind": "read", "layer": "L02", "thread": "expert-io_3", "t0": 0.09670812508556992, "t1": 0.11207295907661319}, {"kind": "wait", "layer": "L02", "t0": 0.09864162502344698, "t1": 0.1121559590101242}, {"kind": "gpu", "layer": "L02", "t0": 0.09864120907150209, "t1": 0.11463841702789068, "n": 5}, {"kind": "route", "layer": "L03", "t0": 0.11943720909766853, "n": 6, "hits": 0}, {"kind": "read", "layer": "L03", "thread": "expert-io_1", "t0": 0.11229262501001358, "t1": 0.1308192500146106}, {"kind": "read", "layer": "L03", "thread": "expert-io_6", "t0": 0.1123234590049833, "t1": 0.13190070900600404}, {"kind": "read", "layer": "L03", "thread": "expert-io_0", "t0": 0.1123512500198558, "t1": 0.13638662500306964}, {"kind": "read", "layer": "L03", "thread": "expert-io_5", "t0": 0.1195553750731051, "t1": 0.13977050001267344}, {"kind": "read", "layer": "L03", "thread": "expert-io_7", "t0": 0.11958929209504277, "t1": 0.14003879204392433}, {"kind": "read", "layer": "L03", "thread": "expert-io_2", "t0": 0.1196170001057908, "t1": 0.14032595907337964}, {"kind": "wait", "layer": "L03", "t0": 0.11953520902898163, "t1": 0.14039916708134115}, {"kind": "gpu", "layer": "L03", "t0": 0.11953470902517438, "t1": 0.14380433410406113, "n": 6}, {"kind": "route", "layer": "L04", "t0": 0.14851025003008544, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L04", "t0": 0.14859108405653387, "t1": 0.1485971671063453}, {"kind": "gpu", "layer": "L04", "t0": 0.14859075006097555, "t1": 0.15053754206746817, "n": 1}, {"kind": "read", "layer": "L04", "thread": "expert-io_4", "t0": 0.14051166700664908, "t1": 0.15211141703184694}, {"kind": "read", "layer": "L04", "thread": "expert-io_3", "t0": 0.14054229203611612, "t1": 0.15626029204577208}, {"kind": "read", "layer": "L04", "thread": "expert-io_1", "t0": 0.14056825009174645, "t1": 0.15643883403390646}, {"kind": "read", "layer": "L04", "thread": "expert-io_0", "t0": 0.14870658400468528, "t1": 0.15958808409050107}, {"kind": "read", "layer": "L04", "thread": "expert-io_5", "t0": 0.14874266705010086, "t1": 0.1598523750435561}, {"kind": "wait", "layer": "L04", "t0": 0.1505410000681877, "t1": 0.15986779204104096}, {"kind": "gpu", "layer": "L04", "t0": 0.15054054209031165, "t1": 0.16210795904044062, "n": 5}, {"kind": "route", "layer": "L05", "t0": 0.16647170903161168, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L05", "t0": 0.1665348750539124, "t1": 0.16654400003608316}, {"kind": "read", "layer": "L05", "thread": "expert-io_6", "t0": 0.1600397500442341, "t1": 0.16833479201886803}, {"kind": "gpu", "layer": "L05", "t0": 0.1665344591019675, "t1": 0.16875808406621218, "n": 3}, {"kind": "read", "layer": "L05", "thread": "expert-io_2", "t0": 0.16001412505283952, "t1": 0.17013291700277478}, {"kind": "read", "layer": "L05", "thread": "expert-io_4", "t0": 0.1666383750271052, "t1": 0.17138379206880927}, {"kind": "wait", "layer": "L05", "t0": 0.16876145906280726, "t1": 0.17143987503368407}, {"kind": "gpu", "layer": "L05", "t0": 0.16876095905900002, "t1": 0.1732685420429334, "n": 3}, {"kind": "read", "layer": "L06", "thread": "expert-io_1", "t0": 0.1714799590408802, "t1": 0.17563445901032537}, {"kind": "route", "layer": "L06", "t0": 0.178457083995454, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L06", "t0": 0.17851729202084243, "t1": 0.17853420902974904}, {"kind": "gpu", "layer": "L06", "t0": 0.17851691704709083, "t1": 0.18113766703754663, "n": 6}, {"kind": "route", "layer": "L07", "t0": 0.1854240420507267, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L07", "t0": 0.18547416699584574, "t1": 0.18548733403440565}, {"kind": "read", "layer": "L07", "thread": "expert-io_5", "t0": 0.17866925010457635, "t1": 0.18655991705600172}, {"kind": "read", "layer": "L07", "thread": "expert-io_7", "t0": 0.17869358405005187, "t1": 0.18664750002790242}, {"kind": "gpu", "layer": "L07", "t0": 0.18547362508252263, "t1": 0.1883688340894878, "n": 5}, {"kind": "wait", "layer": "L07", "t0": 0.18837229209020734, "t1": 0.18838233407586813}, {"kind": "gpu", "layer": "L07", "t0": 0.1883717500604689, "t1": 0.18909866700414568, "n": 1}, {"kind": "read", "layer": "L08", "thread": "expert-io_6", "t0": 0.18661616707686335, "t1": 0.19161379209253937}, {"kind": "route", "layer": "L08", "t0": 0.193769000004977, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L08", "t0": 0.19383633404504508, "t1": 0.193849292001687}, {"kind": "gpu", "layer": "L08", "t0": 0.19383600004948676, "t1": 0.1957295840838924, "n": 4}, {"kind": "read", "layer": "L08", "thread": "expert-io_4", "t0": 0.19394083402585238, "t1": 0.20352504204493016}, {"kind": "read", "layer": "L08", "thread": "expert-io_0", "t0": 0.1939740841044113, "t1": 0.2035650840261951}, {"kind": "wait", "layer": "L08", "t0": 0.19573283405043185, "t1": 0.2035832500550896}, {"kind": "gpu", "layer": "L08", "t0": 0.19573220901656896, "t1": 0.20575550000648946, "n": 2}, {"kind": "route", "layer": "L09", "t0": 0.20984466699883342, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L09", "t0": 0.20990241703111678, "t1": 0.2099115001037717}, {"kind": "gpu", "layer": "L09", "t0": 0.20990204205736518, "t1": 0.21147658408153802, "n": 3}, {"kind": "read", "layer": "L09", "thread": "expert-io_3", "t0": 0.20372329209931195, "t1": 0.211904542054981}, {"kind": "read", "layer": "L09", "thread": "expert-io_5", "t0": 0.20375200000125915, "t1": 0.21376775007229298}, {"kind": "read", "layer": "L09", "thread": "expert-io_7", "t0": 0.21003283408936113, "t1": 0.21508379199076444}, {"kind": "wait", "layer": "L09", "t0": 0.21148091705981642, "t1": 0.2151027920190245}, {"kind": "gpu", "layer": "L09", "t0": 0.2114803340518847, "t1": 0.21698991709854454, "n": 3}, {"kind": "route", "layer": "L10", "t0": 0.2218227090779692, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L10", "t0": 0.22192041703965515, "t1": 0.22192862501833588}, {"kind": "gpu", "layer": "L10", "t0": 0.22191983403172344, "t1": 0.22362804203294218, "n": 2}, {"kind": "read", "layer": "L10", "thread": "expert-io_1", "t0": 0.21523008402436972, "t1": 0.2236817500088364}, {"kind": "read", "layer": "L10", "thread": "expert-io_4", "t0": 0.21525624999776483, "t1": 0.22402370907366276}, {"kind": "read", "layer": "L10", "thread": "expert-io_2", "t0": 0.2220320840133354, "t1": 0.2306943340227008}, {"kind": "read", "layer": "L10", "thread": "expert-io_6", "t0": 0.22206687508150935, "t1": 0.2307413750095293}, {"kind": "wait", "layer": "L10", "t0": 0.22363266709726304, "t1": 0.23079025000333786}, {"kind": "gpu", "layer": "L10", "t0": 0.2236321670934558, "t1": 0.23287900001741946, "n": 4}, {"kind": "read", "layer": "L11", "thread": "expert-io_5", "t0": 0.23089816700667143, "t1": 0.23499362508300692}, {"kind": "route", "layer": "L11", "t0": 0.23699308407958597, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L11", "t0": 0.2370629170909524, "t1": 0.23707575001753867}, {"kind": "gpu", "layer": "L11", "t0": 0.23706254200078547, "t1": 0.24027562502305955, "n": 4}, {"kind": "read", "layer": "L11", "thread": "expert-io_0", "t0": 0.23717758408747613, "t1": 0.24503195902798325}, {"kind": "read", "layer": "L11", "thread": "expert-io_3", "t0": 0.23720195901114494, "t1": 0.24505279201548547}, {"kind": "wait", "layer": "L11", "t0": 0.24027912504971027, "t1": 0.2450672920094803}, {"kind": "gpu", "layer": "L11", "t0": 0.2402786670718342, "t1": 0.24661075009498745, "n": 2}, {"kind": "route", "layer": "L12", "t0": 0.25072129210457206, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L12", "t0": 0.2507879590848461, "t1": 0.2507938341004774}, {"kind": "gpu", "layer": "L12", "t0": 0.25078762508928776, "t1": 0.25207462499383837, "n": 1}, {"kind": "read", "layer": "L12", "thread": "expert-io_2", "t0": 0.2452225839952007, "t1": 0.26226904208306223}, {"kind": "read", "layer": "L12", "thread": "expert-io_4", "t0": 0.2451978340977803, "t1": 0.2630506670102477}, {"kind": "read", "layer": "L12", "thread": "expert-io_6", "t0": 0.24531420902349055, "t1": 0.26320475002285093}, {"kind": "read", "layer": "L12", "thread": "expert-io_5", "t0": 0.2508955840021372, "t1": 0.26483862509485334}, {"kind": "read", "layer": "L12", "thread": "expert-io_1", "t0": 0.2509268340654671, "t1": 0.26503383403178304}, {"kind": "wait", "layer": "L12", "t0": 0.25207825005054474, "t1": 0.2650902090827003}, {"kind": "gpu", "layer": "L12", "t0": 0.25207787507679313, "t1": 0.2672493749996647, "n": 5}, {"kind": "route", "layer": "L13", "t0": 0.27168150001671165, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L13", "t0": 0.271757792099379, "t1": 0.2717634590808302}, {"kind": "gpu", "layer": "L13", "t0": 0.2717574170092121, "t1": 0.2732784590916708, "n": 1}, {"kind": "read", "layer": "L13", "thread": "expert-io_3", "t0": 0.265180959017016, "t1": 0.27333383401855826}, {"kind": "read", "layer": "L13", "thread": "expert-io_7", "t0": 0.26520787505432963, "t1": 0.27344466699287295}, {"kind": "read", "layer": "L13", "thread": "expert-io_2", "t0": 0.2718112920410931, "t1": 0.2837060421006754}, {"kind": "read", "layer": "L13", "thread": "expert-io_4", "t0": 0.2718866670038551, "t1": 0.2838434590958059}, {"kind": "read", "layer": "L13", "thread": "expert-io_6", "t0": 0.27195233409292996, "t1": 0.28440841706469655}, {"kind": "wait", "layer": "L13", "t0": 0.2732820000965148, "t1": 0.2844219170510769}, {"kind": "gpu", "layer": "L13", "t0": 0.2732815000927076, "t1": 0.2878372090635821, "n": 5}, {"kind": "read", "layer": "L14", "thread": "expert-io_1", "t0": 0.28454287501517683, "t1": 0.28978570899926126}, {"kind": "route", "layer": "L14", "t0": 0.30114445905201137, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L14", "t0": 0.30121579207479954, "t1": 0.3012285000877455}, {"kind": "gpu", "layer": "L14", "t0": 0.3012152500450611, "t1": 0.30507654207758605, "n": 4}, {"kind": "read", "layer": "L14", "thread": "expert-io_5", "t0": 0.3013242920860648, "t1": 0.31055562500841916}, {"kind": "read", "layer": "L14", "thread": "expert-io_3", "t0": 0.3013554170029238, "t1": 0.3112828750163317}, {"kind": "wait", "layer": "L14", "t0": 0.3050801670178771, "t1": 0.31132958410307765}, {"kind": "gpu", "layer": "L14", "t0": 0.30507970904000103, "t1": 0.3133753340225667, "n": 2}, {"kind": "read", "layer": "L15", "thread": "expert-io_2", "t0": 0.3114221669966355, "t1": 0.3156671250471845}, {"kind": "route", "layer": "L15", "t0": 0.31784633407369256, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L15", "t0": 0.3179114169906825, "t1": 0.31792370905168355}, {"kind": "gpu", "layer": "L15", "t0": 0.3179110420169309, "t1": 0.32152708410285413, "n": 4}, {"kind": "read", "layer": "L15", "thread": "expert-io_0", "t0": 0.31805262505076826, "t1": 0.3257600840879604}, {"kind": "read", "layer": "L15", "thread": "expert-io_6", "t0": 0.3180208751000464, "t1": 0.32590450008865446}, {"kind": "wait", "layer": "L15", "t0": 0.32153004209976643, "t1": 0.32592437509447336}, {"kind": "gpu", "layer": "L15", "t0": 0.32152975001372397, "t1": 0.32773775001987815, "n": 2}, {"kind": "read", "layer": "L16", "thread": "expert-io_7", "t0": 0.32604008400812745, "t1": 0.3302048339974135}, {"kind": "route", "layer": "L16", "t0": 0.33285758399870247, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L16", "t0": 0.3329278340097517, "t1": 0.3329369170824066}, {"kind": "gpu", "layer": "L16", "t0": 0.33292750001419336, "t1": 0.3350685000186786, "n": 3}, {"kind": "read", "layer": "L16", "thread": "expert-io_4", "t0": 0.3330626670503989, "t1": 0.3442275000270456}, {"kind": "read", "layer": "L16", "thread": "expert-io_2", "t0": 0.3330911250086501, "t1": 0.34472241706680506}, {"kind": "read", "layer": "L16", "thread": "expert-io_3", "t0": 0.33303120906930417, "t1": 0.344738292042166}, {"kind": "wait", "layer": "L16", "t0": 0.3350717920111492, "t1": 0.34475612500682473}, {"kind": "gpu", "layer": "L16", "t0": 0.33507137501146644, "t1": 0.34686016710475087, "n": 3}, {"kind": "route", "layer": "L17", "t0": 0.3514765420695767, "n": 6, "hits": 2}, {"kind": "wait", "layer": "L17", "t0": 0.3515438750619069, "t1": 0.3515511250589043}, {"kind": "read", "layer": "L17", "thread": "expert-io_6", "t0": 0.34489841700997204, "t1": 0.35307895904406905}, {"kind": "read", "layer": "L17", "thread": "expert-io_0", "t0": 0.34487087500747293, "t1": 0.3531833339948207}, {"kind": "gpu", "layer": "L17", "t0": 0.35154350008815527, "t1": 0.3542187090497464, "n": 2}, {"kind": "read", "layer": "L17", "thread": "expert-io_7", "t0": 0.3516361250076443, "t1": 0.3601983750704676}, {"kind": "read", "layer": "L17", "thread": "expert-io_1", "t0": 0.35166754201054573, "t1": 0.36033875006251037}, {"kind": "wait", "layer": "L17", "t0": 0.3542220840463415, "t1": 0.3603532090783119}, {"kind": "gpu", "layer": "L17", "t0": 0.35422158404253423, "t1": 0.3633392920019105, "n": 4}, {"kind": "route", "layer": "L18", "t0": 0.3688188340747729, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L18", "t0": 0.36888029205147177, "t1": 0.36889079201500863}, {"kind": "gpu", "layer": "L18", "t0": 0.36887991707772017, "t1": 0.3730439170030877, "n": 4}, {"kind": "read", "layer": "L18", "thread": "expert-io_2", "t0": 0.36897537508048117, "t1": 0.37686408404260874}, {"kind": "read", "layer": "L18", "thread": "expert-io_3", "t0": 0.3690107500879094, "t1": 0.3769704590085894}, {"kind": "wait", "layer": "L18", "t0": 0.37304758408572525, "t1": 0.37702387501485646}, {"kind": "gpu", "layer": "L18", "t0": 0.3730471250601113, "t1": 0.3792989170178771, "n": 2}, {"kind": "read", "layer": "L19", "thread": "expert-io_4", "t0": 0.37711716699413955, "t1": 0.38526604208163917}, {"kind": "read", "layer": "L19", "thread": "expert-io_6", "t0": 0.3771476250840351, "t1": 0.38527887500822544}, {"kind": "route", "layer": "L19", "t0": 0.38751308410428464, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L19", "t0": 0.38760029210243374, "t1": 0.3876125840470195}, {"kind": "gpu", "layer": "L19", "t0": 0.3875999170122668, "t1": 0.3915042500011623, "n": 3}, {"kind": "read", "layer": "L19", "thread": "expert-io_5", "t0": 0.3877657090779394, "t1": 0.39926233410369605}, {"kind": "read", "layer": "L19", "thread": "expert-io_7", "t0": 0.38770458404906094, "t1": 0.3993457501055673}, {"kind": "read", "layer": "L19", "thread": "expert-io_1", "t0": 0.38774004206061363, "t1": 0.3994122090516612}, {"kind": "wait", "layer": "L19", "t0": 0.3915071670198813, "t1": 0.3994672920089215}, {"kind": "gpu", "layer": "L19", "t0": 0.3915067500201985, "t1": 0.40200312505476177, "n": 3}, {"kind": "read", "layer": "L20", "thread": "expert-io_3", "t0": 0.39955266704782844, "t1": 0.40950466704089195}, {"kind": "read", "layer": "L20", "thread": "expert-io_0", "t0": 0.3995790840126574, "t1": 0.4096856670221314}, {"kind": "route", "layer": "L20", "t0": 0.41294700000435114, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L20", "t0": 0.41303654201328754, "t1": 0.4130532090784982}, {"kind": "gpu", "layer": "L20", "t0": 0.41303616703953594, "t1": 0.4173412499949336, "n": 4}, {"kind": "read", "layer": "L20", "thread": "expert-io_6", "t0": 0.4131632091011852, "t1": 0.422687542042695}, {"kind": "read", "layer": "L20", "thread": "expert-io_2", "t0": 0.41318950010463595, "t1": 0.42317216703668237}, {"kind": "wait", "layer": "L20", "t0": 0.41734508401714265, "t1": 0.423185917083174}, {"kind": "gpu", "layer": "L20", "t0": 0.4173446249915287, "t1": 0.42553912510629743, "n": 2}, {"kind": "route", "layer": "L21", "t0": 0.4341801250120625, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L21", "t0": 0.4342607920989394, "t1": 0.43426704208832234}, {"kind": "gpu", "layer": "L21", "t0": 0.43426045903470367, "t1": 0.43722495902329683, "n": 1}, {"kind": "read", "layer": "L21", "thread": "expert-io_7", "t0": 0.4233255840372294, "t1": 0.4381493750261143}, {"kind": "read", "layer": "L21", "thread": "expert-io_4", "t0": 0.4234153750585392, "t1": 0.44004979205783457}, {"kind": "read", "layer": "L21", "thread": "expert-io_1", "t0": 0.4233539589913562, "t1": 0.44053812499623746}, {"kind": "read", "layer": "L21", "thread": "expert-io_0", "t0": 0.4343880000524223, "t1": 0.44604891701601446}, {"kind": "read", "layer": "L21", "thread": "expert-io_5", "t0": 0.4344198750331998, "t1": 0.4462222500005737}, {"kind": "wait", "layer": "L21", "t0": 0.437228542054072, "t1": 0.44627545902039856}, {"kind": "gpu", "layer": "L21", "t0": 0.4372280000243336, "t1": 0.450132375000976, "n": 5}, {"kind": "read", "layer": "L22", "thread": "expert-io_2", "t0": 0.44638412503991276, "t1": 0.45146820903755724}, {"kind": "route", "layer": "L22", "t0": 0.4586267920676619, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L22", "t0": 0.4587087919935584, "t1": 0.45872308406978846}, {"kind": "gpu", "layer": "L22", "t0": 0.45870816707611084, "t1": 0.4639847920043394, "n": 4}, {"kind": "read", "layer": "L22", "thread": "expert-io_6", "t0": 0.45882937510032207, "t1": 0.46851408400107175}, {"kind": "read", "layer": "L22", "thread": "expert-io_7", "t0": 0.4588662500027567, "t1": 0.4686423341045156}, {"kind": "wait", "layer": "L22", "t0": 0.4639893340645358, "t1": 0.468658292084001}, {"kind": "gpu", "layer": "L22", "t0": 0.46398879203479737, "t1": 0.47131833399180323, "n": 2}, {"kind": "route", "layer": "L23", "t0": 0.4816251250449568, "n": 6, "hits": 1}, {"kind": "wait", "layer": "L23", "t0": 0.481710167019628, "t1": 0.4817165000131354}, {"kind": "read", "layer": "L23", "thread": "expert-io_1", "t0": 0.46882941701915115, "t1": 0.4831395420478657}, {"kind": "read", "layer": "L23", "thread": "expert-io_0", "t0": 0.46885716705583036, "t1": 0.48360770905856043}, {"kind": "gpu", "layer": "L23", "t0": 0.4817097090417519, "t1": 0.4848668749909848, "n": 1}, {"kind": "read", "layer": "L23", "thread": "expert-io_5", "t0": 0.4688883750932291, "t1": 0.4853788340697065}, {"kind": "read", "layer": "L23", "thread": "expert-io_4", "t0": 0.4818666250212118, "t1": 0.492411959101446}, {"kind": "read", "layer": "L23", "thread": "expert-io_2", "t0": 0.4818314170697704, "t1": 0.49247775005642325}, {"kind": "wait", "layer": "L23", "t0": 0.4848721669986844, "t1": 0.49251437501516193}, {"kind": "gpu", "layer": "L23", "t0": 0.4848717920249328, "t1": 0.49656862509436905, "n": 5}, {"kind": "route", "layer": "L24", "t0": 0.5065567920682952, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L24", "t0": 0.5066322500351816, "t1": 0.506644667009823}, {"kind": "gpu", "layer": "L24", "t0": 0.5066319170873612, "t1": 0.5116645840462297, "n": 5}, {"kind": "read", "layer": "L24", "thread": "expert-io_7", "t0": 0.5067456250544637, "t1": 0.5117604170227423}, {"kind": "wait", "layer": "L24", "t0": 0.5116680420469493, "t1": 0.5117920420598239}, {"kind": "gpu", "layer": "L24", "t0": 0.5116676670731977, "t1": 0.5135480420431122, "n": 1}, {"kind": "route", "layer": "L25", "t0": 0.5217283749952912, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L25", "t0": 0.5218162920791656, "t1": 0.5218306250171736}, {"kind": "gpu", "layer": "L25", "t0": 0.521815917105414, "t1": 0.5266163341002539, "n": 5}, {"kind": "read", "layer": "L25", "thread": "expert-io_6", "t0": 0.5218804590404034, "t1": 0.5270240420941263}, {"kind": "wait", "layer": "L25", "t0": 0.5266198751050979, "t1": 0.5270413340767846}, {"kind": "gpu", "layer": "L25", "t0": 0.5266195420408621, "t1": 0.5287045000586659, "n": 1}, {"kind": "read", "layer": "L26", "thread": "expert-io_0", "t0": 0.5271700840676203, "t1": 0.5326150840846822}, {"kind": "route", "layer": "L26", "t0": 0.5371783750597388, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L26", "t0": 0.5372393750585616, "t1": 0.5372537500225008}, {"kind": "gpu", "layer": "L26", "t0": 0.5372389591066167, "t1": 0.5419957920676097, "n": 5}, {"kind": "read", "layer": "L26", "thread": "expert-io_4", "t0": 0.5373753340682015, "t1": 0.5425615420099348}, {"kind": "wait", "layer": "L26", "t0": 0.5419991670642048, "t1": 0.5426190420985222}, {"kind": "gpu", "layer": "L26", "t0": 0.541998750064522, "t1": 0.5444222090300173, "n": 1}, {"kind": "read", "layer": "L27", "thread": "expert-io_3", "t0": 0.5427110840100795, "t1": 0.5523349590366706}, {"kind": "read", "layer": "L27", "thread": "expert-io_7", "t0": 0.5427378750173375, "t1": 0.5525883340742439}, {"kind": "route", "layer": "L27", "t0": 0.5533434170065448, "n": 6, "hits": 5}, {"kind": "wait", "layer": "L27", "t0": 0.553419042029418, "t1": 0.5534351670648903}, {"kind": "gpu", "layer": "L27", "t0": 0.5534187090815976, "t1": 0.5581682500196621, "n": 5}, {"kind": "read", "layer": "L27", "thread": "expert-io_6", "t0": 0.553540459019132, "t1": 0.5585314590716735}, {"kind": "wait", "layer": "L27", "t0": 0.5581719171022996, "t1": 0.5585760000394657}, {"kind": "gpu", "layer": "L27", "t0": 0.5581714590080082, "t1": 0.5602963340934366, "n": 1}, {"kind": "route", "layer": "L28", "t0": 0.5701845420990139, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L28", "t0": 0.5703132500639185, "t1": 0.5703276250278577}, {"kind": "gpu", "layer": "L28", "t0": 0.5703122920822352, "t1": 0.5761732090031728, "n": 4}, {"kind": "read", "layer": "L28", "thread": "expert-io_2", "t0": 0.5705316670937464, "t1": 0.5801575420191512}, {"kind": "read", "layer": "L28", "thread": "expert-io_0", "t0": 0.5704760419903323, "t1": 0.5802275839960203}, {"kind": "wait", "layer": "L28", "t0": 0.5761771250981838, "t1": 0.5802834170171991}, {"kind": "gpu", "layer": "L28", "t0": 0.576176542090252, "t1": 0.582538542104885, "n": 2}, {"kind": "read", "layer": "L29", "thread": "expert-io_1", "t0": 0.580383334076032, "t1": 0.5855634590843692}, {"kind": "route", "layer": "L29", "t0": 0.5912829170702025, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L29", "t0": 0.5913770420011133, "t1": 0.5913883340544999}, {"kind": "gpu", "layer": "L29", "t0": 0.5913764170836657, "t1": 0.5954617500538006, "n": 3}, {"kind": "read", "layer": "L29", "thread": "expert-io_7", "t0": 0.5915026250295341, "t1": 0.605836792034097}, {"kind": "read", "layer": "L29", "thread": "expert-io_5", "t0": 0.5915413750335574, "t1": 0.6060380840208381}, {"kind": "read", "layer": "L29", "thread": "expert-io_6", "t0": 0.5915712499991059, "t1": 0.6063071250682697}, {"kind": "wait", "layer": "L29", "t0": 0.5954655000241473, "t1": 0.6063602500362322}, {"kind": "gpu", "layer": "L29", "t0": 0.5954650840722024, "t1": 0.609254875103943, "n": 3}, {"kind": "read", "layer": "L30", "thread": "expert-io_2", "t0": 0.6064486250979826, "t1": 0.6115253750467673}, {"kind": "route", "layer": "L30", "t0": 0.6182653340511024, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L30", "t0": 0.6183517090976238, "t1": 0.6183648339938372}, {"kind": "gpu", "layer": "L30", "t0": 0.6183511250419542, "t1": 0.6230797090101987, "n": 4}, {"kind": "read", "layer": "L30", "thread": "expert-io_1", "t0": 0.6185051670763642, "t1": 0.6281706250738353}, {"kind": "read", "layer": "L30", "thread": "expert-io_3", "t0": 0.6184713341062889, "t1": 0.628234334057197}, {"kind": "wait", "layer": "L30", "t0": 0.6230894590262324, "t1": 0.6283117920393124}, {"kind": "gpu", "layer": "L30", "t0": 0.6230890000006184, "t1": 0.6309202089905739, "n": 2}, {"kind": "read", "layer": "L31", "thread": "expert-io_7", "t0": 0.6284477920271456, "t1": 0.6379942090716213}, {"kind": "read", "layer": "L31", "thread": "expert-io_5", "t0": 0.6284765000455081, "t1": 0.6382240840466693}, {"kind": "route", "layer": "L31", "t0": 0.639750084024854, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L31", "t0": 0.6398957500932738, "t1": 0.6399134170496836}, {"kind": "gpu", "layer": "L31", "t0": 0.6398950840812176, "t1": 0.6449192920699716, "n": 4}, {"kind": "read", "layer": "L31", "thread": "expert-io_0", "t0": 0.6400690000737086, "t1": 0.6496575000928715}, {"kind": "read", "layer": "L31", "thread": "expert-io_2", "t0": 0.6401000421028584, "t1": 0.6497595420805737}, {"kind": "wait", "layer": "L31", "t0": 0.64492362504825, "t1": 0.6498106250073761}, {"kind": "gpu", "layer": "L31", "t0": 0.6449231670703739, "t1": 0.652101542102173, "n": 2}, {"kind": "read", "layer": "L32", "thread": "expert-io_1", "t0": 0.6499096670886502, "t1": 0.6549337500473484}, {"kind": "route", "layer": "L32", "t0": 0.662555709015578, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L32", "t0": 0.6626518340781331, "t1": 0.6626653340645134}, {"kind": "gpu", "layer": "L32", "t0": 0.6626513340743259, "t1": 0.6671411250717938, "n": 4}, {"kind": "read", "layer": "L32", "thread": "expert-io_6", "t0": 0.6627703750273213, "t1": 0.6725267500150949}, {"kind": "read", "layer": "L32", "thread": "expert-io_7", "t0": 0.6628049170831218, "t1": 0.6725886670174077}, {"kind": "wait", "layer": "L32", "t0": 0.6671452090376988, "t1": 0.6726043340750039}, {"kind": "gpu", "layer": "L32", "t0": 0.6671446250984445, "t1": 0.6749680420616642, "n": 2}, {"kind": "route", "layer": "L33", "t0": 0.684610459022224, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L33", "t0": 0.6847009590128437, "t1": 0.6847121670143679}, {"kind": "gpu", "layer": "L33", "t0": 0.6847005420131609, "t1": 0.6890313751064241, "n": 4}, {"kind": "read", "layer": "L33", "thread": "expert-io_4", "t0": 0.6848287500906736, "t1": 0.6948468750342727}, {"kind": "read", "layer": "L33", "thread": "expert-io_0", "t0": 0.684866958996281, "t1": 0.6950718750013039}, {"kind": "wait", "layer": "L33", "t0": 0.6890348750166595, "t1": 0.6951217090245336}, {"kind": "gpu", "layer": "L33", "t0": 0.6890344170387834, "t1": 0.6975088340695947, "n": 2}, {"kind": "read", "layer": "L34", "thread": "expert-io_3", "t0": 0.6952055420260876, "t1": 0.7004531250568107}, {"kind": "route", "layer": "L34", "t0": 0.7064945000456646, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L34", "t0": 0.7065695840865374, "t1": 0.7065808339975774}, {"kind": "gpu", "layer": "L34", "t0": 0.706569250090979, "t1": 0.7105541670462117, "n": 3}, {"kind": "read", "layer": "L34", "thread": "expert-io_6", "t0": 0.706715542008169, "t1": 0.7209514590213075}, {"kind": "read", "layer": "L34", "thread": "expert-io_5", "t0": 0.7066826249938458, "t1": 0.721045917016454}, {"kind": "read", "layer": "L34", "thread": "expert-io_7", "t0": 0.7067442090483382, "t1": 0.7211657920852304}, {"kind": "wait", "layer": "L34", "t0": 0.7105572920991108, "t1": 0.7212115000002086}, {"kind": "gpu", "layer": "L34", "t0": 0.710556875099428, "t1": 0.7241068750154227, "n": 3}, {"kind": "read", "layer": "L35", "thread": "expert-io_4", "t0": 0.7212947499938309, "t1": 0.7266482500126585}, {"kind": "route", "layer": "L35", "t0": 0.7327747090021148, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L35", "t0": 0.7328713340684772, "t1": 0.7328855420928448}, {"kind": "gpu", "layer": "L35", "t0": 0.7328709170687944, "t1": 0.7373847500421107, "n": 4}, {"kind": "read", "layer": "L35", "thread": "expert-io_1", "t0": 0.7329502920620143, "t1": 0.742566084023565}, {"kind": "read", "layer": "L35", "thread": "expert-io_3", "t0": 0.7330382090294734, "t1": 0.7428950840840116}, {"kind": "wait", "layer": "L35", "t0": 0.7373885840643197, "t1": 0.7429555000271648}, {"kind": "gpu", "layer": "L35", "t0": 0.7373882500687614, "t1": 0.7452770000090823, "n": 2}, {"kind": "read", "layer": "L36", "thread": "expert-io_6", "t0": 0.7430549170821905, "t1": 0.748418000061065}, {"kind": "route", "layer": "L36", "t0": 0.7552987920353189, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L36", "t0": 0.7553828340023756, "t1": 0.7553966250270605}, {"kind": "gpu", "layer": "L36", "t0": 0.7553825000068173, "t1": 0.759646916994825, "n": 4}, {"kind": "read", "layer": "L36", "thread": "expert-io_7", "t0": 0.755530958995223, "t1": 0.7653725000564009}, {"kind": "read", "layer": "L36", "thread": "expert-io_0", "t0": 0.7555600421037525, "t1": 0.765505125047639}, {"kind": "wait", "layer": "L36", "t0": 0.7596515000332147, "t1": 0.7655224590562284}, {"kind": "gpu", "layer": "L36", "t0": 0.7596510420553386, "t1": 0.7678811250953004, "n": 2}, {"kind": "read", "layer": "L37", "thread": "expert-io_2", "t0": 0.7656556670553982, "t1": 0.7750931250629947}, {"kind": "read", "layer": "L37", "thread": "expert-io_1", "t0": 0.7656835000962019, "t1": 0.7753411669982597}, {"kind": "route", "layer": "L37", "t0": 0.7763387090526521, "n": 6, "hits": 4}, {"kind": "wait", "layer": "L37", "t0": 0.7764251250773668, "t1": 0.7764397920109332}, {"kind": "gpu", "layer": "L37", "t0": 0.7764247090090066, "t1": 0.7810705840820447, "n": 4}, {"kind": "read", "layer": "L37", "thread": "expert-io_5", "t0": 0.7764835840789601, "t1": 0.7859533340670168}, {"kind": "read", "layer": "L37", "thread": "expert-io_6", "t0": 0.7765780000481755, "t1": 0.7861397500382736}, {"kind": "wait", "layer": "L37", "t0": 0.7810745839960873, "t1": 0.7862057090969756}, {"kind": "gpu", "layer": "L37", "t0": 0.7810741669964045, "t1": 0.7886678749928251, "n": 2}, {"kind": "read", "layer": "L38", "thread": "expert-io_7", "t0": 0.7863377920584753, "t1": 0.7961535840295255}, {"kind": "read", "layer": "L38", "thread": "expert-io_0", "t0": 0.7863673750543967, "t1": 0.7961817500181496}, {"kind": "route", "layer": "L38", "t0": 0.7989607499912381, "n": 6, "hits": 3}, {"kind": "wait", "layer": "L38", "t0": 0.7990639590425417, "t1": 0.799077625037171}, {"kind": "gpu", "layer": "L38", "t0": 0.7990634590387344, "t1": 0.8030097500886768, "n": 3}, {"kind": "read", "layer": "L38", "thread": "expert-io_4", "t0": 0.799247125047259, "t1": 0.8133853340987116}, {"kind": "read", "layer": "L38", "thread": "expert-io_2", "t0": 0.7991917920298874, "t1": 0.8134181250352412}, {"kind": "read", "layer": "L38", "thread": "expert-io_1", "t0": 0.7992195000406355, "t1": 0.8136655840789899}, {"kind": "wait", "layer": "L38", "t0": 0.8030140000628307, "t1": 0.8136836250778288}, {"kind": "gpu", "layer": "L38", "t0": 0.8030134590808302, "t1": 0.816692459047772, "n": 3}, {"kind": "route", "layer": "L39", "t0": 0.8245795420370996, "n": 6, "hits": 6}, {"kind": "wait", "layer": "L39", "t0": 0.8246215000981465, "t1": 0.8246395840542391}, {"kind": "gpu", "layer": "L39", "t0": 0.8246212090598419, "t1": 0.8298025000840425, "n": 6}]}]}

==> anc/paper/logs/trace_policies.log <==
lru                    decode hit rate: 1.0x=0.382  1.5x=0.467
lfu                    decode hit rate: 1.0x=0.257  1.5x=0.448
lru+freq-admission     decode hit rate: 1.0x=0.240  1.5x=0.299


==> anc/pyproject.toml <==
[project]
name = "deepinfer-mac"
version = "0.1.1"
description = "DeepInfer for Apple Silicon: DeepSeek-V4.1-Flash on a 24 GB Mac via MLX + SSD expert streaming"
requires-python = ">=3.11"
license = {text = "Apache-2.0"}
dependencies = ["mlx>=0.30", "numpy", "safetensors", "tokenizers", "requests", "xgrammar", "deepseek-recipe", "fastapi", "uvicorn"]

[project.optional-dependencies]
test = ["pytest", "torch>=2.8", "sympy", "pillow", "httpx", "pyflakes"]

[project.scripts]
deepinfer-mac = "deepinfer_mac.__main__:main"

[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[tool.setuptools.packages.find]
include = ["deepinfer_mac*"]

[tool.setuptools.package-data]
"deepinfer_mac.convert" = ["tensor_index.json"]


==> anc/scripts/bench_io_parallel.py <==
"""SSD expert-read bandwidth vs. the number of reads in flight (I/O threads), F_NOCACHE, cold
experts drawn across all 40 layers so nothing is cached. Usage: bench_io_parallel.py"""
import sys, time
from pathlib import Path
import numpy as np, mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac.store import ExpertStore

root = Path("~/models/dsv41-mac").expanduser()
rng = np.random.default_rng(0)
for threads in [int(x) for x in (sys.argv[1] if len(sys.argv) > 1 else "1,2,4,8,16,32").split(",")]:
    s = ExpertStore(root, budget_bytes=2 << 30, threads=threads)
    keys = [k for k in s.layouts if k.startswith("L")]
    nbytes, t = 0, time.perf_counter()
    for step in range(30):
        key = keys[rng.integers(len(keys))]
        ids = rng.choice(384, 16, replace=False).tolist()
        ews = s.get(key, ids)
        mx.eval([p[0] for ew in ews for p in (ew.w1, ew.w3, ew.w2)])
        nbytes += 16 * s.layouts[key].nbytes
    dt = time.perf_counter() - t
    print(f"threads {threads:2d}: {nbytes / dt / 1e9:.2f} GB/s", flush=True)
    s.pool.shutdown()


==> anc/scripts/bench_kernels.py <==
"""Kernel numbers quoted in the report, logged in one run (GPU only, no model load):
  1. indexer scoring: FP32 einsum + cast vs. BF16 GEMM, bit-identity over every captured score
  2. head reduction: three array passes vs. the fused Metal kernel
  3. one prefill query block of the indexer, before vs. after (scores and selected keys compared)
  4. MXFP8 quantized matmul vs. a BF16 GEMM of the same shape (prefill-sized)
Usage: bench_kernels.py CAPTURE.npz"""
import sys, time
from pathlib import Path
import numpy as np
import mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac.model.model import topk_positions
from deepinfer_mac.model.ops import index_head_sum

z = np.load(sys.argv[1])
bf = mx.bfloat16


def timeit(f, n=5):
    mx.eval(f())
    t = time.perf_counter()
    for _ in range(n):
        mx.eval(f())
    return (time.perf_counter() - t) / n * 1e3


# 1. bit-identity of the BF16 scoring over every captured score (decode rows and prefill blocks)
total = mism = 0
for key in sorted(k for k in z.files if k.endswith("_q")):
    L = key[:-2]
    q, k = mx.array(z[f"{L}_q"]), mx.array(z[f"{L}_k"])
    for r0 in range(0, q.shape[0], 32):
        a = mx.einsum("lhd,td->lht", q[r0:r0 + 32], k).astype(bf)
        b = mx.einsum("lhd,td->lht", q[r0:r0 + 32].astype(bf), k.astype(bf))
        mism += int((a != b).sum())
        total += a.size
print(f"1. BF16 vs FP32 scoring: {mism} differences in {total} scores ({total / 1e6:.0f}M)")

for L in ("L1024", "L1036", "L1002", "L1014"):
    q, w, k = mx.array(z[f"{L}_q"]), mx.array(z[f"{L}_w"]).astype(bf), mx.array(z[f"{L}_k"])
    vis = mx.array(z[f"{L}_visible"])
    T = k.shape[0]
    kb, qb = k.astype(bf), q.astype(bf)
    reach = mx.arange(T)[None] < vis[:, None]
    t32 = timeit(lambda: mx.einsum("lhd,td->lht", q, k).astype(bf))
    t16 = timeit(lambda: mx.einsum("lhd,td->lht", qb, kb))
    S = mx.einsum("lhd,td->lht", qb, kb)
    mx.eval(S)
    plain = lambda: (mx.maximum(S, 0) * w[..., None]).astype(bf).astype(mx.float32).sum(axis=1).astype(bf)  # noqa: E731
    same = bool(mx.all(plain() == index_head_sum(S, w)))
    tp, tk = timeit(plain), timeit(lambda: index_head_sum(S, w))

    def old():
        s = mx.einsum("lhd,td->lht", q, k).astype(bf)
        s = (mx.maximum(s, 0) * w[..., None]).astype(bf).astype(mx.float32).sum(axis=1).astype(bf).astype(mx.float32)
        return mx.sort(mx.argpartition(-mx.where(reach, s, -mx.inf), 511, axis=-1)[:, :512], axis=-1), s

    def new():
        s = index_head_sum(mx.einsum("lhd,td->lht", qb, kb), w).astype(mx.float32)
        return mx.sort(topk_positions(mx.where(reach, s, -mx.inf), 512), axis=-1), s

    (io, so), (inn, sn) = old(), new()
    to, tn = timeit(old, 3), timeit(new, 3)
    print(f"{L[1:].lstrip('0') or '0'} rows={q.shape[0]} keys={T}: 2. matmul FP32 {t32:.1f} ms vs BF16 {t16:.1f} ms ({t32 / t16:.1f}x) | "
          f"head sum 3 passes {tp:.1f} ms vs fused {tk:.1f} ms ({tp / tk:.0f}x, identical={same}) | "
          f"3. block {to:.1f} -> {tn:.1f} ms ({to / tn:.1f}x), scores identical={bool(mx.all(so == sn))}, keys identical={bool(mx.all(io == inn))}")

# 4. MXFP8 vs BF16 GEMM, prefill-sized (4096 tokens x a 5120 -> 5120 projection)
x = mx.random.normal((4096, 5120)).astype(bf)
w = mx.random.normal((5120, 5120)).astype(bf) * 0.02
wq, sc, *rest = mx.quantize(w, group_size=32, bits=8, mode="mxfp8")
tb = timeit(lambda: x @ w.T)
tq = timeit(lambda: mx.quantized_matmul(x, wq, sc, None, transpose=True, group_size=32, bits=8, mode="mxfp8"))
print(f"4. 4096x5120x5120: BF16 GEMM {tb:.1f} ms, MXFP8 quantized matmul {tq:.1f} ms ({tq / tb:.2f}x the BF16 time)")


==> anc/scripts/bench_store.py <==
"""SSD expert streaming throughput on converted layers: decode-like fetches of 6 random experts."""
import sys, time, numpy as np, mlx.core as mx
from pathlib import Path
sys.path.insert(0, ".")
from deepinfer_mac.store import ExpertStore
s = ExpertStore(Path("~/models/dsv41-mac").expanduser(), budget_bytes=2 << 30, threads=8)
rng = np.random.default_rng(0)
keys = ["L00", "L01"]
for ids_per in (6, 12, 32):
    t = time.perf_counter(); n = 0
    for step in range(20):
        ids = rng.choice(384, ids_per, replace=False).tolist()
        ews = s.get(keys[step % 2], ids); mx.eval([p[0] for ew in ews for p in (ew.w1, ew.w3, ew.w2)]); n += ids_per
    dt = time.perf_counter() - t
    print(f"{ids_per} experts/fetch: {dt/20*1000:.1f} ms per fetch, {n*s.layouts['L00'].nbytes/dt/1e9:.2f} GB/s")


==> anc/scripts/cache_budget_study.py <==
"""Audit old and new slab allocation on a layout manifest, without allocating GPU memory.

python scripts/cache_budget_study.py --layout ~/models/dsv41-mac/layout.json --out audit.json
"""

import argparse
import hashlib
import json
import sys
from collections import Counter
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac.cache_plan import plan_cache  # noqa: E402
from deepinfer_mac.format import ExpertLayout, expert_layout_for  # noqa: E402


def audit(layouts, budgets):
    counts = Counter(layouts.values())
    total = sum(n * lay.stride for lay, n in counts.items())
    rows = []
    for gb in budgets:
        budget = int(gb * 2**30)
        plans = plan_cache(layouts, budget)
        legacy = {lay: max(96, int(budget * n * lay.stride / total) // lay.stride)
                  for lay, n in counts.items()}
        used = sum(p.reserved_bytes for p in plans.values())
        assert used <= budget
        rows.append({"requested_gib": gb, "requested_bytes": budget,
                     "legacy_reserved_bytes": sum(n * lay.stride for lay, n in legacy.items()),
                     "planned_reserved_bytes": used, "array_payload_bytes": sum(p.array_bytes for p in plans.values()),
                     "layouts": [{"layout": lay.to_json(), "layers": counts[lay], "legacy_slots": legacy[lay],
                                  "slots": p.slots, "request_limit": p.request_limit} for lay, p in plans.items()]})
    return rows


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--layout", type=Path)
    ap.add_argument("--out", type=Path)
    ap.add_argument("--budgets", type=float, nargs="+", default=[2, 2.5, 3.5, 4.5, 5, 5.5, 6.5])
    args = ap.parse_args()
    if args.layout:
        raw = args.layout.expanduser().read_bytes()
        layouts = {k: ExpertLayout(v["bits_w1"], v["bits_w3"], v["bits_w2"], v.get("dim", 5120), v.get("inter", 2304))
                   for k, v in json.loads(raw)["experts"].items()}
    else:
        layouts = {**{f"L{i:02d}": expert_layout_for(i) for i in range(40)},
                   **{f"M{i}": expert_layout_for(i, is_mtp=True) for i in range(3)}}
        raw = json.dumps({k: v.to_json() for k, v in layouts.items()}, sort_keys=True).encode()
    data = {"protocol": "static-slab-allocation-audit-v1", "layout_sha256": hashlib.sha256(raw).hexdigest(),
            "note": "Computed allocation plans, not measured process RSS or throughput.", "rows": audit(layouts, args.budgets)}
    if args.out:
        args.out.write_text(json.dumps(data, indent=2) + "\n")
    print("Requested GiB | Legacy reserved GiB | Planned reserved GiB | Request limits")
    for row in data["rows"]:
        print(f"{row['requested_gib']:13.1f} | {row['legacy_reserved_bytes'] / 2**30:19.3f} | "
              f"{row['planned_reserved_bytes'] / 2**30:20.3f} | "
              f"{[p['request_limit'] for p in row['layouts']]}")


if __name__ == "__main__":
    main()


==> anc/scripts/capture_indexer.py <==
"""Save the indexer's inputs (queries, head weights, keys, candidate mask) of a long real prompt,
for studying exact pruning (DoSA) offline. Usage: capture_indexer.py OUT.npz [n_tokens]"""
import sys, glob
from pathlib import Path
import numpy as np
import mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM
from deepinfer_mac.model.model import Attention

out, n = sys.argv[1], int(sys.argv[2]) if len(sys.argv) > 2 else 8192
llm = LLM()
text = "\n\n".join(Path(p).read_text() for p in sorted(glob.glob(str(Path("~/models/api-vectors/*/prompts/*.txt").expanduser()))))
ids = llm.encode(text)[:n]
saved, layer_of = {}, {id(b.attn): i for i, b in enumerate(llm.model.layers)}
orig = Attention._index_block

def hook(self, q, w, visible, index_k, T, sh, b0, b1):
    i = layer_of[id(self)]
    if q.shape[0] > 1:  # prefill blocks: keep the last one of size >= 64 rows as layer i + 1000
        if q.shape[0] < 64:
            return orig(self, q, w, visible, index_k, T, sh, b0, b1)
        i += 1000
    c = sh.candidates[b0:b1] if self.uses_candidates else None
    saved[i] = dict(q=np.array(q.astype(mx.float32)), w=np.array(w.astype(mx.float32)), visible=np.array(visible),
                    k=np.array(index_k), ratio=self.ratio, src=int(self.is_candidate_source),
                    **({"cand": np.array(c)} if c is not None else {}))
    return orig(self, q, w, visible, index_k, T, sh, b0, b1)

Attention._index_block = hook
llm._prefill(ids, False)
np.savez(out, **{f"L{i}_{k}": v for i, d in saved.items() for k, v in d.items()})
print("saved layers", sorted(saved), {i: d["q"].shape + d["k"].shape for i, d in saved.items()})


==> anc/scripts/check_engram.py <==
"""Spot-check the converted Engram tables: random rows from the local 4-bit files vs. the original
fp8 rows range-read from the Hub. Catches offset/layout mistakes and measures quantization error."""
import json, sys
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
import mlx.core as mx
from deepinfer_mac.model.engram import RemoteEngramTable, SSDEngramTable

root = Path("~/models/dsv41-mac").expanduser()
lay = json.loads((root / "layout.json").read_text())["engram"]
cfg = json.loads((root / "inference_config.json").read_text())
local = SSDEngramTable(root, cfg["engram_layer_ids"], dim=lay["dim"], bits=lay["bits"], group=lay.get("group", 64))
remote = RemoteEngramTable()
rng = np.random.default_rng(0)
worst = 0.0
for layer, rows in zip(cfg["engram_layer_ids"], cfg["engram_num_embeddings"]):
    ids = np.sort(rng.integers(0, rows, size=200)).reshape(1, -1)  # spread over the whole table
    a = np.array(local.lookup(layer, ids).astype(mx.float32))[0]
    b = np.array(remote.lookup(layer, ids).astype(mx.float32))[0]
    rel = ((a - b) ** 2).sum(1) / np.maximum((b ** 2).sum(1), 1e-12)
    cos = (a * b).sum(1) / np.maximum(np.linalg.norm(a, axis=1) * np.linalg.norm(b, axis=1), 1e-12)
    worst = max(worst, rel.max())
    print(f"layer {layer}: 200 rows | mean rel err {rel.mean():.4f}, max {rel.max():.4f} | min cos {cos.min():.4f}")
print("ENGRAM CHECK", "OK" if worst < 0.05 else "FAILED")


==> anc/scripts/decode_speed.py <==
"""Plain end-to-end decode speed on the real model (no profiler syncs). Engram stubbed with zeros
unless --real-engram (the local tables, once converted)."""
import sys, time
import mlx.core as mx, numpy as np
sys.path.insert(0, ".")
from deepinfer_mac import LLM
import os
from deepinfer_mac.model import model as _M
_M.MoE.LOOKAHEAD = os.environ.get("LOOKAHEAD", "0") == "1"
_M.MoE.OVERLAP = os.environ.get("OVERLAP", "1") == "1"
_M.MoE.LOOKAHEAD_K = int(os.environ.get("LOOKAHEAD_K", "0"))
_M.MoE.SKIP_MISS_BELOW = float(os.environ.get("SKIP_MISS", "0"))
_M.MoE.SPEC_K = int(os.environ.get("SPEC_K", "0"))
_M.MoE.PREFILL_TOPK = int(os.environ.get("PREFILL_TOPK", "0"))
_M.MoE.LOOKAHEAD = _M.MoE.LOOKAHEAD or _M.MoE.LOOKAHEAD_K > 0
llm = LLM(expert_cache_gb=float(sys.argv[1]) if len(sys.argv) > 1 and sys.argv[1][0].isdigit() else None)
if "--real-engram" not in sys.argv:
    class Zeros:
        def lookup(self, layer, ids): return mx.zeros((*ids.shape, 256), dtype=mx.bfloat16)
    for b in llm.model.layers:
        if b.engram is not None: b.engram.table = Zeros()
ids, _ = llm.chat_prompt([{"role": "user", "content": "Write a long paragraph about the history of tea."}])
_t0 = time.perf_counter(); st, logits, _, _ = llm._prefill(ids, False); _ttft = time.perf_counter() - _t0
tok = int(np.argmax(np.array(logits[-1])))
ts = []; s0 = dict(llm.weights.experts.stats)
for i in range(20):
    t = time.perf_counter(); lg = llm.model.forward(st, [tok]); tok = int(np.argmax(np.array(lg[-1]))); ts.append(time.perf_counter() - t)
s = llm.weights.experts.stats
n = s['hits'] - s0['hits'] + s['misses'] - s0['misses'] + s['prefetch_hits'] - s0['prefetch_hits']
print(f"prefill {len(ids)} tok {_ttft:.1f}s | decode: median {np.median(ts[5:])*1000:.0f} ms/token = {1/np.median(ts[5:]):.2f} tok/s | hit rate {(n - (s['misses']-s0['misses']))/n:.2f} | "
      f"{(s['bytes']-s0['bytes'])/20/1e9:.2f} GB/token | SSD wait {(s['wait_s']-s0['wait_s'])/20*1000:.0f} ms/token")


==> anc/scripts/dosa_study.py <==
"""Would DoSA-style exact screening pay off on this model? Offline study on captured indexer inputs
(scripts/capture_indexer.py). Usage: dosa_study.py CAPTURE.npz [seed_keys] [prefill_rows]

For each index layer (except layer 20, the candidate source, which needs every block maximum) and
for several queries -- the last decode query and `prefill_rows` queries spread over the captured
prefill block -- tau is the k-th best exact score among the `seed_keys` most recent eligible keys
(a lower bound on the true k-th score). Every other eligible key (reachable and, in layers 21-39,
inside the candidate blocks) gets a heuristic upper estimate U of its rounded score from m dot
products: all positive heads and the strongest negative heads exactly, the remaining negative
heads as one ReLU of their aggregated direction (sum_h ReLU(x_h) >= ReLU(sum_h x_h)), inflated by heuristic BF16 slack. This slack is not generally sound: the audit in
paper/sections/indexer.tex gives a counterexample. Assertions check only the supplied capture;
these costs do not certify exact screening. Screening is disabled in the runtime.

Cost relative to full scoring of the eligible keys:
  seed keys fully scored + other keys x m/H (bound) + survivors x |aggregated heads|/H (a survivor
  reuses its exactly evaluated heads).
"""
import sys

import mlx.core as mx
import numpy as np

z = np.load(sys.argv[1])
SEED = int(sys.argv[2]) if len(sys.argv) > 2 else 4096
ROWS = int(sys.argv[3]) if len(sys.argv) > 3 else 16
K = 512


def exact(q, w, k):
    bf = mx.bfloat16
    s = mx.einsum("hd,td->ht", mx.array(q.astype(np.float32)), mx.array(k.astype(np.float32))).astype(bf)
    s = (mx.maximum(s, 0) * mx.array(w.astype(np.float32)).astype(bf)[:, None]).astype(bf)
    return np.array(s.astype(mx.float32).sum(axis=0).astype(bf).astype(mx.float32))


def row_costs(q, w, k, vis, cand):
    """-> {m: (survive fraction, cost)} for one query, or None if nothing can be screened."""
    T = vis
    k = k[:T].astype(np.float64)
    q, w = q.astype(np.float64), w.astype(np.float64)
    elig = np.ones(T, bool) if cand is None else cand[:T].astype(bool)
    s = np.where(elig, exact(q, w, k), -np.inf)
    idx = np.nonzero(elig)[0]
    if len(idx) <= K + SEED:
        return None
    seed = idx[-SEED:]
    rest = idx[:-SEED]
    tau = np.sort(s[seed])[::-1][K - 1]
    X = k[rest] @ q.T
    pos, neg = np.where(w > 0)[0], np.where(w < 0)[0]
    neg = neg[np.argsort(-np.abs(w[neg]) * np.linalg.norm(q[neg], axis=1))]
    H, out = len(w), {}
    for extra in (0, 4, 8, 12):
        if extra > len(neg):
            continue
        ex, ag = neg[:extra], neg[extra:]
        P = (w[pos] * np.maximum(X[:, pos], 0)).sum(1)
        N = (np.abs(w[ex]) * np.maximum(X[:, ex], 0)).sum(1)
        if len(ag):
            N = N + np.maximum(k[rest] @ (np.abs(w[ag])[:, None] * q[ag]).sum(0), 0)
        U = P - N + 2**-7 * (P + N) + 1e-6
        surv = U >= tau
        assert np.all(surv | (s[rest] < tau)), "unsound bound"
        m = len(pos) + extra + (len(ag) > 0)
        n = len(idx)
        cost = (len(seed) + len(rest) * m / H + surv.sum() * len(ag) / H) / n
        out[extra] = (surv.mean(), cost, m)
    return out


for L in sorted({int(x.split("_")[0][1:]) for x in z.files}):
    if L >= 1000 or z[f"L{L}_src"]:
        continue
    queries = [(z[f"L{L}_q"][-1], z[f"L{L}_w"][-1], z[f"L{L}_k"], int(z[f"L{L}_visible"][-1]),
                z[f"L{L}_cand"][-1] if f"L{L}_cand" in z else None)]
    P = L + 1000
    if f"L{P}_q" in z:
        nrow = z[f"L{P}_q"].shape[0]
        for r in np.linspace(0, nrow - 1, ROWS).astype(int):
            queries.append((z[f"L{P}_q"][r], z[f"L{P}_w"][r], z[f"L{P}_k"], int(z[f"L{P}_visible"][r]),
                            z[f"L{P}_cand"][r] if f"L{P}_cand" in z else None))
    res = [c for c in (row_costs(*qq) for qq in queries) if c]
    ms = sorted(set.intersection(*[set(c) for c in res]))  # numbers of exactly evaluated negative heads
    summary = {e: tuple(np.mean([c[e][i] for c in res]) for i in range(3)) for e in ms}
    best = min(summary, key=lambda e: summary[e][1])
    print(f"layer {L:2d} keys {queries[0][3]:6d} queries {len(res):2d} | " +
          "  ".join(f"e={e} (m~{mm:.0f}): {sv * 100:4.1f}% survive, cost {c * 100:3.0f}%" for e, (sv, c, mm) in summary.items()) +
          f" | best: e={best}, m~{summary[best][2]:.0f}, survive {summary[best][0] * 100:.1f}%, cost {summary[best][1] * 100:.0f}%")


==> anc/scripts/make_figures.py <==
"""Draw the README figures (docs/assets/*.svg) from the measured numbers (paper/figures/data, paper/logs).

The SVGs follow the viewer's light/dark setting (prefers-color-scheme), use system fonts only, and
are plain text so they diff and stay small. GitHub shows them at about 65% of their 1280-px width,
so no text is smaller than 16 px. Run: python scripts/make_figures.py
"""
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
OUT = ROOT / "docs" / "assets"
DATA = ROOT / "paper" / "figures" / "data"

# on-disk sizes (GiB, du of the converted checkpoint) and the 5.5 GB-cache operating point of the
# interleaved sweep (paper/logs/sweep2.json*): speculation on, cache that keeps 9 GB for macOS
TOTAL_GB, RESIDENT_GB, EXPERTS_GB, ENGRAM_GB = 338, 7.6, 208, 114
SWEEP = {r["cache"]: r for r in json.loads((DATA / "sweep2.json").read_text())["rows"]}
OP = SWEEP[5.5]
DECODE_TOKS = OP["tok_iw"]                      # 1.23 tok/s
TOKEN_S, SSD_WAIT_S = OP["t_iw"], OP["wait_iw"] / 1e3
DEMAND_GB, SPEC_GB = OP["demand_iw"], OP["spec_iw"]
OPEN_ENDED_AGREEMENT = 86.0                     # top-1 vs. the API over 129 open-ended tokens

SANS = "-apple-system, BlinkMacSystemFont, 'Segoe UI', 'PingFang SC', 'Noto Sans CJK SC', Helvetica, Arial, sans-serif"
MONO = "ui-monospace, SFMono-Regular, Menlo, Consolas, 'PingFang SC', 'Noto Sans Mono CJK SC', monospace"

THEME = """
  .card { fill: #fcfcfb; stroke: #e4e3df; }
  .t1 { fill: #0b0b0b; } .t2 { fill: #52514e; } .t3 { fill: #7a7974; }
  .ram { fill: #2a78d6; } .read { fill: #eb6834; } .spec { fill: #1baf7a; } .disk { fill: #dcdad3; } .attn { fill: #b9b7af; }
  .gpu { fill: #e9f1fc; stroke: #2a78d6; } .ssdbox { fill: #fdf0ea; stroke: #eb6834; }
  .box { fill: #ffffff; stroke: #c9c7bf; } .wire { stroke: #8a8984; } .ah { fill: #8a8984; }
  .wire-read { stroke: #eb6834; } .ah-read { fill: #eb6834; } .wire-spec { stroke: #1baf7a; } .ah-spec { fill: #1baf7a; }
  .accent { fill: #1c5cab; } .accent2 { fill: #c4501f; } .accent3 { fill: #11805a; }
  .grid { stroke: #e4e3df; } .axis { stroke: #8a8984; }
  .l-ov { stroke: #2a78d6; } .l-iw { stroke: #1baf7a; } .d-ov { fill: #2a78d6; } .d-iw { fill: #1baf7a; }
  .ring { stroke: #fcfcfb; }
  @media (prefers-color-scheme: dark) {
    .card { fill: #161b22; stroke: #30363d; }
    .t1 { fill: #f0efec; } .t2 { fill: #c3c2b7; } .t3 { fill: #94938c; }
    .ram { fill: #3987e5; } .read { fill: #d95926; } .spec { fill: #199e70; } .disk { fill: #3a3a37; } .attn { fill: #5b5a55; }
    .gpu { fill: #14243a; stroke: #3987e5; } .ssdbox { fill: #2e1c14; stroke: #d95926; }
    .box { fill: #0d1117; stroke: #484f58; } .wire { stroke: #8b949e; } .ah { fill: #8b949e; }
    .wire-read { stroke: #e0703f; } .ah-read { fill: #e0703f; } .wire-spec { stroke: #2bbd88; } .ah-spec { fill: #2bbd88; }
    .accent { fill: #86b6ef; } .accent2 { fill: #f08a5d; } .accent3 { fill: #5fd3a6; }
    .grid { stroke: #30363d; } .axis { stroke: #8b949e; }
    .l-ov { stroke: #3987e5; } .l-iw { stroke: #2bbd88; } .d-ov { fill: #3987e5; } .d-iw { fill: #2bbd88; }
    .ring { stroke: #161b22; }
  }
"""


def svg(w, h, body, title):
    return (f'<svg xmlns="http://www.w3.org/2000/svg" width="{w}" height="{h}" viewBox="0 0 {w} {h}" '
            f'role="img" aria-label="{title}">\n<title>{title}</title>\n<style>{THEME}  text {{ font-family: {SANS}; }}\n'
            f'  .mono {{ font-family: {MONO}; }}\n</style>\n{body}\n</svg>\n')


def card(w, h):
    return f'<rect class="card" x="0.5" y="0.5" width="{w - 1}" height="{h - 1}" rx="16"/>'


def legend(x, y, items, gap=34):
    out = []
    for cls, label in items:
        out.append(f'<rect class="{cls}" x="{x}" y="{y - 13}" width="16" height="16" rx="4"/>'
                   f'<text class="t2" x="{x + 24}" y="{y}" font-size="18">{label}</text>')
        x += 24 + 9.6 * len(label) + gap
    return "".join(out)


# ------------------------------------------------------------------------------ hero

def hero():
    """One square per GB of converted weights: resident, read per token (needed / read ahead), on SSD."""
    W, H = 1280, 520
    cols, cell, gap = 26, 17, 4
    n_ram, n_dem, n_spec = round(RESIDENT_GB), max(1, round(DEMAND_GB)), max(1, round(SPEC_GB))
    gx, gy = 680, 100
    sq = []
    for i in range(TOTAL_GB):
        r, c = divmod(i, cols)
        cls = "ram" if i < n_ram else "read" if i < n_ram + n_dem else "spec" if i < n_ram + n_dem + n_spec else "disk"
        sq.append(f'<rect class="{cls}" x="{gx + c * (cell + gap)}" y="{gy + r * (cell + gap)}" width="{cell}" height="{cell}" rx="3"/>')
    rows = -(-TOTAL_GB // cols)
    ly = gy + rows * (cell + gap) + 30
    leg = (f'<rect class="ram" x="{gx}" y="{ly - 13}" width="16" height="16" rx="4"/><text class="t2" x="{gx + 24}" y="{ly}" font-size="18">{RESIDENT_GB:.1f} GB in memory</text>'
           f'<rect class="read" x="{gx + 240}" y="{ly - 13}" width="16" height="16" rx="4"/><text class="t2" x="{gx + 264}" y="{ly}" font-size="18">read per token</text>'
           f'<rect class="spec" x="{gx}" y="{ly + 17}" width="16" height="16" rx="4"/><text class="t2" x="{gx + 24}" y="{ly + 30}" font-size="18">read ahead in idle SSD time</text>'
           f'<rect class="disk" x="{gx + 300}" y="{ly + 17}" width="16" height="16" rx="4"/><text class="t2" x="{gx + 324}" y="{ly + 30}" font-size="18">on the SSD</text>')
    stats = [(f"{DECODE_TOKS:.2f}", "tok/s decode"), (f"{OPEN_ENDED_AGREEMENT:.0f}%", "top-1 match with the API"), ("16K", "token retrieval")]
    st = "".join(f'<text class="accent" x="{64 + j * 200}" y="440" font-size="44" font-weight="700">{v}</text>'
                 f'<text class="t2" x="{64 + j * 200}" y="470" font-size="17">{lab}</text>' for j, (v, lab) in enumerate(stats))
    body = f"""{card(W, H)}
<text class="t3" x="64" y="104" font-size="19" font-weight="600" letter-spacing="1.5">DEEPSEEK-V4.1-FLASH · MLX · APPLE SILICON</text>
<text class="t1" x="64" y="172" font-size="60" font-weight="700" letter-spacing="-1">DeepInfer-Mac</text>
<text class="t1" x="64" y="232" font-size="33" font-weight="600">A 750B-class model</text>
<text class="t1" x="64" y="274" font-size="33" font-weight="600">on a 24 GB MacBook Air.</text>
<text class="t2" x="64" y="324" font-size="20">{TOTAL_GB} GB of weights, {RESIDENT_GB:.1f} GB in memory.</text>
<text class="t2" x="64" y="354" font-size="20">Experts stream from the SSD; the next layer's</text>
<text class="t2" x="64" y="384" font-size="20">likely experts are read while the GPU computes.</text>
{st}
<text class="t3" x="{gx}" y="80" font-size="17">each square = 1 GB of converted weights</text>
{''.join(sq)}
{leg}"""
    return svg(W, H, body, f"DeepInfer-Mac: {TOTAL_GB} GB of DeepSeek-V4.1-Flash weights, {RESIDENT_GB:.1f} GB in memory")


# ------------------------------------------------------------------------------ chat transcript

TRANSCRIPT = [
    ("you", "用一句话介绍一下杭州。"),
    ("ds", "杭州是中国浙江省的省会，以西湖美景、深厚的历史文化底蕴和蓬勃发展的数字经济而闻名。"),
    ("meta", "[decode 1.23 tok/s]"),
    ("you", "What is 17 * 23? Answer with the number only."),
    ("ds", "391"),
    ("you", "Write a haiku about the sea."),
    ("ds", "Waves crash on the shore,"),
    ("cont", "Salt and endless blue expanse,"),
    ("cont", "Moon pulls the tide home."),
    ("you", "/img carrots.jpeg What is in this image? One sentence."),
    ("ds", "A small pile of four fresh orange carrots with green stems rests on a white background."),
]


def esc(s):
    return s.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def terminal():
    """The README transcript (real output, greedy decoding) as a terminal window. Always dark."""
    W, lh, top = 1280, 36, 104
    H = top + lh * (len(TRANSCRIPT) + 1) + 30
    lines, y = [], top
    lines.append(f'<text class="mono" x="40" y="{y}" font-size="20" fill="#8b949e">$ <tspan fill="#e6edf3">python -m deepinfer_mac chat</tspan></text>')
    y += lh + 8
    for who, text in TRANSCRIPT:
        if who == "you":
            t = f'<tspan fill="#79c0ff" font-weight="700">you&gt; </tspan><tspan fill="#e6edf3">{esc(text)}</tspan>'
        elif who == "ds":
            t = f'<tspan fill="#ffa657" font-weight="700">ds&gt;  </tspan><tspan fill="#c9d1d9">{esc(text)}</tspan>'
        elif who == "cont":
            t = f'<tspan fill="#c9d1d9" xml:space="preserve">     {esc(text)}</tspan>'
        else:
            t = f'<tspan fill="#7d8590" xml:space="preserve">     {esc(text)}</tspan>'
        lines.append(f'<text class="mono" x="40" y="{y}" font-size="20" xml:space="preserve">{t}</text>')
        y += lh
    body = f"""<rect x="0.5" y="0.5" width="{W - 1}" height="{H - 1}" rx="14" fill="#0d1117" stroke="#30363d"/>
<path d="M0.5 14.5a14 14 0 0 1 14-14h{W - 29}a14 14 0 0 1 14 14v31h-{W - 1}z" fill="#161b22"/>
<circle cx="30" cy="23" r="7" fill="#ff5f57"/><circle cx="54" cy="23" r="7" fill="#febc2e"/><circle cx="78" cy="23" r="7" fill="#28c840"/>
<text x="{W / 2}" y="29" font-size="18" fill="#8b949e" text-anchor="middle">MacBook Air M4 · 24 GB — DeepSeek-V4.1-Flash, greedy</text>
{chr(10).join(lines)}"""
    return svg(W, H, body, "Real chat output of DeepInfer-Mac on a MacBook Air M4 with 24 GB")


# ------------------------------------------------------------------------------ architecture

def arrow(x1, y1, x2, y2, kind=""):
    w, a = {"": ("wire", "ah"), "read": ("wire-read", "ah-read"), "spec": ("wire-spec", "ah-spec")}[kind]
    s = f'<line class="{w}" x1="{x1}" y1="{y1}" x2="{x2}" y2="{y2}" stroke-width="2.5"/>'
    if x2 > x1:
        s += f'<path class="{a}" d="M{x2} {y2} l-11 -6 v12 z"/>'
    elif x2 < x1:
        s += f'<path class="{a}" d="M{x2} {y2} l11 -6 v12 z"/>'
    elif y2 > y1:
        s += f'<path class="{a}" d="M{x2} {y2} l-6 -11 h12 z"/>'
    else:
        s += f'<path class="{a}" d="M{x2} {y2} l6 11 h-12 z"/>'
    return s


def box(x, y, w, h, title, sub):
    s = f'<rect class="box" x="{x}" y="{y}" width="{w}" height="{h}" rx="10" stroke-width="1.5"/>'
    s += f'<text class="t1" x="{x + w / 2}" y="{y + 34}" font-size="21" font-weight="600" text-anchor="middle">{title}</text>'
    for i, line in enumerate(sub):
        s += f'<text class="t2" x="{x + w / 2}" y="{y + 62 + i * 25}" font-size="17" text-anchor="middle">{line}</text>'
    return s


def architecture():
    """One decode layer, the speculative path, and where time and memory go."""
    W, H = 1280, 690
    b = [card(W, H),
         '<text class="t1" x="48" y="60" font-size="28" font-weight="700">One layer of a decode step (×40 per token)</text>',
         '<text class="t2" x="48" y="92" font-size="19">Dense weights stay in memory. Missing experts are read from the SSD; the next layer\'s likely experts follow them.</text>',
         '<rect class="gpu" x="40" y="120" width="780" height="340" rx="14" stroke-width="1.5" stroke-dasharray="6 5"/>',
         '<text class="accent" x="62" y="150" font-size="17" font-weight="700" letter-spacing="1">UNIFIED MEMORY · GPU</text>',
         '<rect class="ssdbox" x="990" y="120" width="250" height="340" rx="14" stroke-width="1.5" stroke-dasharray="6 5"/>',
         '<text class="accent2" x="1010" y="150" font-size="17" font-weight="700" letter-spacing="1">INTERNAL SSD</text>',
         box(62, 172, 220, 120, "Attention", ["sparse attention,", "indexer, mHC"]),
         box(312, 172, 200, 120, "Router", ["6 of 384 experts", "+ next layer's guess"]),
         box(542, 172, 256, 120, "Expert cache", ["LRU slots in MLX slabs", "guesses enter cold"]),
         box(542, 318, 256, 104, "gather_qmm", ["all experts of the layer,", "one quantized matmul"]),
         box(1008, 172, 214, 120, "Routed experts", ["40 × 384, 2–4-bit", f"{EXPERTS_GB} GB"]),
         box(1008, 318, 214, 104, "Engram tables", ["4-bit rows", f"{ENGRAM_GB} GB"]),
         arrow(282, 232, 310, 232), arrow(512, 232, 540, 232), arrow(670, 292, 670, 316),
         arrow(1006, 205, 800, 205, "read"), arrow(1006, 262, 800, 262, "spec"),
         '<text class="accent2" x="903" y="195" font-size="17" font-weight="600" text-anchor="middle">misses</text>',
         '<text class="accent3" x="903" y="292" font-size="17" font-weight="600" text-anchor="middle">next layer\'s</text>',
         '<text class="accent3" x="903" y="314" font-size="17" font-weight="600" text-anchor="middle">guesses, after</text>',
         '<text class="accent3" x="903" y="336" font-size="17" font-weight="600" text-anchor="middle">misses land</text>',
         '<line class="wire-read" x1="1115" y1="422" x2="1115" y2="444" stroke-width="2" stroke-dasharray="5 4"/>'
         '<line class="wire-read" x1="1115" y1="444" x2="172" y2="444" stroke-width="2" stroke-dasharray="5 4"/>'
         '<line class="wire-read" x1="172" y1="444" x2="172" y2="306" stroke-width="2" stroke-dasharray="5 4"/>'
         '<path class="ah-read" d="M172 294 l-6 12 h12 z"/>',
         '<text class="t2" x="330" y="434" font-size="16" text-anchor="middle">Engram rows (layers 1, 14)</text>']
    # time and memory bars at the 5.5 GB operating point
    y0, bx, bw = 520, 48, 540
    comp = TOKEN_S - SSD_WAIT_S
    b.append(f'<text class="t1" x="{bx}" y="{y0}" font-size="21" font-weight="700">One token: {TOKEN_S:.2f} s ({DECODE_TOKS:.2f} tok/s)</text>')
    ww = bw * SSD_WAIT_S / TOKEN_S
    b.append(f'<rect class="read" x="{bx}" y="{y0 + 18}" width="{ww - 1.5}" height="38" rx="4"/>')
    b.append(f'<rect class="ram" x="{bx + ww + 1.5}" y="{y0 + 18}" width="{bw - ww - 1.5}" height="38" rx="4"/>')
    b.append(f'<text class="t2" x="{bx}" y="{y0 + 86}" font-size="17">SSD wait {SSD_WAIT_S:.2f} s</text>')
    b.append(f'<text class="t2" x="{bx + bw}" y="{y0 + 86}" font-size="17" text-anchor="end">compute {comp:.2f} s</text>')
    b.append(f'<text class="t3" x="{bx}" y="{y0 + 116}" font-size="17">5.5 GB cache · per token {DEMAND_GB:.1f} GB needed, {SPEC_GB:.1f} GB read ahead</text>')
    mx_, mw = 680, 552
    b.append(f'<text class="t1" x="{mx_}" y="{y0}" font-size="21" font-weight="700">Where the 24 GB go</text>')
    parts = [("ram", RESIDENT_GB, "weights", f"{RESIDENT_GB:.1f}"), ("read", 5.5, "cache", "5.5"), ("disk", 24 - RESIDENT_GB - 5.5, "macOS, apps, KV", "≥9")]
    x = mx_
    for i, (cls, gb, lab, val) in enumerate(parts):
        w = mw * gb / 24
        b.append(f'<rect class="{cls}" x="{x + (1.5 if i else 0)}" y="{y0 + 18}" width="{w - 3}" height="38" rx="4"/>')
        b.append(f'<text class="t2" x="{x + 2}" y="{y0 + 86}" font-size="17">{lab} {val} GB</text>')
        x += w
    b.append(f'<text class="t3" x="{mx_}" y="{y0 + 116}" font-size="17">The cache sizes itself so that macOS keeps ≥ 9 GB.</text>')
    return svg(W, H, "\n".join(b), "How DeepInfer-Mac streams experts from the SSD, and where time and memory go")


# ------------------------------------------------------------------------------ speed vs. cache

def speed():
    """Decode speed against expert cache size, with and without idle-window speculation."""
    rows = sorted(SWEEP.values(), key=lambda r: r["cache"])
    W, H = 1280, 580
    px, py, pw, ph = 120, 120, 860, 330
    xmin, xmax, ymin, ymax = 2.25, 6.75, 0.6, 1.5
    X = lambda c: px + (c - xmin) / (xmax - xmin) * pw  # noqa: E731
    Y = lambda v: py + ph - (v - ymin) / (ymax - ymin) * ph  # noqa: E731
    b = [card(W, H),
         '<text class="t1" x="48" y="58" font-size="28" font-weight="700">Decode speed vs. expert cache size</text>',
         '<text class="t2" x="48" y="90" font-size="19">MacBook Air M4, 24 GB · both settings interleaved in one process, 3 prompts × 3 rounds per point</text>']
    for v in (0.6, 0.8, 1.0, 1.2, 1.4):
        b.append(f'<line class="grid" x1="{px}" y1="{Y(v)}" x2="{px + pw}" y2="{Y(v)}" stroke-width="1"/>'
                 f'<text class="t3" x="{px - 14}" y="{Y(v) + 6}" font-size="17" text-anchor="end">{v:.1f}</text>')
    for c in (2.5, 3.5, 4.5, 5.5, 6.5):
        b.append(f'<text class="t3" x="{X(c)}" y="{py + ph + 30}" font-size="17" text-anchor="middle">{c:g} GB</text>')
    b.append(f'<line class="axis" x1="{px}" y1="{py + ph}" x2="{px + pw}" y2="{py + ph}" stroke-width="1.5"/>')
    b.append(f'<text class="t2" x="{px - 78}" y="{py + ph / 2}" font-size="17" transform="rotate(-90 {px - 78} {py + ph / 2})" text-anchor="middle">tokens/s</text>')
    b.append(f'<text class="t2" x="{px + pw / 2}" y="{py + ph + 62}" font-size="17" text-anchor="middle">expert cache size</text>')
    safe = X(6.0)
    b.append(f'<line class="axis" x1="{safe}" y1="{py}" x2="{safe}" y2="{py + ph}" stroke-width="1" stroke-dasharray="4 4"/>'
             f'<text class="t3" x="{safe - 8}" y="{py + ph - 12}" font-size="16" text-anchor="end">keeps 9 GB for macOS ←</text>')
    for key, cls, dcls, lab in (("tok_ov", "l-ov", "d-ov", "without speculation"), ("tok_iw", "l-iw", "d-iw", "with speculation")):
        pts = " ".join(f"{X(r['cache']):.1f},{Y(r[key]):.1f}" for r in rows)
        b.append(f'<polyline class="{cls}" points="{pts}" fill="none" stroke-width="3"/>')
        ci = "tok_ci_ov" if key == "tok_ov" else "tok_ci_iw"
        for r in rows:
            b.append(f'<line class="{cls}" x1="{X(r["cache"])}" y1="{Y(r[key] - r[ci])}" x2="{X(r["cache"])}" y2="{Y(r[key] + r[ci])}" stroke-width="1.5"/>')
            b.append(f'<circle class="{dcls} ring" cx="{X(r["cache"])}" cy="{Y(r[key])}" r="7" stroke-width="2.5"/>')
        last = rows[-1]
        b.append(f'<text class="t1" x="{X(last["cache"]) + 18}" y="{Y(last[key]) + 2}" font-size="19" font-weight="700">{last[key]:.2f}</text>')
        b.append(f'<text class="t2" x="{X(last["cache"]) + 18}" y="{Y(last[key]) + 24}" font-size="16">{lab}</text>')
    for r in rows:  # paired speed-up above each pair of points
        b.append(f'<text class="accent3" x="{X(r["cache"])}" y="{Y(r["tok_iw"] + r["tok_ci_iw"]) - 14}" font-size="17" font-weight="700" text-anchor="middle">+{(r["ratio"] - 1) * 100:.0f}%</text>')
    b.append(legend(px, py + ph + 102, [("d-ov", "without speculation"), ("d-iw", "idle-window speculation (default)")]))
    return svg(W, H, "\n".join(b), "Decode speed against expert cache size, with and without idle-window speculation")


# ------------------------------------------------------------------------------ timeline

def _union(iv):
    iv, out = sorted(iv), []
    for a, b in iv:
        if out and a <= out[-1][1]:
            out[-1][1] = max(out[-1][1], b)
        else:
            out.append([a, b])
    return out


def timeline():
    """Four decode layers from real traces: GPU and SSD activity, without and with speculation."""
    d = json.loads((DATA / "trace_layers.json").read_text())
    W, H = 1280, 610
    px, pw = 150, 1080
    span = 100.0  # ms shown
    b = [card(W, H),
         '<text class="t1" x="48" y="58" font-size="28" font-weight="700">Filling the SSD\'s idle time</text>',
         '<text class="t2" x="48" y="90" font-size="19">Four decode layers from real traces (5 GB cache). Without speculation, the SSD waits while the GPU works.</text>']
    busy_pct = {"off": 62, "spec": 73}  # SSD busy share of the whole (median) traced step, paper/logs/trace_clean_*.json
    for pi, (key, title) in enumerate((("off", "Without speculation"), ("spec", "Idle-window speculation"))):
        ev = d[key]["events"]
        t0 = min(e["t0"] for e in ev if e["kind"] == "route") - 0.008
        ms = lambda t: (t - t0) * 1e3  # noqa: E731
        X = lambda t: px + min(max(t, 0), span) / span * pw  # noqa: E731
        y = 140 + pi * 190
        b.append(f'<text class="t1" x="48" y="{y + 4}" font-size="21" font-weight="600">{title}</text>')
        b.append(f'<text class="t2" x="{px + pw}" y="{y + 4}" font-size="18" text-anchor="end">SSD busy {busy_pct[key]}% of the step</text>')
        gy, sy = y + 22, y + 84
        b.append(f'<text class="t2" x="48" y="{gy + 29}" font-size="18">GPU</text><text class="t2" x="48" y="{sy + 29}" font-size="18">SSD</text>')
        b.append(f'<rect class="disk" x="{px}" y="{sy}" width="{pw}" height="44" rx="4" opacity="0.45"/>')
        route = {e["layer"]: e["t0"] for e in ev if e["kind"] == "route"}
        prev = None
        for L in d[key]["layers"]:
            es = [e for e in ev if e["layer"] == L]
            r = route[L]
            start = ms(prev) if prev is not None else 0.0
            b.append(f'<rect class="attn" x="{X(start)}" y="{gy}" width="{max(X(ms(r)) - X(start) - 2, 1)}" height="44" rx="4"/>')
            waits = [e for e in es if e["kind"] == "wait"]
            for g in [e for e in es if e["kind"] == "gpu"]:
                a, z = ms(g["t0"]), ms(g["t1"])
                for w in waits:
                    if w["t0"] >= g["t0"] - 1e-4 and w["t1"] <= g["t1"] + 1e-4 and w["t1"] > w["t0"]:
                        a = max(a, ms(w["t1"]))
                b.append(f'<rect class="ram" x="{X(a)}" y="{gy}" width="{max(X(z) - X(a), 3)}" height="44" rx="4"/>')
            prev = max(e.get("t1", e["t0"]) for e in es)
        reads = [e for e in ev if e["kind"] == "read"]
        for spec_flag, cls in ((False, "read"), (True, "spec")):
            iv = [(ms(e["t0"]), ms(e["t1"])) for e in reads if (e["t0"] < route[e["layer"]] - 1e-4) == spec_flag]
            for a, z in _union(iv):
                if a < span:
                    b.append(f'<rect class="{cls}" x="{X(a)}" y="{sy}" width="{max(X(min(z, span)) - X(a), 2)}" height="44" rx="4"/>')
    for t in range(0, 101, 20):
        b.append(f'<text class="t3" x="{px + t / span * pw}" y="538" font-size="16" text-anchor="middle">{t} ms</text>')
    b.append(legend(px, 582, [("attn", "attention + router"), ("ram", "expert compute"), ("read", "needed reads"), ("spec", "read-ahead")], gap=30))
    return svg(W, H, "\n".join(b), "Decode timeline with and without idle-window speculation")


if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)
    for name, f in (("hero", hero), ("chat", terminal), ("architecture", architecture), ("speed", speed), ("timeline", timeline)):
        (OUT / f"{name}.svg").write_text(f(), encoding="utf-8")
        print("wrote", OUT / f"{name}.svg")


==> anc/scripts/paper_benchmark.py <==
"""End-to-end and matched-work measurements for the laptop case study.

Records outputs, source identity, actual slab capacity, sampled process memory,
MLX's allocation high-water mark, and host-wide swap counters. Host swap activity
cannot be attributed to this process. Run only one model process at a time.
"""

import argparse
import ctypes
import hashlib
import json
import os
from pathlib import Path
import platform
import re
import resource
import subprocess
import sys
import threading
import time
from importlib.metadata import version

import mlx.core as mx
import numpy as np

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
from deepinfer_mac import LLM, SamplingParams  # noqa: E402
from deepinfer_mac.model.engram import SSDEngramTable  # noqa: E402
from spec_ablation import run_matched, setconf  # noqa: E402


class RUsage(ctypes.Structure):
    _fields_ = [("uuid", ctypes.c_uint8 * 16)] + [
        (name, ctypes.c_uint64) for name in
        ("user_time", "system_time", "pkg_idle_wkups", "interrupt_wkups",
         "pageins", "wired_size", "resident_size", "phys_footprint",
         "proc_start_abstime", "proc_exit_abstime")]


def process_memory():
    info = RUsage()
    lib = ctypes.CDLL("/usr/lib/libproc.dylib", use_errno=True)
    lib.proc_pid_rusage.argtypes = [ctypes.c_int, ctypes.c_int, ctypes.c_void_p]
    if lib.proc_pid_rusage(os.getpid(), 0, ctypes.byref(info)) != 0:
        raise OSError(ctypes.get_errno(), "proc_pid_rusage")
    return {"rss_bytes": info.resident_size, "footprint_bytes": info.phys_footprint}


def host_state():
    vm = subprocess.check_output(["vm_stat"], text=True)
    page_size = int(re.search(r"page size of (\d+)", vm)[1])
    counters = {k.strip(): int(v) for k, v in re.findall(r"^([^\n:]+):\s+(\d+)\.", vm, re.M)}
    swap = subprocess.check_output(["sysctl", "-n", "vm.swapusage"], text=True).strip()
    used = re.search(r"used = ([\d.]+)([MG])", swap)
    return {"page_size": page_size, "vm_counters": counters, "swap_raw": swap,
            "swap_used_bytes": float(used[1]) * (2**20 if used[2] == "M" else 2**30),
            "thermal": subprocess.check_output(["pmset", "-g", "therm"], text=True).strip()}


class MemoryMonitor:
    def __init__(self):
        self.samples = []
        self.phase = "load"
        self.start = time.perf_counter()
        self.stop = threading.Event()
        self.error = None
        self.thread = threading.Thread(target=self._run, daemon=True)

    def sample(self):
        row = {"elapsed_s": time.perf_counter() - self.start,
               "phase": self.phase, **process_memory()}
        self.samples.append(row)

    def _run(self):
        try:
            while not self.stop.is_set():
                self.sample()
                self.stop.wait(0.5)
        except Exception as e:
            self.error = repr(e)

    def close(self):
        self.stop.set()
        self.thread.join()
        self.sample()
        if self.error:
            raise RuntimeError(self.error)


def save(path, data):
    path = Path(path)
    tmp = path.with_suffix(".tmp")
    tmp.write_text(json.dumps(data, ensure_ascii=False, indent=2) + "\n")
    tmp.replace(path)


def source_hash():
    h = hashlib.sha256()
    paths = sorted((ROOT / "deepinfer_mac").rglob("*.py")) + [
        ROOT / "scripts/spec_ablation.py", Path(__file__).resolve()]
    for path in paths:
        h.update(str(path.relative_to(ROOT)).encode())
        h.update(path.read_bytes())
    return h.hexdigest()


def cases(llm):
    result = [
        ("explanation", "Explain why the sky is blue in two short paragraphs, using at most 80 words.", None),
        ("code", "Write a Python function gcd(a, b) using Euclid's algorithm. Return only the function, without explanation.", None),
        ("chinese", "用不超过100字解释：为什么电脑的内存比硬盘小很多，却仍然能够处理大文件？", None),
    ]
    filler = llm.tokenizer.encode("The archive contains routine weather observations for the coast. ",
                                  add_special_tokens=False).ids
    for length in (1024, 4096):
        payload = llm.tokenizer.decode((filler * (length // len(filler) + 1))[:length])
        mid = len(payload) // 2
        prompt = ("Read the archive and answer with the three-digit access code only.\n" +
                  payload[:mid] + "\nThe access code is 074.\n" + payload[mid:] +
                  "\nWhat is the access code? Answer with the code only.")
        result.append((f"retrieval_{length}", prompt, "074"))
    return result


def generation(llm, args, data, monitor):
    data["runs"] = []
    for name, prompt, expected in cases(llm):
        if args.cases and name not in args.cases.split(","):
            continue
        llm.reset()
        llm.weights.experts.clear_cache()
        mx.clear_cache()
        mx.reset_peak_memory()
        ids, _ = llm.chat_prompt([{"role": "user", "content": prompt}], thinking=False)
        monitor.phase = name
        start_sample = len(monitor.samples)
        before = host_state()
        timestamps, output = [], []
        start = time.perf_counter()
        params = SamplingParams(temperature=0, max_tokens=args.tokens if expected is None else 16)
        for tok in llm.stream(ids, params):
            timestamps.append(time.perf_counter() - start)
            output.append(tok.token_id)
        duration = time.perf_counter() - start
        monitor.sample()
        text = llm.tokenizer.decode(output, skip_special_tokens=True)
        samples = monitor.samples[start_sample:]
        intervals = np.diff(timestamps)
        row = {"case": name, "prompt": prompt, "prompt_ids": ids, "output_ids": output,
               "output_text": text, "prompt_tokens": len(ids), "output_tokens": len(output),
               "finished_eos": bool(output and output[-1] == 1), "expected_answer": expected,
               "answer_matches": text.strip() == expected if expected is not None else None,
               "elapsed_s": duration, "ttft_s": timestamps[0] if timestamps else None,
               "decode_tok_s": (len(output)-1) / sum(intervals) if len(output) > 1 else None,
               "intertoken_s": intervals.tolist(), "timestamps_s": timestamps,
               "sampled_peak_rss_bytes": max(s["rss_bytes"] for s in samples),
               "sampled_peak_footprint_bytes": max(s["footprint_bytes"] for s in samples),
               "mlx_peak_bytes": mx.get_peak_memory(), "engine_stats": llm.last_stats,
               "host_before": before, "host_after": host_state()}
        data["runs"].append(row)
        save(args.out, data)
        print(json.dumps({k: row[k] for k in ("case", "prompt_tokens", "output_tokens", "finished_eos",
              "ttft_s", "decode_tok_s", "sampled_peak_footprint_bytes", "mlx_peak_bytes", "answer_matches")}), flush=True)
        print(text, flush=True)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--out", required=True)
    ap.add_argument("--cache-gb", type=float, default=4.5)
    ap.add_argument("--suite", choices=["generation", "matched"], default="generation")
    ap.add_argument("--tokens", type=int, default=128)
    ap.add_argument("--rounds", type=int, default=3)
    ap.add_argument("--warmup", type=int, default=8)
    ap.add_argument("--cases", default="")
    ap.add_argument("--replay", choices=["full", "compact"], default="full")
    args = ap.parse_args()
    if args.tokens < 1 or args.rounds < 1 or args.warmup < 0:
        ap.error("tokens and rounds must be positive, warmup nonnegative")
    data = {"protocol": "laptop-case-study-v1", "suite": args.suite,
            "source_sha256": source_hash(), "argv": sys.argv,
            "platform": platform.platform(), "mlx": version("mlx"),
            "hardware": {key: subprocess.check_output(["sysctl", "-n", key], text=True).strip()
                         for key in ("hw.memsize", "machdep.cpu.brand_string")},
            "git_head": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(),
            "host_before": host_state(), "replay": args.replay,
            "environment": "shared desktop; no other applications closed; no host cache purge",
            "memory_sampling_interval_s": 0.5}
    monitor = MemoryMonitor()
    monitor.thread.start()
    llm = None
    try:
        t = time.perf_counter()
        llm = LLM(expert_cache_gb=args.cache_gb, bounded_replay=args.replay == "compact", speculative=False)
        if not isinstance(llm.weights.engram, SSDEngramTable):
            raise RuntimeError("Paper measurements require local Engram tables")
        setconf("overlap")
        store = llm.weights.experts
        data.update(load_s=time.perf_counter()-t, cache_bytes_requested=store.budget,
                    cache_bytes_reserved=store.used, cache_array_bytes=store.array_bytes,
                    model_dir=str(llm.root), engram="local SSD", schedule="overlap",
                    model_config=json.loads((llm.root / "inference_config.json").read_text()),
                    checkpoint_metadata_sha256={p: hashlib.sha256((llm.root/p).read_bytes()).hexdigest()
                        for p in ("inference_config.json", "layout.json", "progress.log")})
        print(f"Loaded in {data['load_s']:.2f}s; reserved {store.used/2**30:.3f} GiB; {args.replay} prefill", flush=True)
        save(args.out, data)
        if args.suite == "generation":
            generation(llm, args, data, monitor)
        else:
            monitor.phase = "matched"
            mx.reset_peak_memory()
            data["matched"] = run_matched(llm, ["serial", "overlap", "idle-window"],
                rounds=args.rounds, per=args.tokens, warmup=args.warmup,
                out_path=str(Path(args.out).with_suffix(".matched.json")))
            data["mlx_peak_bytes"] = mx.get_peak_memory()
        data["completed"] = True
    except BaseException as e:
        data["error"] = repr(e)
        raise
    finally:
        if llm is not None:
            llm.close()
        monitor.close()
        data["host_after"] = host_state()
        data["memory_samples"] = monitor.samples
        data["sampled_peak_rss_bytes"] = max(s["rss_bytes"] for s in monitor.samples)
        data["sampled_peak_footprint_bytes"] = max(s["footprint_bytes"] for s in monitor.samples)
        data["process_rss_high_water_bytes"] = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
        save(args.out, data)


if __name__ == "__main__":
    main()


==> anc/scripts/parameter_audit.py <==
"""Count model weights separately from quantization metadata in the source index."""

import argparse
import hashlib
import json
import math
from collections import Counter
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--checkpoint", type=Path, help="Also audit converted weight file sizes")
    args = ap.parse_args()
    path = ROOT / "deepinfer_mac/convert/tensor_index.json"
    index = json.loads(path.read_text())
    weights, metadata = Counter(), Counter()
    for name, tensor in index.items():
        if name.startswith("mtp."):
            component = "draft"
        elif name.startswith(("vision.", "aligner.", "image_")):
            component = "vision_and_aligner"
        elif ".engram.embed." in name:
            component = "engram_tables"
        elif ".ffn.experts." in name:
            component = "routed_experts"
        else:
            component = "other_text_weights"
        count = math.prod(tensor["shape"])
        if name.endswith(".scale"):
            assert tensor["dtype"] == "F8_E8M0" and name[:-6] + ".weight" in index, name
            metadata[component] += count
        else:
            # The source stores two E2M1 weights in each int8 container.
            if tensor["dtype"] == "I8":
                assert ".ffn.experts." in name and name.endswith(".weight"), name
                count *= 2
            weights[component] += count
    text = sum(weights[k] for k in ("routed_experts", "engram_tables", "other_text_weights"))
    result = {
        "source_index_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
        "weight_elements": dict(weights),
        "quantization_scale_elements": dict(metadata),
        "text_weight_elements": text,
        "text_plus_engram_scale_elements": text + metadata["engram_tables"],
        "all_release_weight_elements": sum(weights.values()),
        "convention": "Unpacked weight elements; exclude .scale quantization metadata. "
                      "Text count excludes optional DSpark draft and vision/aligner weights. "
                      "Learned hc_attn_scale and hc_ffn_scale parameters remain included.",
    }
    if args.checkpoint is not None:
        if not (args.checkpoint / "layout.json").is_file():
            raise ValueError("Converted checkpoint must contain layout.json")
        files = {str(p.relative_to(args.checkpoint)): p.stat().st_size
                 for p in sorted(args.checkpoint.rglob("*"))
                 if p.is_file() and p.suffix in (".bin", ".bf16", ".safetensors")}
        result["converted_weight_file_bytes"] = files
        result["converted_weight_bytes"] = sum(files.values())
    out = ROOT / "paper/logs/parameter_audit.json"
    out.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/prefill_chunks.py <==
"""Long-prompt prefill: time, SSD bytes and peak memory per chunk size. Chunked prefill re-reads
the encoder's experts once per chunk, so bigger chunks should approach one sweep of the experts."""
import sys, time
from pathlib import Path
import mlx.core as mx, numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM

V = Path("~/models/api-vectors/deepseek-v4.1-flash-20260910/prompts/case_014.txt").expanduser()  # 16383-token retrieval case
llm = LLM()
ids, _ = llm.chat_prompt([{"role": "user", "content": V.read_text()}])
print(f"prompt {len(ids)} tokens; expert cache {llm.weights.experts.budget / 2**30:.1f} GB", flush=True)
for chunk in [int(c) for c in (sys.argv[1:] or ["4096", "16384"])]:
    llm.reset(); llm.prefill_chunk = max(chunk, llm.keep_tokens)
    mx.reset_peak_memory(); s0 = dict(llm.weights.experts.stats); t = time.perf_counter()
    st, logits, _, _ = llm._prefill(ids, False); mx.eval(logits)
    dt = time.perf_counter() - t; s = llm.weights.experts.stats
    ans = llm.tokenizer.decode([int(np.argmax(np.array(logits[-1])))])
    print(f"chunk {chunk:6d}: {dt:6.0f}s ({len(ids)/dt:.0f} tok/s) | experts read {(s['bytes']-s0['bytes'])/1e9:.0f} GB | "
          f"peak MLX {mx.get_peak_memory()/2**30:.1f} GB | next token {ans!r}", flush=True)


==> anc/scripts/prefill_overlap.py <==
"""Prefill with and without overlapping the next expert batch's SSD reads with the current batch's
compute (MoE._slab_moe prefetches batch i+1 while batch i runs). Interleaved A/B on a ~1K-token
prompt. Usage: prefill_overlap.py [rounds]"""
import glob, sys, time
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM

import os
llm = LLM(expert_cache_gb=float(os.environ["CACHE_GB"]) if "CACHE_GB" in os.environ else None)
store = llm.weights.experts
text = "\n\n".join(Path(p).read_text() for p in sorted(glob.glob(str(Path("~/models/api-vectors/*/prompts/*.txt").expanduser()))))
ids = llm.encode(text)[: int(sys.argv[2]) if len(sys.argv) > 2 else 1024]
orig = store.prefetch


def no_optional(key, group, optional=False):
    if not optional:
        orig(key, group)


res = {True: [], False: []}
for r in range(int(sys.argv[1]) if len(sys.argv) > 1 else 2):
    for on in (True, False) if r % 2 == 0 else (False, True):
        store.prefetch = orig if on else no_optional
        llm._state = llm._snap = None
        t = time.perf_counter()
        llm._prefill(ids, False)
        res[on].append(time.perf_counter() - t)
        print(f"pipelined {'on ' if on else 'off'}: {res[on][-1]:.1f}s", flush=True)
for on in (True, False):
    print(f"mean pipelined {'on ' if on else 'off'}: {sum(res[on]) / len(res[on]):.1f}s for {len(ids)} tokens")


==> anc/scripts/profile_parts.py <==
"""Decode-step profile on the real converted model, Engram stubbed (no network), converter paused
by the caller. Times sub-parts of attention and MoE with a sync after each."""
import collections, sys, time
import mlx.core as mx, numpy as np
sys.path.insert(0, ".")
from deepinfer_mac import LLM
from deepinfer_mac.model import model as M
llm = LLM(expert_cache_gb=5)
class Zeros:
    def lookup(self, layer, ids): return mx.zeros((*ids.shape, 256), dtype=mx.bfloat16)
for b in llm.model.layers:
    if b.engram is not None: b.engram.table = Zeros()
T = collections.defaultdict(float)
def sync(x): mx.eval(x if isinstance(x, (mx.array, list)) else [v for v in (x if isinstance(x, tuple) else ()) if isinstance(v, mx.array)])
def wrap(obj, name, tag):
    f = getattr(obj, name)
    def g(*a, **k):
        t = time.perf_counter(); out = f(*a, **k); sync(out); T[tag] += time.perf_counter() - t; return out
    setattr(obj, name, g)
for b in llm.model.layers:
    at = b.attn
    at._compiled()
    wrap(at, "_proj_c", "attn.proj"); wrap(at, "_core_c", "attn.core")
    if at.is_kv_source: wrap(at, "_compress", "attn.compressor")
    if at.is_index_source: wrap(at, "_indexer", "attn.indexer")
    wrap(b.ffn, "_slab_moe", "moe.experts(get+gather_qmm)")
    if not hasattr(b.ffn, "_rs_c"): b.ffn._rs_c = mx.compile(b.ffn._route_shared)
    wrap(b.ffn, "_rs_c", "moe.route+shared")
wrap(M.Attention, "__call__", "ATTN total") if False else None
oa = M.Attention.__call__
def att(self, *a, **k):
    t = time.perf_counter(); out = oa(self, *a, **k); sync(out); T["ATTN total"] += time.perf_counter() - t; return out
M.Attention.__call__ = att
om = M.MoE.__call__
def moe(self, *a, **k):
    t = time.perf_counter(); out = om(self, *a, **k); sync(out); T["MOE total"] += time.perf_counter() - t; return out
M.MoE.__call__ = moe
ids, _ = llm.chat_prompt([{"role": "user", "content": "Count from one to twenty, separated by commas."}])
st, logits, _, _ = llm._prefill(ids, False)
tok = int(np.argmax(np.array(logits[-1])))
for i in range(3):  # warm compile caches
    lg = llm.model.forward(st, [tok]); tok = int(np.argmax(np.array(lg[-1])))
T.clear(); s0 = dict(llm.weights.experts.stats); n = 6; t = time.perf_counter()
for i in range(n):
    lg = llm.model.forward(st, [tok]); mx.eval(lg); tok = int(np.argmax(np.array(lg[-1])))
tot = (time.perf_counter() - t) / n; s = llm.weights.experts.stats
print(f"total {tot*1000:.0f} ms/token (sync after every part)")
for k, v in sorted(T.items(), key=lambda x: -x[1]): print(f"  {k:30s} {v/n*1000:7.1f} ms/token")
print(f"  SSD wait {(s['wait_s']-s0['wait_s'])/n*1000:.0f} ms/token, {(s['bytes']-s0['bytes'])/n/1e9:.2f} GB/token, hit {(s['hits']-s0['hits'])/max(1,(s['hits']-s0['hits'])+(s['misses']-s0['misses'])):.2f}")


==> anc/scripts/profile_prefill.py <==
"""Where does long-prompt prefill time go? One 2048-token chunk, a sync after each component."""
import collections, sys, time
from pathlib import Path
import mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM
llm = LLM()
T = collections.defaultdict(float)
def sync(x): mx.eval(x if isinstance(x, (mx.array, list)) else [v for v in (x if isinstance(x, tuple) else ()) if isinstance(v, mx.array)])
def wrap(obj, name, tag):
    f = getattr(obj, name)
    def g(*a, **k):
        t = time.perf_counter(); out = f(*a, **k); sync(out); T[tag] += time.perf_counter() - t; return out
    setattr(obj, name, g)
for b in llm.model.layers:
    at = b.attn; at._compiled()
    wrap(at, "_proj_c", "attn: q/kv projections (mxfp8)"); wrap(at, "_core_c", "attn: sparse attention + wo_a/wo_b")
    if at.is_kv_source: wrap(at, "_compress", "attn: compressor")
    if at.is_index_source: wrap(at, "_indexer", "attn: indexer")
    b.ffn._rs_c = mx.compile(b.ffn._route_shared); wrap(b.ffn, "_rs_c", "moe: router + shared expert (mxfp8)")
    wrap(b.ffn, "_experts_into", "moe: routed experts (gather_qmm + SSD)")
    wrap(b, "hc_mixes", "mHC mixes")
    if b.engram is not None: wrap(b.engram, "__call__", "engram")
text = (Path("~/models/api-vectors/deepseek-v4.1-flash-20260910/prompts/case_014.txt").expanduser()).read_text()
ids = llm.encode(text)[:2048]
st = llm.model.new_state(); s0 = dict(llm.weights.experts.stats); t = time.perf_counter()
llm.model.forward(st, ids, replay_from=len(ids) - 140)
tot = time.perf_counter() - t; s = llm.weights.experts.stats
print(f"2048-token prefill chunk (bounded replay): {tot:.1f}s = {2048/tot:.0f} tok/s; SSD wait {s['wait_s']-s0['wait_s']:.1f}s, {(s['bytes']-s0['bytes'])/1e9:.0f} GB")
for k, v in sorted(T.items(), key=lambda x: -x[1]): print(f"  {k:42s} {v:6.1f}s  {100*v/tot:4.0f}%")


==> anc/scripts/quant_damage.py <==
"""How much do the converted (2/3-bit) experts change the model vs. the original lossless FP4
experts? Runs the first N real layers twice on a real prompt -- once with the converted expert
store, once with the routed experts' original FP4 tensors fetched from the Hub (bit-exact mxfp4) --
and reports per-layer hidden-state cosine."""
import json, sys
from pathlib import Path
import numpy as np, mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import quant as Q
from deepinfer_mac.convert import hf
from deepinfer_mac.engine import build_chat
from deepinfer_mac.model.model import Args, ExpertWeights, Transformer
from deepinfer_mac.model.engram import NgramHasher
from deepinfer_mac.weights import DiskWeights

N = int(sys.argv[1]) if len(sys.argv) > 1 else 6
root = Path("~/models/dsv41-mac").expanduser()
cfg = json.loads((root / "inference_config.json").read_text())
INDEX = json.loads((Path(__file__).resolve().parent.parent / "deepinfer_mac/convert/tensor_index.json").read_text())


class Original:
    """Routed experts as shipped (FP4 + E8M0 == MLX mxfp4, lossless), fetched on demand."""
    def __init__(self): self.cache = {}
    def get(self, key, ids):
        out = []
        for e in ids:
            k = (key, int(e))
            if k not in self.cache:
                parts = []
                for w in ("w1", "w3", "w2"):
                    mw, ms = INDEX[f"layers.{int(key[1:])}.ffn.experts.{e}.{w}.weight"], INDEX[f"layers.{int(key[1:])}.ffn.experts.{e}.{w}.scale"]
                    q, s = Q.fp4_to_mxfp4(hf.as_array(hf.get_range(mw["shard"], mw["start"], mw["end"]), mw),
                                          hf.as_array(hf.get_range(ms["shard"], ms["start"], ms["end"]), ms))
                    parts.append((mx.array(q), mx.array(s), None, 4, "mxfp4"))
                self.cache[k] = ExpertWeights(*parts)
            out.append(self.cache[k])
        return out


a = Args.from_dict(cfg); a.n_layers = N
w = DiskWeights(root, a.dim, a.engram_layer_ids, expert_budget=3 << 30)
a.engram_layer_ids = tuple(l for l in a.engram_layer_ids if l < N)
hasher = NgramHasher.load(a, root, cfg["engram_vocab_size"])
ids, _, _ = build_chat(root, [{"role": "user", "content": "Explain in two sentences why rain leaves a fresh smell."}])
toks = list(ids)

def run(experts):
    from deepinfer_mac.model import model as M
    m = Transformer(a, w, hasher)
    for b in m.layers: b.ffn.experts = experts
    caps = {}
    orig = M.Block.__call__
    def wrapped(self, *args, **kw):
        out = orig(self, *args, **kw); caps[self.layer_id] = np.array(out[0].astype(mx.float32)); return out
    M.Block.__call__ = wrapped
    try:
        m.forward(m.new_state(), toks)
    finally:
        M.Block.__call__ = orig
    return caps

conv = run(w.experts)
orig = run(Original())
for i in range(N):
    x, y = conv[i].ravel(), orig[i].ravel()
    lay = json.loads((root / "layout.json").read_text())["experts"][f"L{i:02d}"]
    print(f"layer {i} ({lay['bits_w1']}/{lay['bits_w3']}/{lay['bits_w2']}-bit experts): hidden cos vs original FP4 = {x @ y / np.linalg.norm(x) / np.linalg.norm(y):.5f}", flush=True)


==> anc/scripts/real_check.py <==
"""Real-weight check on the first N converted layers, before the full conversion finishes.

Runs layers 0..N-1 of DeepSeek-V4.1-Flash with the *real* weights through both the official
PyTorch reference (inference/model.py, CPU kernel emulations) and this MLX port, on a real chat
prompt, and compares every layer's output -- prefill and a few decode steps.

Both sides use the same converted experts (the reference gets them dequantized, with the fp8
activation rounding of its fp4 path) and the same original fp8 Engram rows (range-read from the Hub,
since the Engram tables convert last). Dense weights: the reference gets the original fp8 values
recovered bit-exactly from the mxfp8 files.

    python scripts/real_check.py [N_LAYERS]
"""

import json
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from dataclasses import fields
from pathlib import Path

import mlx.core as mx
import numpy as np

ROOT = Path("~/models/dsv41-mac").expanduser()
REF = Path("~/dl/dsv41-ref/inference").expanduser()
HERE = Path(__file__).resolve().parent
sys.path[:0] = [str(HERE.parent), str(HERE.parent / "tests"), str(REF)]

import torch  # noqa: E402

import ref_kernels  # noqa: E402

sys.modules["kernel"] = ref_kernels
import model as ref  # noqa: E402

from deepinfer_mac import quant as Q  # noqa: E402
from deepinfer_mac.convert import hf  # noqa: E402
from deepinfer_mac.model.engram import NgramHasher  # noqa: E402
from deepinfer_mac.model.model import Args, Transformer  # noqa: E402
from deepinfer_mac.store import ExpertStore  # noqa: E402

N = int(sys.argv[1]) if len(sys.argv) > 1 and sys.argv[1].isdigit() else 6
NOQUANT = "--noquant" in sys.argv  # switch off activation fake-quant on both sides: logic-only check
cfg = json.loads((ROOT / "inference_config.json").read_text())
INDEX = json.loads((HERE.parent / "deepinfer_mac/convert/tensor_index.json").read_text())


# ------------------------------------------------------------------------------ shared sources


class RemoteEngram:
    """Original fp8 Engram rows, range-read from the Hub and cached; dequantized to bf16."""

    def __init__(self):
        self.rows: dict[tuple[int, int], np.ndarray] = {}
        self.pool = ThreadPoolExecutor(16)

    def _fetch(self, layer, r):
        w, s = INDEX[f"layers.{layer}.engram.embed.weight"], INDEX[f"layers.{layer}.engram.embed.scale"]
        a = hf.get_range(w["shard"], w["start"] + r * 256, w["start"] + (r + 1) * 256)
        b = hf.get_range(s["shard"], s["start"] + r * 8, s["start"] + (r + 1) * 8)
        deq = Q.dequant_fp8_rowscale(mx.array(np.frombuffer(a, np.uint8)[None]), mx.array(np.frombuffer(b, np.uint8)[None]))
        return np.array(deq.astype(mx.float32))[0]

    def ensure(self, layer, ids: np.ndarray):
        need = sorted({int(i) for i in ids.reshape(-1)} - {r for (l, r) in self.rows if l == layer})
        for r, v in zip(need, self.pool.map(lambda r: self._fetch(layer, r), need)):
            self.rows[(layer, r)] = v

    def get(self, layer, ids: np.ndarray) -> np.ndarray:
        self.ensure(layer, ids)
        return np.stack([self.rows[(layer, int(i))] for i in ids.reshape(-1)]).reshape(*ids.shape, 256)

    def lookup(self, layer_id, ids):  # deepinfer_mac's table interface
        return mx.array(self.get(layer_id, ids)).astype(mx.bfloat16)


ENGRAM = RemoteEngram()
STORE = ExpertStore(ROOT, budget_bytes=8 << 30)
EMBED = np.memmap(ROOT / "embed.bf16", dtype=np.uint16, mode="r").reshape(-1, cfg["dim"])


def dequant_expert(layer: int, e: int) -> list[torch.Tensor]:
    ew = STORE.get(f"L{layer:02d}", [e])[0]
    out = []
    for q, s, b, bits, mode in (ew.w1, ew.w2, ew.w3):
        w = mx.dequantize(q, s.view(mx.bfloat16), b.view(mx.bfloat16), group_size=64, bits=bits).astype(mx.float32)
        out.append(torch.from_numpy(np.array(w)).bfloat16())
    return out


# ------------------------------------------------------------------------------ reference


def build_reference():
    torch.set_default_dtype(torch.bfloat16)
    names = {f.name for f in fields(ref.ModelArgs)}
    a = ref.ModelArgs(**{k: tuple(v) if isinstance(v, list) else v for k, v in cfg.items() if k in names})
    a.n_layers, a.dspark_block_size, a.vision_n_layers, a.max_seq_len, a.max_batch_size = N, 0, 0, 4096, 1
    a.engram_layer_ids = tuple(l for l in a.engram_layer_ids if l < N)

    class Tok:
        def __init__(self):
            from tokenizers import Tokenizer

            self.backend_tokenizer = Tokenizer.from_file(str(ROOT / "tokenizer.json"))

        def __len__(self):
            return self.backend_tokenizer.get_vocab_size(with_added_tokens=True)

    # experts: allocate nothing up front; each expert pulls its converted weights on first use
    def lazy_forward(self, x, weights=None):
        if not hasattr(self, "_w"):
            self._w = dequant_expert(*self._key)
        w1, w2, w3 = self._w
        xq = x if NOQUANT else ref_kernels.act_quant(x.clone(), 32, "ue8m0", inplace=True)  # the fp4 path's fp8 input
        gate, up = torch.nn.functional.linear(xq, w1).float(), torch.nn.functional.linear(xq, w3).float()
        up, gate = up.clamp(-self.swiglu_limit, self.swiglu_limit), gate.clamp(max=self.swiglu_limit)
        h = torch.nn.functional.silu(gate) * up
        if weights is not None:
            h = weights * h
        h = h.to(x.dtype) if NOQUANT else ref_kernels.act_quant(h.to(x.dtype), 32, "ue8m0", inplace=True)
        return torch.nn.functional.linear(h, w2)

    class LazyExperts(torch.nn.Module):
        def __init__(self, layer, n, limit):
            super().__init__()
            self.layer, self.n, self.limit, self.cache = layer, n, limit, {}

        def __getitem__(self, i):
            if i not in self.cache:
                m = torch.nn.Module()
                m._key, m.swiglu_limit = (self.layer, i), self.limit
                m.forward = lazy_forward.__get__(m)
                self.cache[i] = m
            return self.cache[i]

    orig_moe_init = ref.MoE.__init__

    def moe_init(self, layer_id, args):
        n = args.n_routed_experts
        args.n_routed_experts = 0  # build without routed experts...
        try:
            orig_moe_init(self, layer_id, args)
        finally:
            args.n_routed_experts = n
        self.n_routed_experts = self.n_local_experts = self.experts_end_idx = n
        self.experts = LazyExperts(layer_id, n, args.swiglu_limit)  # ...then attach the lazy ones
        self.gate = ref.Gate(layer_id, args)

    ref.MoE.__init__ = moe_init

    def engram_embed_forward(self, indices):
        return torch.from_numpy(ENGRAM.get(self._layer, indices.numpy())).bfloat16()

    orig_ee = ref.ParallelEngramEmbedding.__init__

    def ee_init(self, num_embeddings, dim):
        torch.nn.Module.__init__(self)
        self.num_embeddings, self.dim = num_embeddings, dim

    ref.ParallelEngramEmbedding.__init__ = ee_init
    ref.ParallelEngramEmbedding.forward = engram_embed_forward

    with torch.device("cpu"):
        m = ref.Transformer(a, Tok())
    ref.MoE.__init__, ref.ParallelEngramEmbedding.__init__ = orig_moe_init, orig_ee
    for i, blk in enumerate(m.layers):
        if blk.engram is not None:
            blk.engram.embed._layer = i
        load_reference_layer(m, i)
    m.embed.weight.data = torch.from_numpy(np.array(EMBED).view(np.int16)).view(torch.bfloat16)
    m.temperature = 0
    return m, a


def load_reference_layer(m, i):
    """Dense tensors of layer i, from our mxfp8 files back to the checkpoint's fp8 (bit-exact)."""
    d = mx.load(str(ROOT / "dense" / f"L{i:02d}.safetensors"))
    sd = m.layers[i].state_dict()
    for name, t in sd.items():
        if ".experts." in name or "engram.embed" in name:
            continue
        if name.endswith(".scale"):
            base = name[: -len(".scale")]
            q, s = np.array(d[base + ".weight"]), np.array(d[base + ".scales"])
            codes = q.view(np.uint8).reshape(q.shape[0], -1)
            block = s[::32]  # the 32x32 block scale, repeated over rows by the converter
            w = torch.from_numpy(codes.copy()).view(torch.float8_e4m3fn)
            if t.shape != tuple(block.shape):  # wo_a: dense bf16 in the reference
                continue
            m.layers[i].get_parameter(base + ".weight").data = w
            m.layers[i].get_parameter(name).data = torch.from_numpy(block.copy()).view(torch.float8_e8m0fnu)
        elif name.endswith(".weight") and name[: -len(".weight")] + ".scale" in sd:
            continue
        elif name.endswith("wo_a.weight"):
            deq = mx.dequantize(d["attn.wo_a.weight"], d["attn.wo_a.scales"], None, group_size=32, bits=8, mode="mxfp8")
            m.layers[i].get_parameter(name).data = torch.from_numpy(np.array(deq.astype(mx.float32))).bfloat16()
        else:
            a = d[name]
            v = torch.from_numpy(np.array(a.astype(mx.float32)))
            m.layers[i].get_parameter(name).data = v.to(t.dtype)


# ------------------------------------------------------------------------------ ours


def build_ours(n_layers):
    a = Args.from_dict(cfg)
    a.n_layers = n_layers
    a.engram_layer_ids = tuple(l for l in a.engram_layer_ids if l < n_layers)

    class W:
        globals = mx.load(str(ROOT / "dense" / "globals.safetensors"))
        experts = STORE
        engram = ENGRAM

        def layer(self, i):
            return mx.load(str(ROOT / "dense" / f"L{i:02d}.safetensors"))

        def embed(self, ids):
            return mx.array(np.ascontiguousarray(EMBED[ids])).view(mx.bfloat16)

    return Transformer(a, W(), NgramHasher.load(a, ROOT, cfg["engram_vocab_size"]))


# ------------------------------------------------------------------------------ compare


def main():
    from deepinfer_mac.engine import build_chat

    ids, _ = build_chat(ROOT, [{"role": "user", "content": "用一句话介绍一下杭州。Then say it in English."}])[:2]
    toks = list(ids)
    print(f"prompt: {len(toks)} tokens, first ids {toks[:8]}")
    if NOQUANT:
        import test_parity

        test_parity._no_quant(True)
    t = time.time()
    rm, ra = build_reference()
    print(f"reference built in {time.time() - t:.0f}s")
    ours = build_ours(N)

    # engram hash ids must agree exactly
    st = ours.new_state()
    h_ours = ours.ngram(st, toks)
    h_ref = rm.engram_hash(torch.tensor([toks]), 0)[0].numpy()
    print("engram hash ids identical:", np.array_equal(h_ours, h_ref), "max id", h_ours.max(), "< rows", cfg["engram_num_embeddings"])

    cap_ref, cap_ours = {}, {}
    for i, b in enumerate(rm.layers):
        b.register_forward_hook(lambda mod, inp, out, i=i: cap_ref.__setitem__(i, out[0].detach().float().numpy()))
    from deepinfer_mac.model import model as M

    orig = M.Block.__call__

    def wrapped(self, *args, **kw):
        out = orig(self, *args, **kw)
        cap_ours[self.layer_id] = np.array(out[0].astype(mx.float32))
        return out

    M.Block.__call__ = wrapped

    def compare(tag):
        worst = 1.0
        row = []
        for i in range(N):
            a, b = cap_ref[i].reshape(-1), cap_ours[i].reshape(-1)
            cos = float(a @ b / np.linalg.norm(a) / np.linalg.norm(b))
            worst = min(worst, cos)
            row.append(f"L{i}={cos:.5f}")
        print(f"{tag}: " + " ".join(row), f"| |h| ref {np.abs(cap_ref[N-1]).mean():.3f} ours {np.abs(cap_ours[N-1]).mean():.3f}")
        return worst

    with torch.inference_mode():
        P = len(toks) - 3
        t = time.time()
        rm(torch.tensor([toks[:P]]), 0)
        print(f"reference prefill {time.time() - t:.0f}s")
        st = ours.new_state()
        t = time.time()
        ours.forward(st, toks[:P])
        print(f"ours prefill {time.time() - t:.1f}s  (expert hit rate {STORE.hit_rate():.2f})")
        worst = compare(f"prefill {P} tok")
        for i in range(P, len(toks)):
            rm(torch.tensor([[toks[i]]]), i)
            ours.forward(st, [toks[i]])
            worst = min(worst, compare(f"decode @{i}"))
    finite = all(np.isfinite(v).all() for v in cap_ours.values())
    print(f"\nRESULT: worst layer cosine {worst:.5f}; finite={finite}; experts read {STORE.stats['bytes']/1e9:.1f} GB")


if __name__ == "__main__":
    main()


==> anc/scripts/real_speed.py <==
"""Decode speed on the converted layers with real SSD expert reads (extrapolated to 40 layers)."""
import sys, time, numpy as np, mlx.core as mx
sys.argv = [sys.argv[0], "6"]
sys.path.insert(0, "scripts")
import real_check as R
from deepinfer_mac.model import model as M
from deepinfer_mac.engine import build_chat
mx.set_cache_limit(1 << 30)
ours = R.build_ours(6)
ids, _ = build_chat(R.ROOT, [{"role": "user", "content": "Write a short story about a lighthouse keeper who finds a message in a bottle."}])[:2]
toks = list(ids)
orig = M.Block.__call__
BT = []
def timed(self, *a, **k):
    t = time.perf_counter(); out = orig(self, *a, **k); mx.eval(out); BT.append(time.perf_counter() - t); return out
M.Block.__call__ = timed
# warm the remote engram rows for the exact token sequence first (greedy is deterministic)
st = ours.new_state(); ours.forward(st, toks); tok = 1000
for i in range(24):
    lg = ours.forward(st, [tok]); tok = int(np.argmax(np.array(lg[-1])))
for look in (False, True):
    M.MoE.LOOKAHEAD = look
    pass
    st = ours.new_state(); ours.forward(st, toks)
    R.STORE.stats.update(hits=0, misses=0, bytes=0, wait_s=0.0)
    rng = np.random.default_rng(0); ts = []
    tok = 1000
    for i in range(24):
        t = time.perf_counter(); lg = ours.forward(st, [tok]); mx.eval(lg); ts.append(time.perf_counter() - t)
        tok = int(np.argmax(np.array(lg[-1])))
    BT.clear()
    st = ours.new_state(); ours.forward(st, toks); BT.clear(); tok = 1000
    R.STORE.stats.update(hits=0, misses=0, bytes=0, wait_s=0.0)
    for i in range(24):
        lg = ours.forward(st, [tok]); tok = int(np.argmax(np.array(lg[-1])))
    per = np.median(BT[6 * 4 :]) 
    s = R.STORE.stats
    print(f"lookahead={look}: {per*1000:.1f} ms/layer -> {per*40:.2f} s/token over 40 layers (~{1/(per*40):.2f} tok/s); "
          f"hit rate {s['hits']/(s['hits']+s['misses']):.2f}, IO wait {s['wait_s']/24/6*1000:.1f} ms/layer, read {s['bytes']/1e9:.1f} GB")


==> anc/scripts/schedule_ab.py <==
"""Decode schedules on the real model, interleaved in one process: fully serial (no overlap, no
speculation), overlap of cached and missing experts, overlap + idle-window speculation. Then checks
that speculation does not change greedy outputs. Usage: schedule_ab.py CACHE_GB [rounds]"""
import sys, time
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM
from deepinfer_mac.model import model as M

llm = LLM(expert_cache_gb=float(sys.argv[1]))
rounds = int(sys.argv[2]) if len(sys.argv) > 2 else 4
ids, _ = llm.chat_prompt([{"role": "user", "content": "Write a long essay about the history of tea in China, Japan and Britain."}])
CONF = {"serial": (False, 0), "overlap": (True, 0), "overlap+spec": (True, 3)}


def greedy(n):
    st, logits, _, _ = llm._prefill(ids, False)
    tok, out, ts = int(np.argmax(np.array(logits[-1]))), [], []
    for _ in range(n):
        t = time.perf_counter()
        lg = llm.model.forward(st, [tok])
        tok = int(np.argmax(np.array(lg[-1])))
        ts.append(time.perf_counter() - t)
        out.append(tok)
    return out, ts, st


_, _, st = greedy(6)  # warm
tok = 0
res = {k: [] for k in CONF}
for r in range(rounds):
    for name in (CONF if r % 2 == 0 else list(CONF)[::-1]):
        M.MoE.OVERLAP, M.MoE.SPEC_K = CONF[name]
        for _ in range(8):
            t = time.perf_counter()
            lg = llm.model.forward(st, [tok])
            tok = int(np.argmax(np.array(lg[-1])))
            res[name].append(time.perf_counter() - t)
for name in CONF:
    m = np.median(res[name])
    print(f"{name:13s}: median {m * 1e3:.0f} ms/token = {1 / m:.3f} tok/s (n={len(res[name])})", flush=True)
outs = {}
for k in (0, 3):
    M.MoE.OVERLAP, M.MoE.SPEC_K = True, k
    llm._state = llm._snap = None
    outs[k], _, _ = greedy(24)
print("greedy tokens identical with and without speculation:", outs[0] == outs[3], f"({len(outs[0])} tokens)")


==> anc/scripts/score_api.py <==
"""Score the converted model against continuations collected from DeepSeek's official API
(the V4.1-Flash vectors published in antirez/ds4, gguf-tools/quality-testing).

For each case: render the prompt as the API does (deepseek-recipe, thinking disabled), teacher-force
the API's sampled continuation, and report
  * NLL of the continuation under our model vs. the API's own logprobs,
  * top-1 agreement: our argmax == the API's most likely token, per position,
  * for the retrieval cases (expected answer "074"): a short greedy answer.

    python scripts/score_api.py /path/to/ds4/gguf-tools/quality-testing/deepseek-v4.1-flash-20260910 [--max-cases 5] [--check-tokens]
"""

import argparse
import json
import sys
import time
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))


def load_cases(d: Path):
    cases = []
    for line in (d / "manifest.tsv").read_text().splitlines():
        if line.startswith("#") or not line.strip():
            continue
        cid = line.split("\t")[0]
        prompt = (d / "prompts" / f"{cid}.txt").read_text(encoding="utf-8")
        resp = json.loads((d / "responses" / f"{cid}.json").read_text())
        cases.append((cid, prompt, resp))
    return cases


def api_tokens(resp, tok):
    """The API's tokens as our ids, via their exact bytes; plus the API's logprobs and top token."""
    ids, lps, tops = [], [], []
    for e in resp["choices"][0]["logprobs"]["content"]:
        ids.append(_byte_id(tok, bytes(e["bytes"]), e["token"]))
        lps.append(e["logprob"])
        top = e["top_logprobs"][0]
        tops.append(_byte_id(tok, bytes(top["bytes"]), top["token"]))
    return ids, lps, tops


def _byte_id(tok, b: bytes, s: str):
    i = tok.token_to_id(s)
    if i is not None:
        return i
    enc = tok.encode(b.decode("utf-8", "replace"), add_special_tokens=False).ids
    return enc[0] if len(enc) == 1 else None


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("dir", type=Path)
    ap.add_argument("--max-cases", type=int, default=None)
    ap.add_argument("--check-tokens", action="store_true", help="only check the token mapping (no model)")
    ap.add_argument("--model", default=None)
    a = ap.parse_args()
    cases = load_cases(a.dir)[: a.max_cases]
    from tokenizers import Tokenizer

    from deepinfer_mac.engine import DEFAULT_MODEL_DIR

    root = Path(a.model).expanduser() if a.model else DEFAULT_MODEL_DIR
    tok = Tokenizer.from_file(str(root / "tokenizer.json"))
    if a.check_tokens:
        for cid, prompt, resp in cases:
            ids, lps, tops = api_tokens(resp, tok)
            bad = sum(i is None for i in ids) + sum(i is None for i in tops)
            text = tok.decode([i for i in ids if i is not None], skip_special_tokens=False)
            same = text == resp["choices"][0]["message"]["content"]
            print(f"{cid}: {len(ids)} tokens, unmapped {bad}, round-trip text identical: {same}")
        return

    import os

    from deepinfer_mac.engine import LLM
    from deepinfer_mac.model.model import MoE

    MoE.SKIP_MISS_BELOW = float(os.environ.get("SKIP_MISS", "0"))
    MoE.PREFILL_TOPK = int(os.environ.get("PREFILL_TOPK", "0"))
    llm = LLM(root)
    rows = []
    for cid, prompt, resp in cases:
        ids, lps, tops = api_tokens(resp, tok)
        if any(i is None for i in ids):
            print(f"{cid}: skipped (unmapped API token)")
            continue
        pids, _ = llm.chat_prompt([{"role": "user", "content": prompt}], thinking=False)
        llm.reset()
        t = time.time()
        st, logits, _, _ = llm._prefill(pids, want_hidden=False)
        first = np.array(logits[-1], dtype=np.float64)
        if os.environ.get("STEPWISE") == "1":  # one token at a time, like decoding (decode-time knobs act)
            rest = np.array([np.array(llm.model.forward(st, [t])[-1], dtype=np.float64) for t in ids[:-1]]).reshape(-1, first.size)
        else:
            rest = np.array(llm.model.forward(st, ids[:-1], all_logits=True), dtype=np.float64) if len(ids) > 1 else np.zeros((0, first.size))
        allg = np.vstack([first[None], rest])
        lse = np.log(np.exp(allg - allg.max(1, keepdims=True)).sum(1)) + allg.max(1)
        ours = -(allg[np.arange(len(ids)), ids] - lse)
        agree = np.mean([int(np.argmax(allg[j])) == tops[j] for j in range(len(ids)) if tops[j] is not None])
        api_nll = -np.mean(lps)
        rows.append((cid, len(pids), len(ids), ours.mean(), api_nll, agree, time.time() - t))
        print(f"{cid}: prompt {len(pids)} tok, cont {len(ids)} tok | NLL ours {ours.mean():.3f} vs API {api_nll:.3f} | "
              f"top-1 agreement {agree:.1%} | {time.time() - t:.0f}s", flush=True)
        if "074" in json.dumps(resp["choices"][0]["message"]["content"]) or int(cid.split("_")[1]) >= 5:
            llm.reset()
            from deepinfer_mac.engine import SamplingParams

            ans = llm.tokenizer.decode([o.token_id for o in llm.stream(pids, SamplingParams(temperature=0, max_tokens=12))], skip_special_tokens=True)
            print(f"    greedy answer: {ans!r}  {'OK' if '074' in ans else 'MISS'}", flush=True)
    if rows:
        r = np.array([x[3:6] for x in rows], dtype=float)
        print(f"\nmean NLL ours {r[:, 0].mean():.3f} vs API {r[:, 1].mean():.3f}; mean top-1 agreement {r[:, 2].mean():.1%} over {len(rows)} cases")


if __name__ == "__main__":
    main()


==> anc/scripts/spec_ab.py <==
"""Idle-window speculation A/B on the real model: decode speed with SPEC_K = 0 (off) and k next-layer
guesses read after each layer's demand misses, interleaved in one process. Also reports how many
speculative reads were used. Usage: spec_ab.py CACHE_GB K1,K2,... [rounds]"""
import sys, time
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM
from deepinfer_mac.model import model as M

llm = LLM(expert_cache_gb=float(sys.argv[1]))
ks = [int(k) for k in sys.argv[2].split(",")]
rounds = int(sys.argv[3]) if len(sys.argv) > 3 else 4
store = llm.weights.experts
ids, _ = llm.chat_prompt([{"role": "user", "content": "Write a long essay about the history of tea in China, Japan and Britain."}])
st, logits, _, _ = llm._prefill(ids, False)
tok = int(np.argmax(np.array(logits[-1])))


def step():
    global tok
    t = time.perf_counter()
    lg = llm.model.forward(st, [tok])
    tok = int(np.argmax(np.array(lg[-1])))
    return time.perf_counter() - t


for _ in range(6):
    step()
res = {k: [] for k in ks}
use = {k: [0, 0, 0.0, 0, 0] for k in ks}  # prefetch hits, spec bytes, wait s, misses, hits
for r in range(rounds):
    for k in (ks if r % 2 == 0 else ks[::-1]):
        M.MoE.SPEC_K = k
        s0 = dict(store.stats)
        res[k] += [step() for _ in range(8)]
        s = store.stats
        use[k][0] += s["prefetch_hits"] - s0["prefetch_hits"]
        use[k][2] += s["wait_s"] - s0["wait_s"]
        use[k][3] += s["misses"] - s0["misses"]
        use[k][4] += s["hits"] - s0["hits"]
        print(f"round {r} k={k}: median {np.median(res[k][-8:]) * 1e3:.0f} ms", flush=True)
for k in ks:
    n = len(res[k])
    print(f"SPEC_K={k}: median {np.median(res[k]) * 1e3:.0f} ms/token = {1 / np.median(res[k]):.3f} tok/s | "
          f"SSD wait {use[k][2] / n * 1e3:.0f} ms/token | misses {use[k][3] / n:.1f}, hits {use[k][4] / n:.1f}, "
          f"speculative hits {use[k][0] / n:.1f} per token")


==> anc/scripts/spec_ablation.py <==
"""Matched decode schedule ablation on the real model.

Every configuration restores the same prompt state, empties the expert cache, replays the same
serial warmup and teacher-forces the same continuation. Record generated tokens too: a mismatch
fails the experiment. Old advancing-stream logs are not matched-work comparisons.

Usage: spec_ablation.py OUT.json CACHE_GB [rounds] [tokens_per_round] [configs]
"""

import hashlib
import json
import platform
import sys
import time
from importlib.metadata import version
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM  # noqa: E402
from deepinfer_mac.model import model as M  # noqa: E402
from deepinfer_mac.store import ExpertStore  # noqa: E402

# name: (OVERLAP, LOOKAHEAD_K, SPEC_K, SPEC_WAIT, SPEC_COLD)
ALL = {
    "serial": (False, 0, 0, True, True),
    "overlap": (True, 0, 0, True, True),
    "naive-prefetch": (True, 3, 0, True, True),
    "spec-neither": (True, 0, 3, False, False),
    "spec-wait-only": (True, 0, 3, True, False),
    "spec-cold-only": (True, 0, 3, False, True),
    "idle-window": (True, 0, 3, True, True),
}
PROMPTS = [
    "Write a long essay about the history of tea in China, Japan and Britain.",
    "Explain step by step how a compiler turns C code into machine code, with examples.",
    "用中文详细介绍一下长江流域的地理、历史和经济。",
]


def setconf(name):
    ov, la, sk, wait, cold = ALL[name]
    M.MoE.OVERLAP, M.MoE.LOOKAHEAD, M.MoE.LOOKAHEAD_K, M.MoE.SPEC_K = ov, la > 0, la, sk
    ExpertStore.SPEC_WAIT, ExpertStore.SPEC_COLD = wait, cold


def fingerprint(store):
    content = [(key, list(slab.lru.items())) for key, slab in sorted(store.slabs.items())]
    return hashlib.sha256(json.dumps(content).encode()).hexdigest()


def run_matched(llm, names, rounds=4, per=6, prompts=PROMPTS, warmup=4, out_path=None):
    if not names or any(n not in ALL for n in names) or min(rounds, per) < 1 or warmup < 0:
        raise ValueError("valid schedules, positive rounds/tokens and nonnegative warmup required")
    store = llm.weights.experts
    saved = (M.MoE.OVERLAP, M.MoE.LOOKAHEAD, M.MoE.LOOKAHEAD_K, M.MoE.SPEC_K,
             ExpertStore.SPEC_WAIT, ExpertStore.SPEC_COLD)
    source = hashlib.sha256()
    root = Path(__file__).resolve().parent.parent
    for path in sorted((root / "deepinfer_mac").rglob("*.py")) + [Path(__file__).resolve()]:
        source.update(str(path.relative_to(root)).encode())
        source.update(path.read_bytes())
    data = {"protocol": "matched-prefix-cold-slab-serial-warmup-v1", "source_sha256": source.hexdigest(),
            "platform": platform.platform(), "mlx": version("mlx"), "cache_bytes_requested": store.budget,
            "cache_bytes_reserved": store.used, "cache_array_bytes": store.array_bytes,
            "page_cache": store.PAGE_CACHE, "warmup": warmup,
            "configs": {n: ALL[n] for n in names}, "runs": []}
    try:
        for pi, prompt in enumerate(prompts):
            setconf("serial")
            llm.reset()
            store.clear_cache()
            ids, _ = llm.chat_prompt([{"role": "user", "content": prompt}])
            st, logits, _, _ = llm._prefill(ids, False)
            tok = int(np.argmax(np.array(logits[-1])))
            snapshot = st.snapshot()
            inputs, expected = [], []
            for _ in range(warmup + per):
                inputs.append(tok)
                tok = int(np.argmax(np.array(llm.model.forward(st, [tok])[-1])))
                expected.append(tok)
            baseline_cache = None
            for r in range(rounds):
                order = names[r % len(names):] + names[:r % len(names)]
                for name in order:
                    st.restore(snapshot)
                    store.clear_cache()
                    setconf("serial")
                    for token in inputs[:warmup]:
                        np.array(llm.model.forward(st, [token])[-1])
                    start_cache = fingerprint(store)
                    if baseline_cache is None:
                        baseline_cache = start_cache
                    if start_cache != baseline_cache:
                        raise AssertionError("cache warmup differs between matched runs")
                    setconf(name)
                    s0 = dict(store.stats)
                    ts, outputs = [], []
                    for token in inputs[warmup:]:
                        t = time.perf_counter()
                        outputs.append(int(np.argmax(np.array(llm.model.forward(st, [token])[-1]))))
                        ts.append(1e3 * (time.perf_counter() - t))
                    store.spec_pool.submit(lambda: None).result()  # attribute trailing submissions
                    row = {"prompt": pi, "round": r, "config": name, "ms": ts,
                           "prompt_ids": ids, "input_ids": inputs[warmup:], "output_ids": outputs,
                           "expected_ids": expected[warmup:], "start_cache_sha256": start_cache,
                           **{k: store.stats[k] - s0[k] for k in store.stats}}
                    data["runs"].append(row)
                    if out_path is not None:
                        Path(out_path).write_text(json.dumps(data, indent=2) + "\n")
                    if outputs != expected[warmup:]:
                        raise AssertionError(f"{name} output tokens differ from the shared serial continuation")
                print(f"prompt {pi} round {r} done", flush=True)
    finally:
        (M.MoE.OVERLAP, M.MoE.LOOKAHEAD, M.MoE.LOOKAHEAD_K, M.MoE.SPEC_K,
         ExpertStore.SPEC_WAIT, ExpertStore.SPEC_COLD) = saved
    return data


def main():
    out_path, cache = sys.argv[1], float(sys.argv[2])
    rounds = int(sys.argv[3]) if len(sys.argv) > 3 else 4
    per = int(sys.argv[4]) if len(sys.argv) > 4 else 6
    names = sys.argv[5].split(",") if len(sys.argv) > 5 else list(ALL)
    llm = LLM(expert_cache_gb=cache)
    try:
        data = run_matched(llm, names, rounds, per, out_path=out_path)
    finally:
        llm.close()
    for name in names:
        rs = [x for x in data["runs"] if x["config"] == name]
        med = [np.median(x["ms"]) for x in rs]
        print(f"{name:15s} tok/s mean {np.mean([1e3 / m for m in med]):.3f} "
              f"± {np.std([1e3 / m for m in med]):.3f} (n_blocks={len(rs)})")


if __name__ == "__main__":
    main()


==> anc/scripts/spec_sweep.py <==
"""Cache-size sweep with idle-window speculation off/on interleaved in one process per cache size;
raw data to OUT.json. Usage: spec_sweep.py OUT.json CACHE1,CACHE2,... [rounds] [tokens_per_round]"""
import json, subprocess, sys
from pathlib import Path
out, sizes = sys.argv[1], sys.argv[2].split(",")
rounds = sys.argv[3] if len(sys.argv) > 3 else "4"
per = sys.argv[4] if len(sys.argv) > 4 else "6"
res = {}
for c in sizes:
    tmp = f"{out}.{c}.json"
    subprocess.run([sys.executable, str(Path(__file__).with_name("spec_ablation.py")), tmp, c, rounds, per, "overlap,idle-window"], check=True)
    res[c] = json.loads(Path(tmp).read_text())
    Path(out).write_text(json.dumps(res))


==> anc/scripts/trace_decode.py <==
"""Decode concurrency on the real model: (1) throughput with the hit/miss overlap on vs. off,
interleaved in one process; (2) a per-layer timeline of decode steps -- when the router's expert
ids reach the host, each SSD read (per I/O thread), the GPU work on resident experts and on the
misses. Writes the trace to OUT.json. Usage: trace_decode.py OUT.json [CACHE_GB] [SPEC_K]"""
import json, sys, threading, time
from pathlib import Path
import numpy as np, mlx.core as mx
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from deepinfer_mac import LLM
from deepinfer_mac.model import model as M

llm = LLM(expert_cache_gb=float(sys.argv[2]) if len(sys.argv) > 2 else None)
M.MoE.SPEC_K = int(sys.argv[3]) if len(sys.argv) > 3 else 0
store = llm.weights.experts
ids, _ = llm.chat_prompt([{"role": "user", "content": "Write a long essay about the history of tea in China, Japan and Britain."}])
st, logits, _, _ = llm._prefill(ids, False)
tok = int(np.argmax(np.array(logits[-1])))


def step():
    global tok
    t = time.perf_counter()
    lg = llm.model.forward(st, [tok])
    tok = int(np.argmax(np.array(lg[-1])))
    return time.perf_counter() - t


for _ in range(4):  # warm the cache
    step()
res = {True: [], False: []}
for rnd in range(4):
    for ov in (True, False) if rnd % 2 == 0 else (False, True):
        M.MoE.OVERLAP = ov
        res[ov] += [step() for _ in range(8)]
M.MoE.OVERLAP = True
for ov in (True, False):
    print(f"overlap {'on ' if ov else 'off'}: median {np.median(res[ov]) * 1e3:.0f} ms/token = {1 / np.median(res[ov]):.2f} tok/s (n={len(res[ov])})", flush=True)

# ---- timeline
ev, T0 = [], [0.0]
lock = threading.Lock()
orig_read, orig_slab, orig_into, orig_slots = store._read, M.MoE._slab_moe, M.MoE._experts_into, store.get_slots


def rec(**k):
    with lock:
        ev.append(k)


def read(key, e, slot):
    a = time.perf_counter()
    orig_read(key, e, slot)
    rec(kind="read", layer=key, thread=threading.current_thread().name, t0=a - T0[0], t1=time.perf_counter() - T0[0])


def slab_moe(self, x, xq, w, idx_np, y):
    rec(kind="route", layer=self.key, t0=time.perf_counter() - T0[0],
        n=int((idx_np >= 0).sum()), hits=sum(store.resident(self.key, int(e)) for e in np.unique(idx_np) if e >= 0))
    out = orig_slab(self, x, xq, w, idx_np, y)
    return out


def into(self, y, x, xq, w, idx_np, group):
    a = time.perf_counter()
    y = orig_into(self, y, x, xq, w, idx_np, group)
    mx.eval(y)  # timestamp the GPU work (the reads keep running on the I/O threads meanwhile)
    rec(kind="gpu", layer=self.key, t0=a - T0[0], t1=time.perf_counter() - T0[0], n=len(group))
    return y


def slots(key, group):
    a = time.perf_counter()
    r = orig_slots(key, group)
    rec(kind="wait", layer=key, t0=a - T0[0], t1=time.perf_counter() - T0[0])
    return r


store._read, store.get_slots = read, slots
M.MoE._slab_moe, M.MoE._experts_into = slab_moe, into
tokens = []
for i in range(3):
    ev.clear()
    T0[0] = time.perf_counter()
    dt = step()
    tokens.append({"total": dt, "events": list(ev)})
    print(f"traced token {i}: {dt * 1e3:.0f} ms, {sum(e['kind'] == 'read' for e in ev)} reads", flush=True)
Path(sys.argv[1]).write_text(json.dumps({"overlap": {str(k): v for k, v in res.items()}, "tokens": tokens}))


==> anc/scripts/trace_policies.py <==
"""Record the real routing trace of a decode run, then replay it against cache policies at the
same capacity (in experts per slab) to pick the best one offline."""
import collections, json, sys
import numpy as np
sys.path.insert(0, ".")
if sys.argv[1:2] == ["record"]:
    import mlx.core as mx
    from deepinfer_mac import LLM
    llm = LLM(expert_cache_gb=5)
    class Zeros:
        def lookup(self, layer, ids): return mx.zeros((*ids.shape, 256), dtype=mx.bfloat16)
    for b in llm.model.layers:
        if b.engram is not None: b.engram.table = Zeros()
    trace = []
    orig = type(llm.weights.experts).get_slots
    def rec(self, key, ids):
        trace.append((key, [int(i) for i in ids])); return orig(self, key, ids)
    type(llm.weights.experts).get_slots = rec
    prompts = ["Write a long paragraph about the history of tea.", "用三段话解释量子计算的基本原理。", "Write Python code for quicksort with comments."]
    for p in prompts:
        llm.reset(); ids, _ = llm.chat_prompt([{"role": "user", "content": p}])
        st, logits, _, _ = llm._prefill(ids, False); trace.append(("--decode--", []))
        tok = int(np.argmax(np.array(logits[-1])))
        for i in range(40):
            lg = llm.model.forward(st, [tok]); tok = int(np.argmax(np.array(lg[-1])))
    slots = {k: s.slots for k, s in llm.weights.experts.slabs.items()}
    json.dump({"trace": trace, "slots": slots}, open("/tmp/routing_trace.json", "w"))
    print("recorded", len(trace))
    sys.exit()
d = json.load(open("/tmp/routing_trace.json")); trace, slots = d["trace"], d["slots"]
groups = collections.defaultdict(list)
for k, n in slots.items(): groups[n].append(k)
def simulate(policy, scale=1.0):
    caches = {}; hits = misses = 0; decoding = False
    freq = collections.Counter(); clock = 0
    for key, ids in trace:
        if key == "--decode--": decoding = True; continue
        cap = int(slots[key] * scale); slab = tuple(sorted(k for k in slots if slots[k] == slots[key]))
        c = caches.setdefault(slab, collections.OrderedDict())
        for e in ids:
            k = (key, e); clock += 1; freq[k] += 1
            if k in c:
                hits += decoding; c.move_to_end(k); c[k] = clock
            else:
                misses += decoding
                if len(c) >= cap:
                    if policy == "lru":
                        c.popitem(last=False)
                    elif policy == "lfu":
                        victim = min(list(c)[: max(1, len(c) // 2)], key=lambda x: freq[x]); del c[victim]
                    elif policy == "lru+freq-admission":  # TinyLFU-style: only evict if newcomer is hotter
                        victim = next(iter(c))
                        if freq[k] < freq[victim] and len(c) >= cap:
                            continue
                        del c[victim]
                c[k] = clock
    return hits / max(1, hits + misses)
for pol in ("lru", "lfu", "lru+freq-admission"):
    print(f"{pol:22s} decode hit rate: " + "  ".join(f"{s}x={simulate(pol, s):.3f}" for s in (1.0, 1.5)))


==> anc/scripts/upgrade_layers.sh <==
#!/bin/zsh
# Re-convert the given backbone layers' routed experts at a new layout (format.expert_layout_for),
# in place, one layer at a time: drop the layer's progress entries and file, let the converter
# redo just those tasks. Usage: scripts/upgrade_layers.sh 21 22 23 ...
set -e
ROOT=$HOME/models/dsv41-mac
cd $HOME/DeepInfer-Mac && source .venv/bin/activate
for L in "$@"; do
  F=$(printf "L%02d" $L)
  echo "$(date '+%T') layer $L -> $(python -c "import sys; sys.path.insert(0,'.'); from deepinfer_mac import format as F; print(F.expert_layout_for($L))")"
  grep -v "^XL-$L-" $ROOT/progress.log > $ROOT/progress.tmp && mv $ROOT/progress.tmp $ROOT/progress.log
  rm -f $ROOT/experts/$F.bin
  python -u -m deepinfer_mac.convert.remote --out $ROOT --workers 6 --only "^XL-$L-" | tail -1
done
echo "$(date '+%T') upgrade done"


==> anc/tests/ref_kernels.py <==
"""CPU PyTorch stand-ins for the official TileLang kernels (inference/kernel.py), so the reference
model.py can run on a Mac as the parity oracle. Written from the kernel source, independently of
deepinfer_mac's MLX versions."""

import torch

FP8_MAX, FP4_MAX = 448.0, 6.0
_FP4 = torch.tensor([0.0, 0.5, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0, -0.0, -0.5, -1.0, -1.5, -2.0, -3.0, -4.0, -6.0])


def _round_scale(x):
    return torch.exp2(torch.ceil(torch.log2(x)))


def _to_fp4(x):
    """Round to e2m1, ties to even, by nearest-grid search with an even-code tie break."""
    grid = _FP4[:8]
    a = x.abs().unsqueeze(-1)
    d = (a - grid).abs()
    best = d.min(dim=-1, keepdim=True).values
    cand = (d == best)
    code = torch.where(cand & (torch.arange(8) % 2 == 0), torch.arange(8), 99).min(-1).values
    code = torch.where(code == 99, cand.int().argmax(-1), code)
    return torch.where(x < 0, -grid[code], grid[code])


def act_quant(x, block_size=128, scale_fmt=None, scale_dtype=torch.float32, inplace=False):
    shp = x.shape
    xf = x.float().reshape(-1, shp[-1] // block_size, block_size)
    amax = xf.abs().amax(-1, keepdim=True).clamp_min(1e-4)
    s = _round_scale(amax / FP8_MAX) if scale_fmt is not None else amax / FP8_MAX
    y = (xf / s).clamp(-FP8_MAX, FP8_MAX).to(torch.float8_e4m3fn)
    if inplace:
        x.copy_((y.float() * s).reshape(shp).to(x.dtype))
        return x
    return y.reshape(shp), s.squeeze(-1).reshape(*shp[:-1], -1).to(scale_dtype)


def fp4_act_quant(x, block_size=32, inplace=False, scale_dtype=torch.float8_e8m0fnu):
    assert inplace
    shp = x.shape
    xf = x.float().reshape(-1, shp[-1] // block_size, block_size)
    amax = xf.abs().amax(-1, keepdim=True)
    if scale_dtype == torch.float8_e4m3fn:
        s = (amax.clamp_min(6 * 2**-9) / FP4_MAX).to(torch.float8_e4m3fn).float()
    else:
        s = _round_scale(amax.clamp_min(6 * 2**-126) / FP4_MAX)
    y = _to_fp4((xf / s).clamp(-FP4_MAX, FP4_MAX)) * s
    x.copy_(y.reshape(shp).to(x.dtype))
    return x


def _expand(s, rows, cols, br, bc):
    return s.float().repeat_interleave(br, 0)[:rows].repeat_interleave(bc, 1)[:, :cols]


def fp8_gemm(a, a_s, b, b_s, scale_dtype, block_size=32):
    K = a.size(-1)
    af = a.float().reshape(-1, K) * a_s.float().reshape(-1, K // block_size).repeat_interleave(block_size, -1)
    bf = b.float() * _expand(b_s, b.size(0), K, block_size, block_size)
    return (af @ bf.T).reshape(*a.shape[:-1], -1).to(torch.get_default_dtype())


def fp4_gemm(a, a_s, b, b_s, scale_dtype, act_block_size=32):
    K = a.size(-1)
    raw = b.view(torch.uint8)
    w = torch.stack([_FP4[(raw & 0xF).long()], _FP4[(raw >> 4).long()]], -1).flatten(-2)
    w = w * b_s.float().repeat_interleave(32, -1)
    af = a.float().reshape(-1, K) * a_s.float().reshape(-1, K // act_block_size).repeat_interleave(act_block_size, -1)
    return (af @ w.T).reshape(*a.shape[:-1], -1).to(torch.get_default_dtype())


def sparse_attn(q, kv, attn_sink, topk_idxs, softmax_scale):
    b, m, h, d = q.shape
    idx = topk_idxs.long()
    valid = idx >= 0
    g = torch.stack([kv[i][idx[i].clamp_min(0)] for i in range(b)])  # [b, m, k, d]
    s = torch.einsum("bmhd,bmkd->bmhk", q.float(), g.float()) * softmax_scale
    s = s.masked_fill(~valid[:, :, None, :], float("-inf"))
    mx = s.amax(-1, keepdim=True).clamp_min(-1e30)
    p = torch.exp(s - mx)
    denom = p.sum(-1, keepdim=True) + torch.exp(attn_sink.float()[None, None, :, None] - mx)
    o = torch.einsum("bmhk,bmkd->bmhd", p.bfloat16().float(), g.float()) / denom
    return o.to(q.dtype)


def hc_split_sinkhorn(mixes, hc_scale, hc_base, hc_mult=4, sinkhorn_iters=20, eps=1e-6):
    hc = hc_mult
    pre = torch.sigmoid(mixes[..., :hc] * hc_scale[0] + hc_base[:hc]) + eps
    post = 2 * torch.sigmoid(mixes[..., hc : 2 * hc] * hc_scale[1] + hc_base[hc : 2 * hc])
    comb = (mixes[..., 2 * hc :] * hc_scale[2] + hc_base[2 * hc :]).unflatten(-1, (hc, hc))
    comb = comb.softmax(-1) + eps
    comb = comb / (comb.sum(-2, keepdim=True) + eps)
    for _ in range(sinkhorn_iters - 1):
        comb = comb / (comb.sum(-1, keepdim=True) + eps)
        comb = comb / (comb.sum(-2, keepdim=True) + eps)
    return pre, post, comb


==> anc/tests/test_cache_plan.py <==
"""Budget certificates use production layouts without allocating production slabs."""

import json

import numpy as np
import pytest

from deepinfer_mac.cache_plan import plan_cache
from deepinfer_mac.format import ExpertLayout, expert_layout_for
from deepinfer_mac.store import ExpertStore
from deepinfer_mac import weights


def production_layouts():
    return {**{f"L{i:02d}": expert_layout_for(i) for i in range(40)},
            **{f"M{i}": expert_layout_for(i, is_mtp=True) for i in range(3)}}


@pytest.mark.parametrize("gb", [2, 2.5, 3.5, 4.5, 5, 5.5, 6.5])
def test_mixed_layout_budget_is_hard_limit(gb):
    budget = int(gb * 2**30)
    plan = plan_cache(production_layouts(), budget)
    assert sum(p.reserved_bytes for p in plan.values()) <= budget
    assert len(plan) == 3
    for lay, p in plan.items():
        assert p.array_bytes == p.slots * lay.nbytes <= p.reserved_bytes
        assert 4 * p.request_limit <= p.slots
        assert p.request_limit >= 6


def test_varied_budgets_and_decode_widths():
    layouts = production_layouts()
    rng = np.random.default_rng(71)
    for width in (1, 2, 6, 8, 24):
        minimum = sum(4 * width * lay.stride for lay in set(layouts.values()))
        for budget in (minimum, minimum + 1, *rng.integers(minimum, minimum * 4, 100)):
            plan = plan_cache(layouts, int(budget), max_request=width)
            assert sum(p.reserved_bytes for p in plan.values()) <= budget
            assert all(width <= p.request_limit <= p.slots // 4 for p in plan.values())
            assert plan == plan_cache(layouts, int(budget), max_request=width)


def test_impossible_budget_rejected_before_allocation(tmp_path, monkeypatch):
    lay = ExpertLayout(2, 2, 3, dim=128, inter=64)
    (tmp_path / "layout.json").write_text(json.dumps({"experts": {"L00": lay.to_json()}}))

    def no_allocation(*args, **kwargs):
        pytest.fail("allocated a slab before validating the global budget")

    monkeypatch.setattr("deepinfer_mac.store.Slab", no_allocation)
    with pytest.raises(MemoryError, match="safe minimum"):
        ExpertStore(tmp_path, 24 * lay.stride - 1)
    with pytest.raises(ValueError):
        plan_cache({"L00": lay}, -1)


@pytest.mark.parametrize("available,total,expected", [(0, 24, 0), (6, 24, 1), (24, 10, 0)])
def test_default_budget_does_not_override_memory_cap(tmp_path, monkeypatch, available, total, expected):
    dense = tmp_path / "dense"
    dense.mkdir()
    with (dense / "globals.safetensors").open("wb") as f:
        f.truncate(1 << 30)  # sparse file; no large allocation
    monkeypatch.setattr(weights, "available_memory", lambda: available << 30)
    monkeypatch.setattr(weights, "total_memory", lambda: total << 30)
    assert weights.default_expert_budget(tmp_path) == expected << 30


==> anc/tests/test_converter.py <==
"""Converter worker failures must wake the ordered writer, preserving resumable progress."""

import threading
import time
from types import SimpleNamespace

import numpy as np
import pytest

from deepinfer_mac.convert.remote import Converter


def converter(tmp_path, monkeypatch, workers=2, n=8):
    c = Converter.__new__(Converter)
    c.workers, c.done, c.bytes_in, c.t0, c.out = workers, set(), 0, time.time(), tmp_path
    c.write_meta = lambda: None
    c.tasks = lambda: [(str(i), "fake", i) for i in range(n)]
    c.download = lambda kind, payload: [np.array([payload])]
    c.written = []

    def write(tid, kind, payload, data):
        assert data[0][0] == payload
        c.written.append(tid)
        c.done.add(tid)

    c.write = write
    monkeypatch.setattr("deepinfer_mac.convert.remote.shutil.disk_usage", lambda _: SimpleNamespace(free=100e9))
    return c


def run_in_thread(c):
    errors = []

    def run():
        try:
            c.run()
        except BaseException as exc:
            errors.append(exc)

    th = threading.Thread(target=run, daemon=True)
    th.start()
    return th, errors


def test_failed_download_wakes_writer_and_can_resume(tmp_path, monkeypatch):
    c = converter(tmp_path, monkeypatch, workers=1)
    download = c.download

    def fail(kind, payload):
        if payload == 3:
            raise OSError("injected network error")
        return download(kind, payload)

    c.download = fail
    th, errors = run_in_thread(c)
    th.join(3)
    assert not th.is_alive(), "ordered writer hung after download worker failed"
    assert len(errors) == 1 and "task 3" in str(errors[0])
    assert isinstance(errors[0].__cause__, OSError)
    assert c.written == [str(i) for i in range(len(c.written))]
    assert "3" not in c.done
    c.download = download
    c.run()
    assert c.written == [str(i) for i in range(8)]


def test_later_failure_does_not_wait_for_slow_head(tmp_path, monkeypatch):
    c = converter(tmp_path, monkeypatch)
    gate, started = threading.Event(), threading.Event()

    def download(kind, payload):
        if payload == 0:
            started.set()
            assert gate.wait(5)
            return [np.array([0])]
        assert started.wait(3)
        raise OSError("later task failed")

    c.download = download
    th, errors = run_in_thread(c)
    try:
        th.join(3)
        assert not th.is_alive(), "writer waited for an unrelated blocked download"
        assert errors and "task 1" in str(errors[0])
        assert c.written == []
    finally:
        gate.set()


def test_out_of_order_downloads_are_written_in_order(tmp_path, monkeypatch):
    c = converter(tmp_path, monkeypatch)
    later = threading.Event()

    def download(kind, payload):
        if payload == 0:
            assert later.wait(3)
        else:
            later.set()
        return [np.array([payload])]

    c.download = download
    c.run()
    assert c.written == [str(i) for i in range(8)]


def test_write_failure_cancels_read_ahead(tmp_path, monkeypatch):
    c = converter(tmp_path, monkeypatch, n=100)
    downloaded = []

    def download(kind, payload):
        downloaded.append(payload)
        return [np.array([payload])]

    def write(*args):
        raise OSError("disk full")

    c.download, c.write = download, write
    with pytest.raises(OSError, match="disk full"):
        c.run()
    assert len(downloaded) < 100  # workers cannot drain the queue after the writer exits


def test_zero_workers_rejected(tmp_path, monkeypatch):
    c = converter(tmp_path, monkeypatch, workers=0)
    with pytest.raises(ValueError, match="workers"):
        c.run()


==> anc/tests/test_dspark.py <==
"""DSpark: draft parity against the reference forward_spec, and exactness of greedy speculative
decoding (it must reproduce plain greedy decoding)."""

import sys
from pathlib import Path

import numpy as np
import pytest

sys.path.insert(0, str(Path(__file__).parent))
import test_parity as T  # noqa: E402

torch = T.torch
import mlx.core as mx  # noqa: E402

from deepinfer_mac.dspark import DSpark  # noqa: E402
from deepinfer_mac.engine import SamplingParams, sample  # noqa: E402

MTP = dict(
    n_mtp_layers=2, dspark_block_size=4, dspark_noise_token_id=128799, dspark_target_layer_ids=(3, 4, 5),
    dspark_markov_rank=64, dspark_n_routed_experts=4, dspark_n_activated_experts=2,
    compress_ratios=(0, 0, 2, 2, 1, 1, 0, 0), temperature=0,
)


@pytest.fixture(scope="module")
def models():
    saved = T._no_quant(True)  # isolate logic from rounding-flip amplification, as in test_parity
    rm, mm = T.build(index_topk=64, candidate_topk_blocks=64, **MTP)
    ds = DSpark(mm.a, mm.w, mm)
    ds.ADAPTIVE = False  # these tests exercise the speculative path itself
    yield rm, mm, ds
    T._restore(saved)


def test_draft_matches_reference(models):
    """Drafts from the reference's own target hiddens, so the check covers the draft stages,
    Markov head and confidence head without upstream ulp noise."""
    rm, mm, ds = models
    toks = np.random.default_rng(7).integers(100, 120000, size=30).tolist()
    P = 25
    out_ids, _, main_hidden = rm(torch.tensor([toks[:P]]), 0)
    rm.forward_spec(out_ids, main_hidden)
    st = mm.new_state()
    mm.forward(st, toks[:P])
    ds.seed(st, T._mx(main_hidden[0]), list(range(P)))
    for i in range(P, 29):
        out_ids, _, main_hidden = rm(torch.tensor([[toks[i]]]), i)
        r_ids, r_logits, r_conf = rm.forward_spec(out_ids, main_hidden, i)
        mm.forward(st, [toks[i]])
        d, dlog, conf = ds.draft(st, int(out_ids[0]), T._mx(main_hidden[0, 0]), i, SamplingParams(temperature=0), np.random.default_rng(0))
        cos = [T._cmp(r_logits[0, j].float().numpy(), dlog[j])[0] for j in range(len(d))]
        rconf = torch.sigmoid(r_conf[0].float()).numpy()
        print(f"step {i}: ref drafts {r_ids[0, 1:].tolist()} mine {d} logit cos {np.round(cos, 6)} conf diff {np.abs(rconf - conf).max():.4f}")
        assert d == r_ids[0, 1:].tolist()
        assert min(cos) > 0.9999 and np.abs(rconf - conf).max() < 0.01


def test_greedy_spec_equals_plain(models, monkeypatch):
    _, mm, ds = models

    class Eng:  # the bits of LLM that DSpark.generate uses
        draft_len = 4

        class tokenizer:
            @staticmethod
            def decode(ids, skip_special_tokens=False):
                return ""

        def _plain_decode(self, *a):
            raise AssertionError

    sp = SamplingParams(temperature=0, max_tokens=14, ignore_eos=True)
    prompt = np.random.default_rng(8).integers(100, 120000, size=20).tolist()
    st = mm.new_state()
    logits = mm.forward(st, prompt)
    plain = []
    for i in range(sp.max_tokens):
        tok = int(np.argmax(np.array(logits[-1])))
        plain.append(tok)
        logits = mm.forward(st, [tok])
    for thr in (0.0, 0.5):
        ds.threshold = thr
        st = mm.new_state()
        logits, hid = mm.forward(st, prompt, all_logits=True, want_hidden=True)
        outs = list(ds.generate(Eng(), st, logits, hid, sp, np.random.default_rng(0), None, set(), len(prompt)))
        spec = [o.token_id for o in outs]
        nd = sum(o.draft_tok for o in outs); na = sum(o.accept_tok for o in outs); nt = sum(1 for o in outs if o.draft_tok)
        print(f"threshold {thr}: plain {plain}\n  spec {spec}\n  accepted {na - nt}/{nd - nt} drafts in {nt} verify steps")
        agree = next((i for i, (a, b) in enumerate(zip(plain, spec)) if a != b), len(plain))
        assert agree >= 8, f"spec diverged from plain greedy at {agree}"


def test_full_accept_path(models):
    """An oracle drafter (the true greedy continuation) must be fully accepted, with the target
    state left exactly where plain decoding leaves it."""
    _, mm, ds = models
    sp = SamplingParams(temperature=0, max_tokens=13, ignore_eos=True)
    prompt = np.random.default_rng(9).integers(100, 120000, size=20).tolist()
    st = mm.new_state()
    logits = mm.forward(st, prompt)
    plain = []
    for _ in range(sp.max_tokens):
        plain.append(int(np.argmax(np.array(logits[-1]))))
        logits = mm.forward(st, [plain[-1]])

    real_draft = ds.draft

    def oracle(st_, token, hidden, p, sp_, rng):
        d, dlog, conf = real_draft(st_, token, hidden, p, sp_, rng)
        j = len(st_.tokens) - len(prompt) + 1  # index in `plain` of the token after `token`
        d = (plain[j : j + len(d)] + [0] * len(d))[: len(d)]
        return d, dlog, np.ones(len(d))

    ds.draft, ds.threshold = oracle, 0.5
    try:
        class Eng:
            draft_len = 4

            class tokenizer:
                @staticmethod
                def decode(ids, skip_special_tokens=False):
                    return ""

        st = mm.new_state()
        logits, hid = mm.forward(st, prompt, all_logits=True, want_hidden=True)
        outs = list(ds.generate(Eng(), st, logits, hid, sp, np.random.default_rng(0), None, set(), len(prompt)))
    finally:
        ds.draft = real_draft
    spec = [o.token_id for o in outs]
    steps = sum(1 for o in outs if o.draft_tok)
    print("oracle spec", spec, "verify steps", steps)
    assert spec[:10] == plain[:10] and steps <= 4


def test_adaptive_spec_still_exact(models):
    """With the throughput chooser on, steps mix plain and speculative decoding; greedy output must
    still equal plain greedy decoding."""
    _, mm, ds = models

    class Eng:
        draft_len = 4

        class tokenizer:
            @staticmethod
            def decode(ids, skip_special_tokens=False):
                return ""

    sp = SamplingParams(temperature=0, max_tokens=20, ignore_eos=True)
    prompt = np.random.default_rng(13).integers(100, 120000, size=20).tolist()
    st = mm.new_state()
    logits = mm.forward(st, prompt)
    plain = []
    for _ in range(sp.max_tokens):
        plain.append(int(np.argmax(np.array(logits[-1]))))
        logits = mm.forward(st, [plain[-1]])
    ds.ADAPTIVE, ds.PROBE_EVERY = True, 3
    try:
        st = mm.new_state()
        logits, hid = mm.forward(st, prompt, all_logits=True, want_hidden=True)
        outs = list(ds.generate(Eng(), st, logits, hid, sp, np.random.default_rng(0), None, set(), len(prompt)))
    finally:
        ds.ADAPTIVE, ds.PROBE_EVERY = False, 16
    spec = [o.token_id for o in outs]
    agree = next((i for i, (a, b) in enumerate(zip(plain, spec)) if a != b), len(plain))
    print("adaptive spec:", spec[:10], "agree", agree)
    assert agree >= 10


==> anc/tests/test_engine.py <==
"""End-to-end engine on a tiny on-disk checkpoint: SSD expert streaming, engram table, prefix
reuse, chunked prefill, bounded replay, structured output."""

import re
import sys
from pathlib import Path

import numpy as np
import pytest

sys.path.insert(0, str(Path(__file__).parent))
import test_parity as T  # noqa: E402  (skips the module when the reference is unavailable)
import tiny_ckpt  # noqa: E402

from deepinfer_mac.engine import LLM, SamplingParams  # noqa: E402


@pytest.fixture(scope="module")
def setup(tmp_path_factory):
    rm, mm = T.build()
    # 8-bit experts: near-lossless, so disk vs memory checks the plumbing, not quantization noise
    root = tiny_ckpt.write(rm, rm_args(rm), tmp_path_factory.mktemp("tiny"), T.TOKENIZER, bits=(8, 8, 8))
    llm = LLM(root, expert_cache_gb=0.01, bounded_replay=False, prefill_chunk=16)
    return mm, llm


def rm_args(rm):
    return T.tiny_args()


def _cos(a, b):
    a, b = np.ravel(a).astype(np.float64), np.ravel(b).astype(np.float64)
    return a @ b / np.linalg.norm(a) / np.linalg.norm(b)


def test_disk_matches_memory(setup):
    mm, llm = setup
    toks = np.random.default_rng(3).integers(100, 120000, size=40).tolist()
    a = mm.forward(mm.new_state(), toks)
    st, b, _, _ = llm._prefill(toks, want_hidden=False)
    c = _cos(np.array(a), np.array(b))
    print("disk vs memory (8-bit experts, 4-bit engram, chunked):", c, llm.weights.experts.stats)
    # catches wiring errors (wrong experts/rows give ~0.3); finer differences here are fp8 activation
    # rounding flips amplified by the tiny random model -- strict parity lives in test_parity and
    # scripts/real_check.py (real weights, >= 0.99997)
    assert c > 0.95


def test_prefix_reuse_and_generate(setup):
    """Reuse must equal building the same state by hand. (It need not equal a one-shot prefill:
    decode and prefill differ in the last ulps, and this tiny random router -- top-2 of 8 --
    has near-ties that such ulps flip.)"""
    _, llm = setup
    llm.reset()
    p = np.random.default_rng(4).integers(100, 120000, size=30).tolist()
    sp = SamplingParams(temperature=0, max_tokens=8, ignore_eos=True)
    out1 = [o.token_id for o in llm.stream(p, sp)]
    assert llm.last_stats["reused_tokens"] == 0
    p2 = p + out1 + [500, 600]
    out2 = [o.token_id for o in llm.stream(p2, sp)]
    assert llm.last_stats["reused_tokens"] == len(p) + len(out1) - 1  # the final token is never fed
    m = llm.model
    st = m.new_state()
    m.forward(st, p[:-1])  # prefill = prompt body, then its last token (the snapshot point)
    m.forward(st, p[-1:])
    for t in out1[:-1]:
        m.forward(st, [t])
    rest = p2[len(st.tokens):]
    m.forward(st, rest[:-1])
    logits = m.forward(st, rest[-1:])
    manual = [int(np.argmax(np.array(logits[-1])))]
    print("reuse", out2[:1], "manual", manual, llm.last_stats)
    assert out2[:1] == manual


def test_bounded_replay_runs(setup):
    _, llm = setup
    llm.reset()
    llm.bounded_replay, llm.keep_tokens = True, 12
    p = np.random.default_rng(5).integers(100, 120000, size=60).tolist()
    out = [o.token_id for o in llm.stream(p, SamplingParams(temperature=0, max_tokens=4, ignore_eos=True))]
    llm.bounded_replay = False
    assert len(out) == 4


def test_structured_regex(setup):
    _, llm = setup
    llm.reset()
    sp = SamplingParams(temperature=1.0, max_tokens=12, seed=0, so_args={"schema_type": "regex", "schema": r"[0-9]{3}-[a-z]{2}"})
    text = "".join(o.text for o in llm.stream([0, 1000, 2000], sp))
    print("constrained:", repr(text))
    assert re.fullmatch(r"[0-9]{3}-[a-z]{2}(<｜end▁of▁sentence｜>)?", text)


def test_byte_saver_knobs(setup):
    """PREFILL_TOPK / SKIP_MISS_BELOW / LOOKAHEAD_K run end to end and stay close to the exact
    model (tiny model: top-2 of 8, so effects are large; this guards plumbing, not quality)."""
    from deepinfer_mac.model.model import MoE

    _, llm = setup
    p = np.random.default_rng(11).integers(100, 120000, size=40).tolist()
    sp = SamplingParams(temperature=0, max_tokens=6, ignore_eos=True)
    llm.reset()
    base = [o.token_id for o in llm.stream(p, sp)]
    saved = (MoE.PREFILL_TOPK, MoE.PREFILL_KEEP, MoE.SKIP_MISS_BELOW, MoE.LOOKAHEAD, MoE.LOOKAHEAD_K)
    try:
        MoE.PREFILL_TOPK, MoE.PREFILL_KEEP = 1, 8
        MoE.SKIP_MISS_BELOW = 0.45
        MoE.LOOKAHEAD, MoE.LOOKAHEAD_K = True, 1
        llm.reset()
        out = [o.token_id for o in llm.stream(p, sp)]
    finally:
        MoE.PREFILL_TOPK, MoE.PREFILL_KEEP, MoE.SKIP_MISS_BELOW, MoE.LOOKAHEAD, MoE.LOOKAHEAD_K = saved
    print("exact", base, "with byte savers", out)
    assert len(out) == 6


def test_snapshot_reuse_when_history_diverges(setup):
    """Thinking-mode follow-ups drop the previous reasoning from the prompt, so the new prompt
    diverges right after the old prompt's last token. The snapshot (one token before the old
    prompt's end) must be reused, and restoring it -- after generation moved the state on -- must
    reproduce exactly the state built by hand with the same chunking (rings, compressor tails,
    engram history all rolled back)."""
    _, llm = setup
    llm.reset()
    p = np.random.default_rng(12).integers(100, 120000, size=30).tolist()
    sp = SamplingParams(temperature=0, max_tokens=5, ignore_eos=True)
    list(llm.stream(p, sp))
    p2 = p[:-1] + [777, 888, 999]  # shares only p[:-1] with the previous prompt
    st, logits, _, reused = llm._prefill(p2, want_hidden=False)
    assert reused == len(p) - 1
    m = llm.model
    ref = m.new_state()
    m.forward(ref, p[:-1])  # same chunking: old body, new body, new last token
    m.forward(ref, [777, 888])
    ref_logits = m.forward(ref, [999])
    a, b = np.array(logits[-1]), np.array(ref_logits[-1])
    print("snapshot restore vs hand-built: max abs diff", float(np.abs(a - b).max()))
    assert np.allclose(a, b, atol=1e-4) and int(a.argmax()) == int(b.argmax())


def test_snapshot_can_be_restored_repeatedly(setup):
    _, llm = setup
    m = llm.model
    st = m.new_state()
    m.forward(st, [100, 200, 300])
    snap = st.snapshot()
    outputs = []
    for _ in range(3):
        st.restore(snap)
        outputs.append(np.array(m.forward(st, [400, 500])[-1]))
        m.forward(st, list(range(600, 630)))  # overwrite the sliding window
    for out in outputs[1:]:
        np.testing.assert_array_equal(out, outputs[0])


def test_ablation_replays_identical_inputs_and_cache(setup, tmp_path):
    from scripts.spec_ablation import run_matched

    _, llm = setup
    data = run_matched(llm, ["serial", "overlap", "idle-window"], rounds=2, per=2,
                       prompts=["Say hello."], warmup=2, out_path=tmp_path / "ablation.json")
    runs = data["runs"]
    assert len(runs) == 6
    assert len({r["start_cache_sha256"] for r in runs}) == 1
    assert all(r["input_ids"] == runs[0]["input_ids"] for r in runs)
    assert all(r["output_ids"] == r["expected_ids"] for r in runs)
    assert data["cache_array_bytes"] <= data["cache_bytes_reserved"] <= data["cache_bytes_requested"]


==> anc/tests/test_parity.py <==
"""Parity of the MLX port against the official PyTorch reference (inference/model.py) on a tiny
random model that exercises every mechanism: window + compressed sparse attention, both indexer
levels, cross-layer KV sharing, engram, mHC and fp4 experts.

    DSV41_REF=~/dl/dsv41-ref/inference DSV41_TOKENIZER=~/models/dsv41-mac/tokenizer.json pytest -s tests/test_parity.py
"""

import os
import sys
from dataclasses import asdict
from pathlib import Path

import numpy as np
import pytest

torch = pytest.importorskip("torch")
import mlx.core as mx  # noqa: E402

HERE = Path(__file__).parent
REF = Path(os.environ.get("DSV41_REF", "~/dl/dsv41-ref/inference")).expanduser()
TOKENIZER = Path(os.environ.get("DSV41_TOKENIZER", "~/models/dsv41-mac/tokenizer.json")).expanduser()
if not (REF / "model.py").exists() or not TOKENIZER.exists():
    pytest.skip("reference code or tokenizer not available", allow_module_level=True)

sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent))
import ref_kernels  # noqa: E402

sys.modules["kernel"] = ref_kernels
sys.path.insert(0, str(REF))
import engram as ref_engram  # noqa: E402
import model as ref  # noqa: E402

from deepinfer_mac import quant as Q  # noqa: E402
from deepinfer_mac.model.engram import MemoryEngramTable, NgramHasher, build_compressed_token_map  # noqa: E402
from deepinfer_mac.model.model import Args, ExpertWeights, Transformer  # noqa: E402


class _Tok:
    def __init__(self, path):
        from tokenizers import Tokenizer

        self.backend_tokenizer = Tokenizer.from_file(str(path))

    def __len__(self):
        return self.backend_tokenizer.get_vocab_size(with_added_tokens=True)


def tiny_args(**over):
    base = dict(
        max_batch_size=1, max_seq_len=256, dim=256, moe_inter_dim=128, n_layers=6, n_heads=8,
        n_routed_experts=8, n_activated_experts=2, route_scale=1.5, swiglu_limit=10.0,
        q_lora_rank=128, head_dim=128, rope_head_dim=32, o_groups=4, o_lora_rank=64, window_size=8,
        compress_ratios=(0, 0, 2, 2, 1, 1), kv_source_layers=(2, 4), index_source_layers=(2, 4, 5),
        original_seq_len=64, rope_factor=4, compress_rope_theta=40000.0,
        index_n_heads=4, index_head_dim=64, index_topk=6,
        candidate_source_layer=4, candidate_topk_blocks=2, candidate_block_size=4,
        engram_layer_ids=(1,), engram_vocab_size=1000, engram_n_heads=2, engram_head_dim=64,
        engram_max_ngram_size=4, engram_compressed_vocab_size=99092, vision_n_layers=0, dspark_block_size=0,
    )
    base.update(over)
    layout = ref_engram.EngramLayout.from_args(type("A", (), {**base, "engram_num_embeddings": (0,)})())
    base["engram_num_embeddings"] = tuple(sum(p for per in layer for p in per) for layer in layout.primes)
    return ref.ModelArgs(**base)


def fp8_quantize(w: torch.Tensor, block=32):
    """float [out, in] -> (e4m3 codes, e8m0 block scales) like the checkpoint."""
    o, i = w.shape
    blocks = w.float().reshape(o // block, block, i // block, block)
    amax = blocks.abs().amax(dim=(1, 3), keepdim=True).clamp_min(1e-8)
    s = torch.exp2(torch.ceil(torch.log2(amax / 448)))
    codes = (blocks / s).clamp(-448, 448).to(torch.float8_e4m3fn).reshape(o, i)
    return codes, s.reshape(o // block, i // block).to(torch.float8_e8m0fnu)


def init_reference(m: "ref.Transformer", seed=0):
    g = torch.Generator().manual_seed(seed)
    rn = lambda *s: torch.randn(*s, generator=g)  # noqa: E731
    for name, mod in m.named_modules():
        if isinstance(mod, ref.Linear):
            o, i = mod.out_features, mod.in_features
            if mod.weight.dtype == torch.float8_e4m3fn:
                codes, s = fp8_quantize(rn(o, i) / i**0.5)
                mod.weight.data.copy_(codes)
                mod.scale.data.copy_(s)
            elif mod.weight.dtype == torch.float4_e2m1fn_x2:
                mod.weight.data.copy_(torch.randint(0, 256, (o, i // 2), generator=g, dtype=torch.uint8).view(torch.float4_e2m1fn_x2))
                exp = torch.randint(118, 123, (o, i // 32), generator=g).to(torch.float32)
                mod.scale.data.copy_(torch.exp2(exp - 127).to(torch.float8_e8m0fnu))
            else:
                mod.weight.data.copy_((rn(o, i) / i**0.5).to(mod.weight.dtype))
        elif isinstance(mod, ref.RMSNorm):
            mod.weight.data.copy_(1 + 0.1 * rn(mod.dim))
        elif isinstance(mod, ref.ParallelEngramEmbedding):
            w = rn(mod.weight.size(0), mod.dim)
            amax = w.reshape(w.size(0), -1, 32).abs().amax(-1, keepdim=True)
            s = torch.exp2(torch.ceil(torch.log2(amax / 448)))
            mod.weight.data.copy_((w.reshape(w.size(0), -1, 32) / s).to(torch.float8_e4m3fn).reshape_as(w))
            mod.scale.data.copy_(s.squeeze(-1).to(torch.float8_e8m0fnu))
    for name, p in m.named_parameters(recurse=True):
        leaf = name.split(".")[-1]
        if leaf == "attn_sink":
            p.data.copy_(rn(*p.shape))
        elif leaf.startswith("hc_") and leaf.endswith("_fn"):
            p.data.copy_(0.05 * rn(*p.shape))
        elif leaf.startswith("hc_") and leaf.endswith("_base"):
            p.data.copy_(0.5 * rn(*p.shape))
        elif leaf.startswith("hc_") and leaf.endswith("_scale"):
            p.data.copy_(0.5 + torch.rand(*p.shape, generator=g))
        elif name.endswith("gate.weight"):
            p.data.copy_((rn(*p.shape) / p.shape[1] ** 0.5).to(p.dtype))
        elif name.endswith("gate.bias"):
            p.data.copy_(0.1 * rn(*p.shape))
        elif leaf in ("q_weight", "k_weight"):
            p.data.copy_((1 + 0.1 * rn(*p.shape)).to(p.dtype))
        elif name == "embed.weight":
            p.data.copy_(rn(*p.shape).to(p.dtype))
        elif name == "head.weight":
            p.data.copy_(rn(*p.shape) / p.shape[1] ** 0.5)


def _np(t: torch.Tensor) -> np.ndarray:
    if t.dtype in (torch.float8_e4m3fn, torch.float8_e8m0fnu, torch.float4_e2m1fn_x2):
        return t.view(torch.uint8).numpy()
    if t.dtype == torch.bfloat16:
        return t.view(torch.int16).numpy().view(np.uint16)
    return t.numpy()


def _mx(t: torch.Tensor) -> mx.array:
    if t.dtype == torch.bfloat16:
        return mx.array(_np(t)).view(mx.bfloat16)
    return mx.array(t.numpy())


class TinyWeights:
    """deepinfer_mac's weight interface over a reference state dict (fp4 experts kept bit-exact
    as mxfp4, fp8 linears as mxfp8, engram dequantized to bf16 -- all lossless)."""

    def __init__(self, sd: dict, args):
        self.sd, self.args = sd, args
        self.globals = {"norm.weight": _mx(sd["norm.weight"]), "head.weight": _mx(sd["head.weight"])}
        self.experts = self
        tables = {}
        for lid in args.engram_layer_ids:
            w, s = sd[f"layers.{lid}.engram.embed.weight"], sd[f"layers.{lid}.engram.embed.scale"]
            tables[lid] = Q.dequant_fp8_rowscale(mx.array(_np(w)), mx.array(_np(s))).astype(mx.bfloat16)
        self.engram = MemoryEngramTable(tables)
        self._embed = _mx(sd["embed.weight"])

    def layer(self, i: int, prefix: str | None = None) -> dict:
        p = prefix or f"layers.{i}."
        out = {}
        for k, t in self.sd.items():
            if not k.startswith(p) or ".experts." in k or ".engram.embed." in k:
                continue
            key = k[len(p) :]
            if key in ("embed.weight", "head.weight"):
                continue  # the draft stages share the backbone's
            if key.endswith(".scale"):
                continue
            if t.dtype == torch.float8_e4m3fn:
                q, s = Q.fp8_block_to_mxfp8(_np(t), _np(self.sd[k[: -len(".weight")] + ".scale"]))
                out[key], out[key[: -len(".weight")] + ".scales"] = mx.array(q), mx.array(s)
            else:
                out[key] = _mx(t)
        return out

    def mtp(self, j: int) -> dict:
        return self.layer(j, prefix=f"mtp.{j}.")

    def get(self, key: str, ids: list[int]):
        li = int(key[1:])
        base = f"mtp.{li}." if key[0] == "M" else f"layers.{li}."
        res = []
        for e in ids:
            parts = []
            for w in ("w1", "w3", "w2"):
                pre = f"{base}ffn.experts.{e}.{w}."
                q, s = Q.fp4_to_mxfp4(_np(self.sd[pre + "weight"]), _np(self.sd[pre + "scale"]))
                parts.append((mx.array(q), mx.array(s), None, 4, "mxfp4"))
            res.append(ExpertWeights(*parts))
        return res

    def embed(self, ids: np.ndarray) -> mx.array:
        return self._embed[mx.array(ids)]


# "logic": every compressed position selected and activation fake-quant switched off on both
# sides, so nothing amplifies ulp-level differences (fp32 matmul order on Accelerate vs Metal):
# checks the wiring tightly. "full": real sparse selection and the real fp8/fp4 activation
# rounding, where a single rounding or routing flip on a near-tie moves one token's logits.
CONFIGS = {
    "logic": (dict(index_topk=64, candidate_topk_blocks=64), True, 0.9999),
    "full": ({}, False, 0.975),  # ulp-level reorderings (batched matmuls) shift which fp8 roundings flip
}


def _no_quant(enable: bool):
    from deepinfer_mac.model import model as M

    saved = (ref.act_quant, ref.fp4_act_quant, ref.fp8_gemm, ref.fp4_gemm, M.act_quant, M.fp4_act_quant)
    M._expert_fns.clear()  # compiled functions bake in whichever act_quant was live when traced
    M._ffn_fns.clear()
    if not enable:
        return saved

    def act_quant(x, block_size=128, scale_fmt=None, scale_dtype=torch.float32, inplace=False):
        return x if inplace else (x, torch.ones(*x.shape[:-1], x.shape[-1] // block_size))

    def fp8_gemm(a, a_s, b, b_s, scale_dtype, block_size=32):
        w = b.float() * ref_kernels._expand(b_s, b.size(0), a.size(-1), block_size, block_size)
        return (a.float() @ w.T).to(torch.get_default_dtype())

    def fp4_gemm(a, a_s, b, b_s, scale_dtype, act_block_size=32):
        raw = b.view(torch.uint8)
        w = torch.stack([ref_kernels._FP4[(raw & 0xF).long()], ref_kernels._FP4[(raw >> 4).long()]], -1).flatten(-2)
        return (a.float() @ (w * b_s.float().repeat_interleave(32, -1)).T).to(torch.get_default_dtype())

    ref.act_quant, ref.fp4_act_quant, ref.fp8_gemm, ref.fp4_gemm = act_quant, (lambda x, *a, **k: x), fp8_gemm, fp4_gemm
    M.act_quant = lambda x, block=32: x
    M.fp4_act_quant = lambda x, block=32, e4m3_scale=False: x
    return saved


def _restore(saved):
    from deepinfer_mac.model import model as M

    ref.act_quant, ref.fp4_act_quant, ref.fp8_gemm, ref.fp4_gemm, M.act_quant, M.fp4_act_quant = saved
    M._expert_fns.clear()
    M._ffn_fns.clear()


@pytest.fixture(scope="module", params=list(CONFIGS))
def models(request):
    over, noquant, tol = CONFIGS[request.param]
    saved = _no_quant(noquant)
    yield (*build(**over), tol)
    _restore(saved)


def build(**over):
    torch.set_default_dtype(torch.bfloat16)
    torch.manual_seed(0)
    args = tiny_args(**over)
    rm = ref.Transformer(args, _Tok(TOKENIZER))
    init_reference(rm)
    rm.temperature = 0
    sd = {k: v for k, v in rm.state_dict().items()}
    tm, cv = build_compressed_token_map(str(TOKENIZER))
    margs = Args.from_dict({**asdict(args), "compress_ratios": tuple(args.compress_ratios)})
    hasher = NgramHasher(margs, tm, cv, args.engram_vocab_size)
    mm = Transformer(margs, TinyWeights(sd, args), hasher)
    return rm, mm


def _cmp(a: np.ndarray, b: np.ndarray):
    a, b = a.astype(np.float64).ravel(), b.astype(np.float64).ravel()
    cos = (a @ b) / (np.linalg.norm(a) * np.linalg.norm(b))
    rel = np.abs(a - b).max() / (np.abs(a).max() + 1e-9)
    return cos, rel, int(a.argmax()) == int(b.argmax())


def test_prefill_and_decode(models):
    rm, mm, tol = models
    rng = np.random.default_rng(0)
    toks = rng.integers(100, 120000, size=60).tolist()
    P = 41  # odd, so ratio-2 groups straddle the prefill/decode boundary
    _, rl, _ = rm(torch.tensor([toks[:P]]), 0)
    st = mm.new_state()
    ml = mm.forward(st, toks[:P])
    cos, rel, top = _cmp(rl.float().numpy(), np.array(ml))
    print(f"prefill: cos={cos:.6f} rel={rel:.4f} top1={top}")
    assert cos > tol and top
    coss = []
    for i in range(P, len(toks)):
        _, rl, _ = rm(torch.tensor([[toks[i]]]), i)
        ml = mm.forward(st, [toks[i]])
        coss.append(_cmp(rl.float().numpy(), np.array(ml))[0])
    print("decode cos:", " ".join(f"{c:.5f}" for c in coss))
    assert np.median(coss) > tol and min(coss) > 0.95


def test_chunked_prefill_matches_full(models):
    """Generic chunks (no reference equivalent): two chunks == one prefill on our side."""
    _, mm, tol = models
    toks = np.random.default_rng(1).integers(100, 120000, size=50).tolist()
    a = mm.forward(mm.new_state(), toks)
    st = mm.new_state()
    mm.forward(st, toks[:23])
    b = mm.forward(st, toks[23:])
    cos, rel, top = _cmp(np.array(a), np.array(b))
    print(f"chunked: cos={cos:.6f} rel={rel:.4f}")
    assert cos > max(tol, 0.98) and top


def test_blocked_indexer_matches_unblocked(models):
    """Query-blocked indexer scoring (needed at long context) equals the one-shot version,
    including the candidate-block mask handed to later layers."""
    from deepinfer_mac.model.model import Attention

    _, mm, _ = models
    toks = np.random.default_rng(5).integers(100, 120000, size=48).tolist()
    a = np.array(mm.forward(mm.new_state(), toks))
    saved = Attention.INDEX_SCORE_BUDGET
    Attention.INDEX_SCORE_BUDGET = 1  # one query per block
    try:
        b = np.array(mm.forward(mm.new_state(), toks))
    finally:
        Attention.INDEX_SCORE_BUDGET = saved
    cos, rel, top = _cmp(a, b)
    print(f"blocked indexer: cos={cos:.7f}")
    assert cos > 0.99999 and top


==> anc/tests/test_sampling.py <==
"""Sampling and speculative verification regressions, without reference weights."""

from types import SimpleNamespace

import numpy as np
import pytest

from deepinfer_mac.dspark import DSpark, _probs, accept
from deepinfer_mac.engine import SamplingParams, _distribution, sample, sample_lp


def test_top_p_precedes_top_k_in_both_samplers():
    logits = np.log([0.45, 0.30, 0.25])
    sp = SamplingParams(temperature=1, top_p=0.6, top_k=2, blacklist=())
    np.testing.assert_allclose(_probs(logits, sp), [0.6, 0.4, 0])
    np.testing.assert_allclose(np.exp(_distribution(logits, sp, None)), [0.6, 0.4, 0])


@pytest.mark.parametrize("drafts,expected", [([], (0, 1)), ([0], (0, 1)), ([1], (1, 1))])
def test_greedy_rejection_and_bonus_respect_blacklist(drafts, expected):
    logits = np.array([[10., 9., 0.], [10., 9., 0.]])
    sp = SamplingParams(temperature=0, blacklist=(0,))
    assert accept(logits, logits[:len(drafts)], drafts, sp, np.random.default_rng(0)) == expected


def test_stochastic_speculation_has_the_filtered_target_distribution():
    """Different filtered supports exercise acceptance, residual and bonus paths. The
    forbidden token has the largest raw logit; combined top-p/top-k changes the support."""
    sp = SamplingParams(temperature=1, top_p=0.6, top_k=2, blacklist=(0,))
    target = np.array([20., *np.log([0.45, 0.30, 0.25])])
    draft = np.array([20., *np.log([0.20, 0.50, 0.30])])
    rng = np.random.default_rng(419)
    counts = np.zeros(4)
    accepted = 0
    for _ in range(12000):
        d = sample(draft, sp, rng)
        acc, nxt = accept(np.stack([target, target]), draft[None], [d], sp, rng)
        counts[d if acc else nxt] += 1
        accepted += acc
        assert nxt != 0
    np.testing.assert_allclose(counts / counts.sum(), [0, .6, .4, 0], atol=0.015)
    assert 1000 < accepted < 11000


def test_top_logprobs_can_cover_the_whole_vocabulary():
    sp = SamplingParams(temperature=0, blacklist=(), top_logprobs=10)
    tok, lp, top = sample_lp(np.array([1., 2., 3.]), sp, np.random.default_rng(0))
    assert tok == 2 and len(top) == 3 and top[0] == (tok, lp)


class State:
    def __init__(self):
        self.tokens = [1]
        self.pos = 1

    def snapshot(self):
        return list(self.tokens)

    def restore(self, snapshot):
        self.tokens = list(snapshot)
        self.pos = len(self.tokens)


@pytest.mark.parametrize("wrong_draft", [False, True])
@pytest.mark.parametrize("adaptive", [False, True])
@pytest.mark.parametrize("stop", [None, 2, 3])
def test_generate_strict_tokens_state_and_logprobs(wrong_draft, adaptive, stop):
    table = np.array([[30., 3., 2., 1.], [30., 1., 3., 2.],
                      [30., 2., 1., 3.], [30., 3., 2., 1.]])

    class Model:
        def forward(self, st, tokens, **kwargs):
            st.tokens.extend(tokens)
            st.pos = len(st.tokens)
            return table[tokens], np.zeros((len(tokens), 1))

    ds = DSpark.__new__(DSpark)
    ds.model, ds.threshold, ds.ADAPTIVE = Model(), 0.0, adaptive
    ds.seed = lambda *args: None

    def draft(st, token, hidden, p, sp, rng):
        ids, rows = [], []
        for _ in range(4):
            rows.append(table[token])
            token = 1 if wrong_draft else 1 + token % 3
            ids.append(token)
        return ids, np.array(rows), np.ones(4)

    ds.draft = draft
    eng = SimpleNamespace(draft_len=4, tokenizer=SimpleNamespace(decode=lambda *args, **kwargs: ""))
    sp = SamplingParams(temperature=0, max_tokens=17, blacklist=(0,), top_logprobs=4)
    st = State()
    outs = list(ds.generate(eng, st, table[[1]], np.zeros((1, 1)), sp, np.random.default_rng(0), None,
                            set() if stop is None else {stop}, 1))
    expected = ([2, 3, 1] * 6)[:17]
    if stop is not None:
        expected = expected[:expected.index(stop) + 1]
    assert [o.token_id for o in outs] == expected
    assert st.tokens == [1] + expected[:-1]
    for previous, out in zip([1] + expected, outs):
        lp = _distribution(table[previous], sp, None)
        assert out.token_logprobs == lp[out.token_id]
        assert dict(out.top_logprobs) == dict(enumerate(lp))


def test_zero_tokens_does_not_sample_or_seed():
    ds = DSpark.__new__(DSpark)
    assert list(ds.generate(None, None, None, None, SamplingParams(max_tokens=0), None, None, set(), 0)) == []


==> anc/tests/test_server.py <==
"""The OpenAI-compatible server on the tiny checkpoint (protocol plumbing, not text quality)."""

import json
import sys
from pathlib import Path

import pytest

sys.path.insert(0, str(Path(__file__).parent))
import test_parity as T  # noqa: E402
import tiny_ckpt  # noqa: E402

from deepinfer_mac.engine import LLM  # noqa: E402


@pytest.fixture(scope="module")
def client(tmp_path_factory):
    from fastapi.testclient import TestClient

    from deepinfer_mac.server import create_app

    rm, _ = T.build()
    root = tiny_ckpt.write(rm, T.tiny_args(), tmp_path_factory.mktemp("tiny"), T.TOKENIZER)
    return TestClient(create_app(LLM(root, expert_cache_gb=0.05)))


def test_chat_completion(client):
    r = client.post("/v1/chat/completions", json={
        "model": "deepseek-flash", "messages": [{"role": "user", "content": "hi"}], "max_tokens": 6, "temperature": 0,
        "thinking": {"type": "disabled"},
    })
    assert r.status_code == 200, r.text
    body = r.json()
    print(json.dumps(body)[:400])
    assert body["object"] == "chat.completion" and body["usage"]["completion_tokens"] >= 1


def test_streaming_and_prefix_cache(client):
    msgs = [{"role": "user", "content": "hello there"}]
    with client.stream("POST", "/v1/chat/completions", json={"model": "deepseek-flash", "messages": msgs, "max_tokens": 5, "stream": True,
                                                             "temperature": 0, "thinking": {"type": "disabled"}}) as r:
        lines = [l for l in r.iter_lines() if l.startswith("data:")]
    assert lines[-1].strip() == "data: [DONE]"
    stats = client.get("/stats").json()
    print(stats)
    assert stats["output_tokens"] >= 1


def test_logprobs(client):
    r = client.post("/v1/chat/completions", json={
        "model": "deepseek-flash", "messages": [{"role": "user", "content": "hi"}], "max_tokens": 3, "temperature": 0.8,
        "logprobs": True, "top_logprobs": 3, "thinking": {"type": "disabled"}, "seed": 1,
    })
    assert r.status_code == 200, r.text
    lp = r.json()["choices"][0]["logprobs"]["content"]
    print(json.dumps(lp[0])[:300])
    assert len(lp) >= 1 and len(lp[0]["top_logprobs"]) == 3 and lp[0]["logprob"] <= 0


==> anc/tests/test_store.py <==
"""ExpertStore slab/LRU invariants on a synthetic expert file."""

import json
import threading
from concurrent.futures import ThreadPoolExecutor

import numpy as np
import pytest

from deepinfer_mac import format as F
from deepinfer_mac.store import ExpertStore


def _make(tmp_path, n, slots=96):
    lay = F.ExpertLayout(2, 2, 3, dim=128, inter=64)
    rng = np.random.default_rng(0)
    data = rng.integers(0, 256, size=(n, lay.stride), dtype=np.uint8)
    for e in range(n):
        data[e, :8] = np.frombuffer(np.int64(e).tobytes(), np.uint8)  # expert id in its first bytes
    (tmp_path / "experts").mkdir()
    data.tofile(tmp_path / "experts" / "L00.bin")
    (tmp_path / "layout.json").write_text(json.dumps({"experts": {"L00": lay.to_json()}}))
    s = ExpertStore(tmp_path, budget_bytes=slots * lay.stride)
    return s, data, lay


@pytest.fixture()
def store(tmp_path):
    made = _make(tmp_path, 64)
    yield made
    made[0].close()


@pytest.fixture()
def big_store(tmp_path):
    made = _make(tmp_path, 384)
    yield made
    made[0].close()


def _check(s, data, lay, key, ids):
    """Every byte of every requested record, across all slab parts, equals the file."""
    slab, slots = s.get_slots(key, ids)
    for e, sl in zip(ids, slots):
        for name, shape, dtype, off, n in lay.parts():
            got = np.array(slab.parts[name][sl]).view(np.uint8).reshape(-1)[:n]
            assert np.array_equal(got, data[e, off : off + n]), (e, sl, name)


def test_contents_and_eviction(store):
    s, data, lay = store
    rng = np.random.default_rng(1)
    for step in range(300):  # far more distinct experts over time than slots
        ids = rng.choice(64, 6, replace=False).tolist()
        _check(s, data, lay, "L00", ids)
    # a request mixing many residents with misses must not evict its own residents
    big = list(range(64))
    _check(s, data, lay, "L00", big[:40])
    _check(s, data, lay, "L00", big[20:64])
    assert 0 < s.hit_rate() < 1


def test_optional_prefetch_never_breaks_requests(store):
    s, data, lay = store
    for i in range(50):
        s.prefetch("L00", [(i * 7 + j) % 64 for j in range(30)], optional=True)
        _check(s, data, lay, "L00", [(i * 5 + j) % 64 for j in range(6)])


def test_prefill_batches_fit_minimum_slab(big_store):
    """Expert-major prefill: batches of EXPERT_BATCH with the next batch prefetched (optional),
    as MoE._slab_moe does, over every expert -- must never exhaust a minimum-size slab."""
    from deepinfer_mac.model.model import MoE

    s, data, lay = big_store
    B = MoE.EXPERT_BATCH
    for rep in range(3):
        ids = list(range(384))
        batches = [ids[i : i + B] for i in range(0, len(ids), B)]
        for bi, batch in enumerate(batches):
            if bi + 1 < len(batches):
                s.prefetch("L00", batches[bi + 1], optional=True)
            _check(s, data, lay, "L00", batch)


def test_unrequested_lookahead_reads_do_not_leak(big_store):
    """Lookahead mispredictions (optional prefetches never requested) must become evictable once
    their reads finish, or they slowly eat the slab."""
    import time

    s, data, lay = big_store
    for i in range(200):
        s.prefetch("L00", [(i * 13 + j) % 384 for j in range(6)], optional=True)  # never requested
        time.sleep(0.001)
        _check(s, data, lay, "L00", [(i * 7 + j) % 384 for j in range(6)])


def test_split_reads_and_page_cache_give_identical_contents(big_store):
    from deepinfer_mac.store import ExpertStore

    s, data, lay = big_store
    saved = (ExpertStore.IO_SPLIT, ExpertStore.PAGE_CACHE)
    try:
        ExpertStore.IO_SPLIT, ExpertStore.PAGE_CACHE = 4, True
        import os
        for fd in s.fds.values():
            os.close(fd)
        s.fds.clear()
        for i in range(60):
            _check(s, data, lay, "L00", [(i * 11 + j) % 384 for j in range(6)])
    finally:
        ExpertStore.IO_SPLIT, ExpertStore.PAGE_CACHE = saved


def test_speculation_is_cold_and_never_evicts_used_experts(big_store):
    """Idle-window speculation: guesses enter at the cold LRU end, so filling the slab with wrong
    guesses evicts guesses first and never an expert a request used; contents stay correct."""
    s, data, lay = big_store
    slab = s.slabs["L00"]
    used = list(range(len(slab.free) + len(slab.lru) - 20))  # nearly fill the slab with used experts
    for i in range(0, len(used), 6):
        _check(s, data, lay, "L00", used[i : i + 6])
    for i in range(30):  # many more wrong guesses than free slots
        s.speculate("L00", [300 + (i * 3 + j) % 80 for j in range(3)], after=[])
        s.spec_pool.submit(lambda: None).result()  # let the speculation thread run
        for f in list(s.inflight.values()):
            f.result()
    resident = {e for (_, e) in slab.lru}
    assert set(used) <= resident, "a guess evicted an expert that was used"
    _check(s, data, lay, "L00", [300, 301, 302] + used[:3])  # guesses that hit are correct data


def test_speculation_waits_for_demand_reads(big_store):
    s, data, lay = big_store
    order = []
    import concurrent.futures as cf
    gate = cf.Future()
    gate.add_done_callback(lambda _: order.append("demand"))
    s.speculate("L00", [10, 11], after=[gate])
    s.prefetch("L00", [1])  # demand traffic proceeds meanwhile
    assert ("L00", 10) not in s.slabs["L00"].lru  # nothing speculative before the demand read lands
    gate.set_result(None)
    s.spec_pool.submit(lambda: None).result()
    assert ("L00", 10) in s.slabs["L00"].lru and order == ["demand"]
    _check(s, data, lay, "L00", [10, 11, 1])


def test_demand_hit_cannot_be_evicted_between_prefetch_and_pin(big_store):
    """Pause after the second lock release: formerly prefetch had returned but get_slots
    hadn't pinned its hits yet. A speculative miss could evict expert 0 in this gap."""
    s, data, lay = big_store
    s.prefetch("L00", range(96))
    for f in list(s.inflight.values()):
        f.result()
    paused, resume = threading.Event(), threading.Event()
    lock = s.lock

    class PausingLock:
        count = 0

        def __enter__(self):
            lock.acquire()

        def __exit__(self, *args):
            lock.release()
            if threading.current_thread().name.startswith("demand-test"):
                self.count += 1
                if self.count == 2:
                    paused.set()
                    assert resume.wait(5)

    s.lock = PausingLock()
    with ThreadPoolExecutor(1, thread_name_prefix="demand-test") as pool:
        demand = pool.submit(s.get_slots, "L00", [0])
        try:
            assert paused.wait(5)
            s.prefetch("L00", [96], optional=True, cold=True)
        finally:
            resume.set()
        slab, slots = demand.result(timeout=5)
    s.lock = lock
    first = np.array(slab.parts["w1.q"][slots[0]]).view(np.uint8).reshape(-1)
    assert np.array_equal(first[:8], data[0, :8])
    assert not slab.busy


def test_budget_adapts_prefill_and_reserves_demand_capacity(tmp_path):
    s, data, lay = _make(tmp_path, 384, slots=24)
    gate = threading.Event()
    original = s._read

    def delayed(key, e, slot):
        if e >= 100:
            assert gate.wait(5)
        return original(key, e, slot)

    try:
        assert s.batch_size("L00") == 6
        assert s.array_bytes <= s.used <= s.budget == 24 * lay.stride
        _check(s, data, lay, "L00", range(6))
        _check(s, data, lay, "L00", range(6, 12))
        s._read = delayed
        s.prefetch("L00", range(100, 180), optional=True)
        assert len(s._prefetched) == 6  # remaining six slots belong to demand
        assert s.stats["spec_skipped"] == 74
        _check(s, data, lay, "L00", range(12, 18))
    finally:
        gate.set()
        s.close()


def test_prefill_all_experts_with_smallest_budget(tmp_path):
    s, data, lay = _make(tmp_path, 384, slots=24)
    try:
        B = s.batch_size("L00")
        for _ in range(3):
            for start in range(0, 384, B):
                s.prefetch("L00", range(start + B, min(start + 2 * B, 384)), optional=True)
                _check(s, data, lay, "L00", range(start, min(start + B, 384)))
    finally:
        s.close()


def test_cold_start_prefetch_cannot_starve_later_demand_batches(tmp_path):
    s, data, lay = _make(tmp_path, 384, slots=24)
    gate = threading.Event()
    original = s._read

    def delayed(key, e, slot):
        if e >= 100:
            assert gate.wait(5)
        return original(key, e, slot)

    try:
        s._read = delayed
        s.prefetch("L00", range(100, 180), optional=True)
        assert len(s._prefetched) == 6
        for start in range(0, 60, 6):
            _check(s, data, lay, "L00", range(start, start + 6))
    finally:
        gate.set()
        s.close()


def test_failed_read_releases_lease_and_can_retry(store, monkeypatch):
    s, data, lay = store
    original = s._read

    def broken(*args):
        raise OSError("injected read failure")

    monkeypatch.setattr(s, "_read", broken)
    with pytest.raises(OSError, match="injected read failure"):
        s.get_slots("L00", [3])
    assert not s.resident("L00", 3)
    assert not s.slabs["L00"].busy
    assert ("L00", 3) not in s.inflight
    monkeypatch.setattr(s, "_read", original)
    _check(s, data, lay, "L00", [3])


def test_split_failure_waits_for_every_writer_before_reusing_slot(store, monkeypatch):
    s, data, lay = store
    gate, failed, writing = threading.Event(), threading.Event(), threading.Event()
    original = s._read_part

    def part(key, e, slot, i, n):
        if i == 0:
            failed.set()
            raise OSError("failed split")
        writing.set()
        assert gate.wait(5)
        original(key, e, slot, i, n)

    monkeypatch.setattr(s, "IO_SPLIT", 2)
    monkeypatch.setattr(s, "_read_part", part)
    try:
        s.prefetch("L00", [2])
        assert failed.wait(5) and writing.wait(5)
        fut = s.inflight[("L00", 2)]
        assert not fut.done()
        assert not s.resident("L00", 2)
    finally:
        gate.set()
    with pytest.raises(OSError, match="failed split"):
        fut.result(timeout=5)
    monkeypatch.setattr(s, "_read_part", original)
    _check(s, data, lay, "L00", [2])


def test_nested_demand_lease_covers_both_overlap_groups(big_store):
    s, data, lay = big_store
    with s.demand("L00", [1, 2, 3]):
        _check(s, data, lay, "L00", [1])
        s.prefetch("L00", range(100, 200), optional=True)
        _check(s, data, lay, "L00", [2, 3])
        assert len(s.slabs["L00"].busy) == 3
    assert not s.slabs["L00"].busy


==> anc/tests/test_topk.py <==
"""Indexer Top-K: a total order (score desc, position asc), independent of the partition kernel."""
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
import mlx.core as mx  # noqa: E402

from deepinfer_mac.model.model import select_candidate_blocks, topk_positions  # noqa: E402


def reference_topk(score: np.ndarray, k: int) -> list[set]:
    """Stable sort by descending score: ties keep the earlier position."""
    return [set(np.argsort(-row, kind="stable")[:k].tolist()) for row in score]


def bf16(x: np.ndarray) -> np.ndarray:
    return np.array(mx.array(x).astype(mx.bfloat16).astype(mx.float32))


def test_ties_prefer_earlier_positions():
    rng = np.random.default_rng(0)
    for T, k in ((64, 7), (1000, 512), (4096, 512)):
        # few distinct values -> many ties straddle the k-th place; plus -inf / +-0 / negatives
        s = bf16(rng.integers(-4, 5, size=(9, T)).astype(np.float32) * 0.375)
        s[:, ::5] = -np.inf
        s[0, :] = 0.0
        s[1, ::2] = -0.0
        got = np.array(topk_positions(mx.array(s), k))
        assert [set(r.tolist()) for r in got] == reference_topk(s, k)


def test_random_scores_match_value_order():
    rng = np.random.default_rng(1)
    s = bf16(rng.standard_normal((16, 3000)).astype(np.float32) * 50)
    got = np.array(topk_positions(mx.array(s), 512))
    assert [set(r.tolist()) for r in got] == reference_topk(s, 512)


def test_candidate_blocks_ties():
    # equal block maxima: the earlier blocks win, the query's own (last) block is always kept
    T, block = 64, 8
    s = np.zeros((1, T), dtype=np.float32)
    keep = np.array(select_candidate_blocks(mx.array(s), mx.array([T]), 3, block))[0].reshape(-1, block)[:, 0]
    assert keep.tolist() == [True, True, False, False, False, False, False, True]


def test_index_head_sum_matches_elementwise():
    from deepinfer_mac.model.ops import index_head_sum

    bf = mx.bfloat16
    for R, H, T in ((1, 32, 1), (3, 32, 1000), (17, 8, 4099)):
        s = (mx.random.normal((R, H, T), key=mx.random.key(T)) * 7).astype(bf)
        w = mx.random.normal((R, H), key=mx.random.key(H)).astype(bf)
        ref = (mx.maximum(s, 0) * w[..., None]).astype(bf).astype(mx.float32).sum(axis=1).astype(bf)
        assert bool(mx.all(index_head_sum(s, w) == ref))
        sv = s[:, :, ::2]  # non-contiguous input
        ref = (mx.maximum(sv, 0) * w[..., None]).astype(bf).astype(mx.float32).sum(axis=1).astype(bf)
        assert bool(mx.all(index_head_sum(sv, w) == ref))


def test_nan_scores_are_never_selected():
    s = np.array([[np.nan, 1.0, -np.nan, 2.0, 0.5, np.nan]], dtype=np.float32)
    got = set(np.array(topk_positions(mx.array(s), 3))[0].tolist())
    assert got == {1, 3, 4}


==> anc/tests/test_vision.py <==
"""Vision parity against the official reference (inference/vision.py + image_processor.py) on a tiny
random model: ViT + aligner output, and a full multimodal forward (span merge, VL routing bias,
image tokens excluded from Engram)."""

import io
import sys
from pathlib import Path

import numpy as np
import pytest

sys.path.insert(0, str(Path(__file__).parent))
import test_parity as T  # noqa: E402

torch = T.torch
import mlx.core as mx  # noqa: E402

VISION = dict(
    vision_n_layers=2, vision_dim=64, vision_n_heads=4, vision_inter_dim=96, vision_patch_size=14,
    vision_downsample_ratio=3, vision_max_n_token=40, vision_min_pixels=42 * 42, vision_rope_theta=10000.0,
    image_token_id=129264, index_topk=64, candidate_topk_blocks=64,
)


def _png(w=100, h=70):
    from PIL import Image

    rng = np.random.default_rng(0)
    img = Image.fromarray(rng.integers(0, 255, size=(h, w, 3), dtype=np.uint8))
    buf = io.BytesIO()
    img.save(buf, format="PNG")
    return buf.getvalue()


@pytest.fixture(scope="module")
def models():
    saved = T._no_quant(True)
    rm, mm = T.build(**VISION)
    g = torch.Generator().manual_seed(1)
    for name, mod in rm.named_modules():  # vision modules are plain torch layers: init them too
        if isinstance(mod, torch.nn.Linear):
            mod.weight.data.copy_((torch.randn(mod.weight.shape, generator=g) / mod.weight.shape[1] ** 0.5).to(mod.weight.dtype))
            if mod.bias is not None:
                mod.bias.data.copy_((0.02 * torch.randn(mod.bias.shape, generator=g)).to(mod.bias.dtype))
    for name, p in rm.named_parameters():
        if name.startswith("vision.") and name.endswith("norm1.weight") or name.endswith("norm2.weight") or name == "vision.norm.weight":
            p.data.copy_(1 + 0.1 * torch.randn(p.shape, generator=g))
        if name in ("image_start", "image_end", "image_newline"):
            p.data.copy_(torch.randn(p.shape, generator=g).to(p.dtype))
        if name.endswith("gate.bias_vl"):
            p.data.copy_(0.3 * torch.randn(p.shape, generator=g))
    sd = rm.state_dict()
    vis = {k: T._mx(v) for k, v in sd.items() if k.startswith(("vision.", "aligner.", "image_"))}
    mm.w.vision = lambda: vis
    for i, blk in enumerate(mm.layers):  # reload gate biases (bias_vl was re-initialized above)
        blk.ffn.bias_vl = T._mx(sd[f"layers.{i}.ffn.gate.bias_vl"]).astype(mx.float32)
    yield rm, mm
    T._restore(saved)


def test_vision_tower(models):
    import image_processor as ref_ip

    rm, mm = models
    args = rm_args = T.tiny_args(**VISION)
    patches, vh, vw, lh, lw = ref_ip.load_image({"data": _png()}, args)
    with torch.inference_mode():
        ref = rm.encode_image(patches, vh, vw).float().numpy()
    from deepinfer_mac.model.vision import ImageInput, image_token_types, load_image

    p2, vh2, vw2, lh2, lw2 = load_image({"data": _png()}, mm.a)
    assert (vh, vw, lh, lw) == (vh2, vw2, lh2, lw2)
    assert np.allclose(patches.float().numpy(), p2, atol=1e-6)
    ours = np.array(mm.vision_tower().encode(ImageInput(0, p2, vh2, vw2, image_token_types(lh2, lw2))).astype(mx.float32))
    cos, rel, _ = T._cmp(ref, ours)
    print(f"vision tower: {ref.shape} cos={cos:.6f} rel={rel:.4f}")
    assert ref.shape == ours.shape and cos > 0.9995  # bf16 accumulation (both sides); fp32 on both sides gives 1.0000000


def test_multimodal_forward(models):
    import image_processor as ref_ip

    rm, mm = models
    args = T.tiny_args(**VISION)
    text = np.random.default_rng(2).integers(100, 120000, size=10).tolist()
    prompt = text[:4] + [args.image_token_id] + text[4:]
    from deepinfer_mac.model.vision import expand_images

    toks, types, imgs = expand_images(prompt, [{"data": _png()}], mm.a)
    patches, vh, vw, lh, lw = ref_ip.load_image({"data": _png()}, args)
    ref_img = ref_ip.ImageInput(imgs[0].start, patches, vh, vw, torch.tensor(imgs[0].types))
    with torch.inference_mode():
        _, rl, _ = rm(torch.tensor([toks]), 0, images=[[ref_img]], token_types=torch.tensor([types]))
    ml = mm.forward(mm.new_state(), toks, images=imgs, token_types=types)
    cos, rel, top = T._cmp(rl.float().numpy(), np.array(ml))
    print(f"multimodal forward ({len(toks)} tokens, {int((types >= 0).sum())} image): cos={cos:.6f} top1={top}")
    assert cos > 0.9999 and top


==> anc/tests/tiny_ckpt.py <==
"""Write the tiny parity model to disk in the converted layout, through the converter's own
functions, so the SSD paths (expert store, engram table, embed memmap) run end to end."""

import json
import shutil
from dataclasses import asdict
from pathlib import Path

import mlx.core as mx
import numpy as np
import torch

from deepinfer_mac import format as F
from deepinfer_mac.convert.remote import convert_dense, convert_engram_rows
from deepinfer_mac.model.model import ExpertWeights

DT = {torch.float8_e4m3fn: "F8_E4M3", torch.float8_e8m0fnu: "F8_E8M0", torch.bfloat16: "BF16", torch.float32: "F32", torch.float4_e2m1fn_x2: "I8"}


def write(rm, args, out: Path, tokenizer: Path, bits=(4, 4, 4)):
    import test_parity as T
    from deepinfer_mac import quant as Q

    out.mkdir(parents=True, exist_ok=True)
    (out / "dense").mkdir(exist_ok=True)
    (out / "experts").mkdir(exist_ok=True)
    (out / "engram").mkdir(exist_ok=True)
    sd = rm.state_dict()
    arrays = {k: T._np(v) for k, v in sd.items()}
    metas = {k: {"dtype": DT[v.dtype]} for k, v in sd.items()}
    glob = {k: arrays[k] for k in ("norm.weight", "head.weight")}
    mx.save_safetensors(str(out / "dense" / "globals.safetensors"), convert_dense(glob, metas, ""))
    for i in range(args.n_layers):
        p = f"layers.{i}."
        sel = {k: a for k, a in arrays.items() if k.startswith(p) and ".experts." not in k and ".engram.embed." not in k}
        mx.save_safetensors(str(out / "dense" / f"L{i:02d}.safetensors"), convert_dense(sel, metas, p))
        lay = F.ExpertLayout(*bits, dim=args.dim, inter=args.moe_inter_dim)
        with open(out / "experts" / f"L{i:02d}.bin", "wb") as f:
            for e in range(args.n_routed_experts):
                rec = bytearray(lay.stride)
                parts = {}
                for w in ("w1", "w3", "w2"):
                    deq = Q.dequant_fp4(mx.array(arrays[f"{p}ffn.experts.{e}.{w}.weight"]), mx.array(arrays[f"{p}ffn.experts.{e}.{w}.scale"]))
                    parts[w + ".q"], parts[w + ".s"], parts[w + ".b"] = mx.quantize(deq.astype(mx.bfloat16), group_size=64, bits=lay.bits_w1)
                for name, shape, dtype, off, n in lay.parts():
                    a = parts[name]
                    rec[off : off + n] = np.array(a.view(mx.uint16) if dtype == "bfloat16" else a).tobytes()
                f.write(rec)
    for lid in args.engram_layer_ids:
        rows = convert_engram_rows(arrays[f"layers.{lid}.engram.embed.weight"], arrays[f"layers.{lid}.engram.embed.scale"])
        (out / "engram" / f"L{lid:02d}.bin").write_bytes(rows)
    (out / "embed.bf16").write_bytes(np.ascontiguousarray(arrays["embed.weight"]).tobytes())
    cfg = {k: list(v) if isinstance(v, tuple) else v for k, v in asdict(args).items()}
    (out / "inference_config.json").write_text(json.dumps(cfg))
    lay = F.ExpertLayout(*bits, dim=args.dim, inter=args.moe_inter_dim)
    (out / "layout.json").write_text(json.dumps({
        "experts": {f"L{i:02d}": lay.to_json() for i in range(args.n_layers)},
        "engram": {"bits": 4, "group": 32, "dim": args.engram_head_dim, "layers": list(args.engram_layer_ids)},
    }))
    shutil.copy(tokenizer, out / "tokenizer.json")
    return out


==> anc/verify_artifact.py <==
"""Verify the extracted ancillary snapshot without loading a model or using MLX."""

import hashlib
import json
from pathlib import Path


def main():
    root = Path(__file__).resolve().parent
    count = 0
    for line in (root / "MANIFEST.sha256").read_text().splitlines():
        expected, name = line.split("  ", 1)
        assert hashlib.sha256((root / name).read_bytes()).hexdigest() == expected, name
        count += 1
    h = hashlib.sha256()
    paths = sorted((root / "deepinfer_mac").rglob("*.py"))
    paths += [root / "scripts/spec_ablation.py", root / "scripts/paper_benchmark.py"]
    for path in paths:
        h.update(str(path.relative_to(root)).encode())
        h.update(path.read_bytes())
    fingerprint = h.hexdigest()
    generation = json.loads((root / "paper/logs/laptop_generation.json").read_text())
    matched = json.loads((root / "paper/logs/laptop_matched.json").read_text())
    for log in [generation, matched]:
        assert log["completed"] and log["source_sha256"] == fingerprint
    assert len(generation["runs"]) == 5
    assert all(r["finished_eos"] for r in generation["runs"])
    runs = matched["matched"]["runs"]
    assert len(runs) == 27 and sum(len(r["ms"]) for r in runs) == 324
    groups = {}
    for run in runs:
        key = (run["prompt"], run["round"])
        signature = (run["input_ids"], run["output_ids"], run["start_cache_sha256"])
        assert run["output_ids"] == run["expected_ids"]
        if key in groups:
            assert groups[key] == signature, key
        else:
            groups[key] = signature
    assert len(groups) == 9
    print(f"Verified {count} files; runtime SHA256 {fingerprint}")
    print("Completed measurements: 5 generation requests; 27 matched blocks; 324 measured tokens.")
    print("This verifies file integrity and recorded protocol checks; it does not rerun inference.")


if __name__ == "__main__":
    main()

